A MATLAB Toolbox for Standardized Reading Speed Assessment: Implementing and Extending the Perrin Sentence Generator for English Corpora

In the fields of vision science, cognitive psychology, and psycholinguistics, the accurate measurement of reading speed is frequently hampered by the limitations of static reading charts. Repeated testing often leads to memorization effects, while the requirement for oral recitation introduces speech-motor confounds that obscure true information processing speed. To address these methodological hurdles, this paper introduces an open-source MATLAB toolbox that adapts the sentence generation paradigm originally proposed by Perrin, Paill\'e, and Baccino (2014) for the English language. This system utilizes a semantic ontology and a "proto-truth" logic to autonomously generate thousands of unique, grammatically simple sentences with unambiguous truth values. Beyond the original scope of Maximum Reading Speed (MRS) measurement, this implementation introduces band-pass psycholinguistic filtering and specific logic to resolve semantic ambiguities unique to English. We present this complete software package as an open platform for the scientific community to validate and refine.

==> anc/13428_2018_1099_MOESM2_ESM.csv <==
Words,Length,AROU,,,VAL,,,DOM,,,CNC,,,IMAG,,,FAM,,,AOA,,,SIZE,,,GEND,,
,,M,SD,N,M,SD,N,M,SD,N,M,SD,N,M,SD,N,M,SD,N,M,SD,N,M,SD,N,M,SD,N
abattoir,8,4.200,2.400,25,2.864,1.740,22,4.333,1.285,21,5.455,1.900,22,4.391,2.121,23,2.382,1.799,34,6.760,0.427,25,4.652,1.549,23,5.391,1.170,23
abbey,5,3.125,2.342,32,5.781,1.268,32,4.667,1.551,33,5.906,1.508,32,5.344,1.881,32,3.324,1.810,34,5.177,1.339,34,5.121,1.629,33,3.303,1.193,33
abbreviate,10,3.273,1.582,33,5.250,1.031,32,5.235,1.238,34,3.286,1.733,35,3.177,1.689,34,5.121,1.838,33,5.543,1.130,35,2.667,1.700,33,3.971,0.954,34
abdicate,8,4.194,1.941,31,3.767,1.383,30,4.419,2.182,31,3.367,1.853,30,2.516,1.521,31,3.971,2.077,35,6.233,0.844,30,4.679,1.441,28,5.167,1.186,30
abdication,10,3.846,2.282,26,3.880,1.608,25,4.800,1.960,25,3.292,1.620,24,2.571,1.294,28,3.097,2.022,31,6.407,0.913,27,5.083,1.351,24,4.571,1.015,28
abdomen,7,4.714,2.092,35,5.486,0.967,35,5.441,1.666,34,6.606,0.649,33,6.235,1.165,34,4.636,1.738,33,5.457,1.179,35,3.529,1.480,34,4.600,1.020,35
abdominal,9,3.875,1.900,32,5.212,1.122,33,4.667,1.511,33,5.735,1.120,34,5.030,1.527,33,4.807,1.635,31,5.706,1.446,34,3.788,1.451,33,4.242,1.129,33
abduct,6,4.677,2.468,31,2.177,1.424,34,3.065,2.299,31,4.441,1.718,34,4.265,1.651,34,4.364,1.936,33,5.030,1.218,33,4.438,1.368,32,5.000,1.000,30
abducted,8,5.344,2.922,32,1.969,0.918,32,2.871,2.549,31,4.813,1.285,32,4.212,1.871,33,5.406,1.730,32,5.290,1.300,31,5.161,1.648,31,4.546,1.499,33
abduction,9,5.324,2.575,34,1.618,0.805,34,2.886,2.122,35,4.912,1.805,34,4.800,1.802,35,4.441,1.802,34,5.114,1.389,35,5.059,1.533,34,4.686,1.008,35
aberration,10,4.852,2.505,27,3.269,1.788,26,4.852,1.799,27,3.208,1.802,24,2.840,1.994,25,2.485,1.940,33,6.414,1.067,29,4.720,1.662,25,4.320,0.786,25
abide,5,3.875,1.816,32,5.375,1.516,32,4.500,2.345,32,2.485,1.131,33,2.364,1.367,33,4.226,1.679,31,5.697,1.267,33,4.033,1.354,30,4.147,1.115,34
ability,7,5.471,1.959,34,6.912,1.095,34,6.971,1.465,34,2.941,1.305,34,2.515,1.258,33,6.000,1.015,33,4.061,1.278,33,5.029,1.200,34,4.206,1.231,34
able,4,4.853,2.171,34,7.114,1.469,35,6.886,1.953,35,3.182,1.766,33,3.057,1.530,35,6.206,1.158,34,3.588,1.240,34,4.400,1.642,35,3.647,0.871,34
abode,5,3.897,1.807,29,5.710,1.349,31,5.800,1.514,30,4.464,2.096,28,4.452,2.061,31,3.303,1.766,33,6.226,0.906,31,4.148,1.079,27,3.567,1.023,30
abortion,8,3.914,2.989,35,2.588,1.611,34,5.429,2.811,35,5.364,1.738,33,4.303,1.946,33,4.938,1.784,32,6.118,0.993,34,4.939,1.757,33,2.618,1.237,34
abroad,6,6.548,2.077,31,6.743,1.317,35,5.118,1.762,34,4.559,1.459,34,4.486,1.730,35,6.030,1.141,33,3.857,1.476,35,5.500,1.312,34,3.882,0.582,34
abrupt,6,4.794,2.139,34,3.636,0.731,33,4.629,1.822,35,2.829,1.298,35,2.706,1.425,34,5.235,1.373,34,5.371,1.289,35,4.400,1.314,35,4.600,0.962,35
absorb,6,4.484,1.584,31,5.438,1.368,32,5.125,1.166,32,3.188,1.356,32,3.576,1.724,33,5.033,0.948,30,4.688,1.044,32,3.719,1.281,32,3.793,0.713,29
abstract,8,4.743,2.116,35,5.294,1.340,34,4.914,1.888,35,1.714,1.578,35,2.171,1.464,35,4.771,1.790,35,5.829,1.383,35,4.324,1.548,34,3.771,0.959,35
absurd,6,5.452,1.965,31,3.563,1.657,32,4.719,1.546,32,2.065,0.878,31,2.375,1.556,32,4.793,1.562,29,5.281,1.231,32,4.531,1.145,32,4.100,0.746,30
absurdly,8,4.515,1.956,33,3.394,0.983,33,4.697,1.527,33,2.515,1.306,33,2.469,1.436,32,4.250,1.969,32,5.455,1.104,33,4.727,1.052,33,4.000,1.206,33
abundance,9,4.714,2.373,35,6.576,1.256,33,6.200,1.564,35,3.229,1.774,35,3.971,1.748,35,4.559,1.630,34,6.114,0.949,35,6.143,0.960,35,3.600,0.932,35
abundant,8,5.235,2.402,34,7.000,1.633,33,6.094,1.665,32,3.000,1.435,34,2.829,1.812,35,5.094,1.739,32,6.143,0.930,35,5.758,1.326,33,3.882,1.323,34
abuse,5,4.879,2.783,33,1.563,1.499,32,2.500,1.768,32,3.419,1.476,31,3.909,1.712,33,5.303,1.359,33,5.177,1.271,34,4.743,1.679,35,5.061,1.347,33
abuser,6,5.059,3.217,34,1.500,1.036,34,3.743,2.902,35,4.667,1.735,33,5.029,1.665,35,4.441,1.752,34,5.657,1.013,35,5.486,1.402,35,5.571,1.050,35
abyss,5,6.226,1.963,31,3.242,1.970,33,3.433,2.124,30,3.177,1.740,34,4.235,2.157,34,3.242,1.907,33,6.182,0.869,33,6.242,1.016,33,4.424,1.371,33
academic,8,5.733,2.190,30,7.313,1.402,32,5.788,2.384,33,4.030,1.566,33,4.258,1.646,31,6.200,0.833,30,4.939,1.278,33,5.515,1.131,33,4.303,1.267,33
accelerate,10,6.794,1.491,34,6.382,1.189,34,6.794,1.471,34,4.500,1.685,34,4.625,1.576,32,6.091,1.334,33,5.152,1.158,33,4.849,1.329,33,4.882,1.182,34
accent,6,5.529,1.898,34,5.629,1.267,35,5.182,1.678,33,3.600,1.694,35,3.618,2.029,34,5.875,1.386,32,4.059,1.136,34,4.029,1.071,34,3.853,0.912,34
accept,6,5.182,1.800,33,6.688,1.333,32,5.969,1.896,32,3.313,1.722,32,3.031,1.896,32,6.194,1.060,31,4.235,1.031,34,4.400,1.052,30,3.273,0.930,33
acceptance,10,4.743,2.005,35,7.500,1.144,34,5.943,2.097,35,2.794,1.430,34,2.559,1.117,34,5.543,1.401,35,4.800,1.283,35,5.343,1.170,35,3.171,0.878,35
access,6,4.121,1.805,33,6.353,1.082,34,5.794,1.711,34,3.455,1.616,33,3.250,1.173,32,5.469,1.224,32,4.515,1.234,33,3.879,1.066,33,3.941,0.765,34
accident,8,5.400,2.180,35,2.765,1.113,34,3.029,1.524,34,4.343,1.567,35,4.943,1.851,35,6.235,0.909,34,2.882,1.345,34,4.971,1.276,35,4.114,0.747,35
accidental,10,4.382,1.847,34,3.941,1.162,34,4.182,1.800,33,2.941,1.282,34,3.177,1.524,34,5.906,1.100,32,3.324,1.277,34,4.029,1.317,34,3.939,1.099,33
accordion,9,4.000,2.719,33,5.727,1.136,33,5.441,1.648,34,6.500,0.947,34,6.273,1.483,33,3.794,1.430,34,4.265,1.379,34,3.543,1.518,35,4.147,0.912,34
accountant,10,2.900,1.739,30,4.433,1.023,30,4.367,1.643,30,5.813,1.014,32,5.226,1.453,31,4.655,1.917,29,5.313,1.379,32,3.966,1.377,29,4.900,1.076,30
accuse,6,5.742,1.813,31,2.742,0.717,31,4.844,2.048,32,2.344,0.888,32,2.452,1.388,31,5.035,1.450,29,4.563,1.144,32,4.967,1.329,30,4.167,0.898,30
accused,7,4.765,2.289,34,2.546,1.233,33,2.971,1.807,34,3.088,1.463,34,3.382,1.609,34,5.125,1.615,32,4.600,1.074,35,4.314,1.326,35,4.656,0.922,32
ace,3,5.735,2.091,34,7.333,1.247,33,6.129,1.385,31,3.219,1.536,32,3.697,1.992,33,4.393,1.698,28,3.912,1.337,34,4.182,1.604,33,4.433,1.116,30
ache,4,5.167,1.845,30,2.750,0.829,32,3.313,1.261,32,3.515,1.520,33,3.063,1.819,32,6.039,0.854,26,3.781,1.243,32,3.613,1.360,31,3.903,1.027,31
aches,5,4.063,1.968,32,2.871,0.975,31,2.813,1.102,32,3.813,1.685,32,3.219,1.653,32,5.655,1.153,29,4.000,1.369,32,3.968,1.470,31,3.867,0.957,30
achieve,7,6.424,1.955,33,7.750,1.436,32,7.091,1.730,33,2.879,1.430,33,2.677,1.532,31,5.750,1.022,28,4.515,1.077,33,5.233,1.334,30,4.032,0.897,31
achieved,8,6.143,2.072,35,7.886,1.430,35,7.441,1.418,34,2.500,1.266,34,3.088,1.772,34,6.029,1.200,34,4.571,1.294,35,5.343,1.194,35,4.029,1.341,35
achievement,11,6.333,2.383,33,7.938,1.478,32,7.452,1.187,31,2.879,1.387,33,3.875,1.746,32,6.200,1.137,30,4.455,1.208,33,5.710,1.325,31,3.906,1.100,32
acorn,5,4.364,1.755,33,5.742,1.106,31,5.500,1.173,32,6.724,0.581,29,6.517,0.676,29,4.484,1.916,31,3.061,1.099,33,1.879,1.451,33,3.714,0.700,28
acquire,7,4.419,2.028,31,6.257,1.104,35,5.939,1.791,33,3.059,1.434,34,2.657,1.620,35,5.121,1.387,33,5.829,0.910,35,4.086,1.105,35,4.161,0.846,31
acrobat,7,5.182,2.249,33,6.031,1.159,32,5.129,1.497,31,5.875,1.111,32,6.032,0.822,31,4.455,1.892,33,4.177,1.070,34,3.618,1.164,34,3.531,1.299,32
activate,8,5.242,2.349,33,6.471,1.169,34,6.343,1.851,35,3.677,1.761,34,3.294,1.856,34,5.515,1.480,33,4.576,1.016,33,4.212,1.122,33,4.156,1.228,32
active,6,6.531,1.785,32,7.000,0.901,32,6.581,1.130,31,3.750,1.323,32,4.750,1.677,32,6.484,0.757,31,3.581,1.071,31,4.774,1.385,31,4.156,1.093,32
activity,8,6.086,1.933,35,6.629,1.044,35,6.286,1.485,35,3.970,1.167,33,4.677,1.181,34,5.750,1.000,32,3.400,1.020,35,4.429,1.050,35,4.030,1.000,33
actor,5,5.515,2.204,33,6.281,1.419,32,5.618,1.715,34,5.700,1.187,30,5.970,1.141,33,6.065,1.435,31,3.371,0.865,35,4.455,1.373,33,5.588,1.216,34
actress,7,5.719,2.080,32,5.939,1.650,33,5.121,1.665,33,6.031,1.311,32,6.576,0.605,33,5.846,1.433,26,3.412,1.088,34,4.147,1.216,34,1.303,0.627,33
actual,6,4.121,1.665,33,5.559,0.945,34,5.235,1.628,34,3.118,1.827,34,2.636,1.872,33,6.242,0.889,33,3.941,1.259,34,4.206,1.301,34,4.118,1.157,34
actually,8,4.294,1.948,34,5.543,0.873,35,5.177,1.445,34,2.677,1.156,34,2.200,1.283,35,6.235,1.238,34,3.824,1.248,34,4.029,1.014,34,3.088,1.095,34
acute,5,4.235,2.045,34,4.941,1.235,34,4.912,1.560,34,3.235,1.610,34,2.824,1.757,34,4.182,1.946,33,5.765,1.139,34,2.677,1.490,34,3.618,0.971,34
adage,5,3.118,2.055,17,5.222,0.533,18,5.222,1.227,18,3.588,1.458,17,2.235,1.832,17,2.088,1.837,34,6.136,1.254,22,3.647,1.026,17,4.053,1.146,19
adapt,5,4.188,1.911,32,6.086,1.461,35,5.800,1.786,35,3.114,1.282,35,3.029,1.444,35,5.324,1.470,34,4.743,1.130,35,4.200,1.116,35,3.824,0.785,34
add,3,4.000,1.942,35,5.647,0.836,34,5.618,1.237,34,4.286,1.485,35,3.943,1.881,35,6.265,0.949,34,2.353,0.836,34,3.714,1.504,35,4.114,0.708,35
addict,6,4.857,2.307,35,2.171,1.108,35,3.086,2.234,35,4.400,1.694,35,5.000,1.673,35,5.273,1.523,33,5.400,1.020,35,4.771,1.514,35,4.886,1.063,35
addicted,8,6.094,2.170,32,2.424,0.922,33,2.364,1.936,33,3.515,1.617,33,3.121,1.822,33,5.727,1.523,33,4.969,1.237,32,5.484,1.317,31,4.969,0.984,32
addition,8,3.400,1.870,35,5.457,0.873,35,5.629,1.017,35,3.677,1.827,34,3.382,1.732,34,5.412,1.665,34,3.371,1.044,35,4.314,1.063,35,3.800,0.709,35
address,7,3.206,1.875,34,5.382,0.768,34,5.364,1.410,33,5.059,1.327,34,4.343,1.851,35,5.839,1.568,31,3.371,1.123,35,3.912,1.292,34,4.000,0.686,34
address (postal),7,3.546,1.940,33,5.000,0.739,33,5.114,1.489,35,5.581,1.454,31,4.559,1.648,34,6.094,1.128,32,3.059,1.056,34,3.471,1.419,34,4.000,0.612,32
address (speak to),7,4.000,2.029,34,5.559,1.063,34,6.182,2.066,33,4.114,1.652,35,4.200,1.670,35,4.857,1.710,35,4.800,1.090,35,4.171,1.502,35,3.824,0.954,34
adequate,8,3.778,1.718,36,5.333,1.564,36,4.765,1.783,34,2.500,1.399,34,2.912,1.652,34,5.281,1.772,32,5.571,1.420,35,3.794,1.301,34,4.056,1.246,36
adjective,9,3.636,1.738,33,5.394,0.851,33,4.844,1.523,32,3.594,1.765,32,2.844,1.752,32,5.613,1.287,31,4.182,0.968,33,3.455,1.479,33,3.727,0.930,33
adjust,6,4.364,1.702,33,5.727,1.262,33,5.667,1.511,33,3.094,1.378,32,3.000,1.688,33,5.897,1.241,29,4.294,1.125,34,3.758,1.129,33,3.882,0.900,34
admiral,7,5.029,1.993,35,5.882,1.471,34,6.613,2.281,31,5.706,1.486,34,5.606,1.613,33,3.969,1.896,32,4.906,1.355,32,4.909,1.379,33,5.970,0.937,33
admire,6,6.294,1.871,34,7.625,1.139,32,5.875,1.833,32,2.710,1.507,31,3.750,1.920,32,6.100,0.978,30,4.667,1.172,33,4.625,0.781,32,3.088,1.463,34
admired,7,6.600,1.534,35,7.882,0.993,34,6.714,2.159,35,2.882,1.388,34,2.853,1.517,34,5.571,1.154,35,4.657,1.308,35,4.971,1.098,34,3.324,1.490,34
adopt,5,4.387,1.559,31,6.094,1.665,32,5.469,1.561,32,3.645,1.449,31,3.125,1.536,32,4.867,1.586,30,4.250,0.968,32,4.452,1.131,31,2.786,0.860,28
adorable,8,6.936,1.390,31,7.781,1.166,32,5.375,1.996,32,2.258,0.717,31,3.469,1.581,32,5.630,1.024,27,4.281,1.586,32,4.310,1.556,29,2.300,0.936,30
adore,5,6.516,1.847,31,8.226,0.831,31,5.516,2.138,31,2.344,1.019,32,3.344,1.651,32,5.179,1.283,28,4.219,1.192,32,4.936,1.294,31,2.690,1.117,29
adult,5,5.059,1.909,34,5.882,1.207,34,6.091,2.165,33,4.933,1.413,30,5.433,1.283,30,6.552,0.674,29,2.706,0.824,34,4.452,1.103,31,4.156,0.905,32
adultery,8,5.912,2.672,34,1.882,1.207,34,4.412,2.415,34,4.029,1.689,34,4.235,1.956,34,5.000,1.688,33,6.147,1.033,34,5.324,1.254,34,4.324,1.408,34
adults,6,4.559,2.278,34,5.543,0.996,35,5.629,2.179,35,5.457,1.662,35,6.257,1.024,35,6.546,0.820,33,2.314,0.919,35,4.571,1.440,35,4.343,0.754,35
advanced,8,5.382,1.971,34,6.606,1.938,33,6.118,1.922,34,2.765,1.214,34,3.088,1.616,34,6.094,1.100,32,4.882,1.345,34,5.088,1.222,34,4.031,1.045,32
advantage,9,6.531,1.000,32,7.303,1.167,33,7.194,1.490,31,2.879,1.409,33,2.719,1.566,32,5.893,1.047,28,4.727,0.993,33,5.258,0.983,31,4.690,0.875,29
adventure,9,7.853,1.517,34,7.971,0.985,34,7.313,1.828,32,2.912,1.541,34,4.743,1.746,35,5.576,1.256,33,2.941,1.056,34,6.118,0.993,34,4.794,0.832,34
adverb,6,2.938,1.870,32,5.094,0.843,32,5.235,1.031,34,3.314,1.686,35,2.529,1.538,34,5.000,1.391,31,4.647,0.967,34,3.147,1.517,34,4.030,0.834,33
adverse,7,4.371,2.256,35,3.091,1.464,33,3.636,1.534,33,2.455,1.519,33,2.529,1.613,34,4.743,1.778,35,5.765,1.395,34,4.765,1.395,34,4.353,1.082,34
adversity,9,4.800,2.330,30,3.774,1.736,31,4.300,2.084,30,2.484,1.103,31,2.567,1.283,30,4.161,2.018,31,6.226,0.941,31,5.167,1.267,30,4.500,1.148,30
advice,6,4.088,1.721,34,6.229,1.267,35,5.229,2.030,35,2.353,1.185,34,2.882,1.676,34,6.094,1.308,32,4.657,1.013,35,4.212,1.365,33,3.000,1.095,35
advise,6,4.182,1.585,33,6.441,1.241,34,5.813,1.991,32,3.697,1.507,33,2.788,1.273,33,5.677,1.228,31,4.571,1.271,35,4.323,1.089,31,3.250,1.173,32
advisor,7,3.364,1.823,33,6.029,0.954,34,5.147,2.017,34,5.353,1.326,34,4.235,1.716,34,5.281,1.463,32,5.441,1.193,34,4.061,1.099,33,4.171,1.404,35
advisors,8,3.606,2.074,33,6.000,1.414,33,4.774,1.736,31,4.710,1.708,31,4.625,1.798,32,5.781,1.386,32,5.677,1.228,31,4.710,1.053,31,4.032,1.332,31
aeroplane,9,4.914,2.196,35,5.941,1.305,34,4.529,1.440,34,6.706,0.620,34,6.824,0.452,34,6.250,0.829,32,2.343,1.120,35,5.882,1.623,34,5.114,1.036,35
afar,4,3.781,1.883,32,4.294,1.296,34,4.457,1.380,35,3.000,1.566,31,3.788,1.610,33,4.125,1.965,32,5.118,1.132,34,4.471,1.719,34,3.750,0.901,32
affair,6,5.969,2.391,32,2.438,1.321,32,4.441,2.403,34,3.394,1.434,33,4.424,1.810,33,5.688,1.570,32,5.618,1.000,34,4.758,1.371,33,4.235,1.816,34
affect,6,4.500,2.145,34,4.941,1.027,34,5.177,2.203,34,2.412,1.166,34,2.177,1.200,34,5.559,1.355,34,4.485,1.209,33,4.242,1.256,33,3.618,1.000,34
affection,9,6.824,2.162,34,8.177,0.954,34,5.588,2.184,34,3.118,1.952,34,4.600,1.727,35,5.882,1.051,34,4.706,1.318,34,5.441,1.241,34,1.771,0.680,35
affectionate,12,7.206,1.795,34,8.000,0.853,33,6.273,1.780,33,3.471,1.819,34,4.706,1.807,34,6.121,1.094,33,4.970,1.403,33,5.471,0.776,34,2.147,1.088,34
afford,6,4.853,2.171,34,5.879,1.996,33,5.200,2.240,35,3.576,1.688,33,3.364,1.453,33,5.706,1.466,34,4.314,1.430,35,4.273,1.309,33,4.457,1.051,35
affordable,10,4.774,2.027,31,6.800,1.327,35,4.857,1.693,35,3.200,1.369,35,3.171,1.576,35,5.971,1.071,34,4.771,1.311,35,3.588,1.115,34,3.941,0.802,34
afraid,6,5.514,2.534,35,2.206,0.832,34,2.706,1.791,34,2.686,1.368,35,4.588,1.717,34,6.094,1.259,32,2.600,0.962,35,5.265,1.196,34,3.353,1.108,34
after,5,4.382,1.847,34,5.143,0.960,35,4.576,1.156,33,3.314,1.489,35,2.743,1.480,35,5.781,1.452,32,2.257,0.805,35,3.971,1.134,35,4.059,0.639,34
afterlife,9,5.000,2.361,33,5.212,2.114,33,3.455,1.986,33,2.303,1.642,33,2.939,1.808,33,4.939,1.556,33,4.697,1.337,33,5.849,1.351,33,3.879,0.807,33
age,3,3.514,1.763,35,4.939,0.983,33,4.714,1.750,35,3.971,1.871,34,3.286,1.891,35,6.400,1.020,35,1.971,0.747,34,4.471,1.500,34,3.914,1.079,35
aged,4,2.857,1.659,35,3.879,1.665,33,3.849,2.217,33,3.441,1.594,34,4.371,1.623,35,5.485,1.598,33,4.371,1.790,35,4.424,1.759,33,4.429,1.226,35
agent,5,4.540,1.780,63,5.109,1.120,64,5.213,1.728,61,4.672,1.300,64,4.349,1.524,63,4.950,1.755,60,4.788,1.273,66,4.017,1.133,60,4.836,0.995,61
aggression,10,6.182,2.418,33,2.281,1.305,32,5.242,2.753,33,3.548,1.682,31,4.515,1.940,33,4.815,1.467,27,5.152,1.077,33,5.484,1.341,31,5.969,0.810,32
aggressive,10,6.455,2.105,33,2.094,1.182,32,5.909,2.442,33,3.030,1.114,33,4.094,1.684,32,5.533,1.310,30,4.636,1.123,33,5.226,1.313,31,6.033,0.875,30
agile,5,6.333,1.837,33,6.941,1.136,34,5.788,1.919,33,3.606,1.669,33,4.500,1.613,34,4.273,1.797,33,5.382,1.261,34,3.771,1.375,35,3.303,1.467,33
agility,7,5.939,1.906,33,6.778,1.204,36,6.543,1.872,35,3.515,1.617,33,3.657,2.013,35,4.781,1.866,32,5.333,1.269,36,4.206,1.324,34,4.086,1.381,35
agony,5,5.515,2.476,33,1.546,0.891,33,3.091,1.913,33,3.152,1.760,33,4.323,1.924,31,5.290,1.590,31,4.242,1.129,33,5.515,1.131,33,4.063,1.298,32
agree,5,5.382,1.476,34,7.382,1.394,34,6.794,1.549,34,3.118,1.641,34,3.333,1.682,33,6.781,0.483,32,3.118,0.758,34,4.727,1.213,33,3.647,0.936,34
agreement,9,5.531,2.121,32,7.714,1.002,35,5.485,2.258,33,3.171,1.521,35,3.727,1.895,33,5.906,1.234,32,4.647,1.210,34,4.879,1.343,33,3.500,1.118,32
aid,3,5.219,1.763,32,6.909,1.334,33,5.031,1.705,32,4.364,1.534,33,4.097,1.489,31,5.600,1.281,30,4.424,1.256,33,4.455,1.157,33,3.710,1.083,31
aim,3,4.794,2.069,34,6.606,1.229,33,6.829,1.748,35,2.677,1.509,34,2.941,1.697,34,5.909,1.111,33,3.857,1.334,35,4.206,1.255,34,4.265,0.851,34
aim (objective),3,4.909,2.340,33,6.382,1.189,34,5.909,2.021,33,3.294,1.840,34,2.909,1.583,33,6.030,1.029,33,4.529,1.334,34,4.500,1.399,34,4.235,1.086,34
aim (target),3,5.200,2.214,35,5.600,1.642,35,6.714,1.631,35,4.677,1.604,34,5.286,1.614,35,5.970,0.969,33,3.618,1.534,34,3.686,1.617,35,4.743,1.104,35
air,3,4.813,1.845,32,6.719,1.463,32,4.933,1.672,30,4.250,1.458,32,2.969,1.723,32,6.182,1.302,22,2.500,1.000,32,4.750,2.208,32,3.621,0.887,29
airplane,8,5.265,2.279,34,5.794,1.568,34,5.455,2.061,33,6.706,0.787,34,6.849,0.435,33,6.294,1.151,34,2.177,0.746,34,5.735,1.852,34,5.091,1.264,33
airport,7,5.767,1.856,30,5.387,1.407,31,5.531,1.904,32,6.500,0.885,30,6.581,0.610,31,5.630,1.788,27,3.094,0.980,32,5.719,1.375,32,4.407,0.681,27
aisle,5,3.613,1.826,31,5.226,1.007,31,4.710,1.223,31,5.719,1.038,32,5.438,1.029,32,4.867,1.455,30,4.531,1.172,32,3.781,1.111,32,3.345,0.800,29
albatross,9,4.148,2.401,61,5.127,1.148,63,5.290,1.620,62,6.453,1.172,64,5.576,1.679,59,2.879,1.847,66,5.554,1.425,65,4.206,1.585,63,4.678,0.947,59
album,5,4.031,1.992,32,5.767,0.989,30,5.323,0.894,31,5.936,1.105,31,5.633,0.948,30,5.692,1.435,26,3.936,1.105,31,2.875,1.341,32,4.148,0.890,27
alcohol,7,5.758,2.175,33,5.219,1.763,32,4.882,1.967,34,6.412,0.809,34,6.294,1.072,34,6.242,1.349,33,4.829,1.363,35,4.171,1.363,35,4.576,0.818,33
alcoholic,9,4.686,2.594,35,2.000,1.549,35,2.886,2.175,35,4.500,1.595,34,5.469,1.658,32,6.000,1.477,33,5.686,1.063,35,4.571,1.536,35,5.229,1.173,35
alert,5,6.625,1.949,32,5.719,1.644,32,6.194,2.007,31,3.182,1.403,33,3.387,1.559,31,5.231,1.310,26,4.406,1.247,32,4.966,1.299,29,4.308,0.722,26
algebra,7,2.323,1.654,31,3.839,1.706,31,3.871,1.680,31,4.394,1.969,33,5.182,1.527,33,5.400,1.744,30,5.636,1.202,33,4.000,1.541,32,4.625,0.820,32
alien,5,5.091,2.789,33,4.686,1.582,35,4.200,1.600,35,4.324,2.068,34,5.824,1.855,34,5.030,1.800,33,3.314,1.036,35,4.529,1.118,34,4.857,1.175,35
alimony,7,3.542,1.802,24,3.750,1.430,28,4.500,1.658,24,4.391,1.763,23,2.577,1.364,26,2.788,1.903,33,6.345,1.211,29,4.667,1.089,27,4.154,1.634,26
alive,5,6.758,2.161,33,8.000,1.231,33,7.121,2.100,33,4.333,2.156,33,4.788,2.011,33,5.906,1.182,32,2.667,0.974,33,5.714,1.406,35,3.455,1.183,33
all,3,3.625,1.916,32,5.469,0.968,32,5.419,1.409,31,3.313,1.878,32,2.969,1.468,32,6.645,1.123,31,1.807,0.931,31,5.839,1.588,31,4.000,0.433,32
allergy,7,3.629,2.030,35,2.912,0.919,34,2.765,1.516,34,4.882,1.451,34,4.343,1.788,35,5.333,1.385,33,3.971,1.230,35,4.059,1.110,34,4.000,1.057,34
alley,5,4.125,1.900,32,4.088,0.951,34,4.324,1.077,34,6.125,1.293,32,6.182,0.999,33,5.000,1.503,31,3.794,1.023,34,3.429,1.661,35,4.424,0.653,33
alligator,9,5.656,2.010,32,4.364,1.755,33,3.719,1.924,32,6.546,1.047,33,6.677,0.931,34,5.267,1.948,30,2.824,1.200,34,4.765,1.783,34,4.971,1.581,34
allow,5,4.088,1.853,34,6.206,1.079,34,5.727,2.219,33,2.971,1.485,34,2.412,1.353,34,6.129,0.942,31,2.824,1.248,34,4.059,1.235,34,3.882,0.832,34
allowed,7,4.706,2.163,34,6.571,1.745,35,4.914,2.477,35,2.971,1.404,35,2.600,1.589,35,6.200,0.709,35,3.059,1.056,34,4.727,1.286,33,3.914,1.079,35
allure,6,5.833,2.252,30,6.000,1.461,30,4.970,1.899,33,2.581,1.409,31,2.594,1.320,32,3.500,1.719,34,6.382,0.940,34,4.594,1.343,32,2.879,1.320,33
aloft,5,4.069,1.893,29,5.267,0.854,30,5.065,1.216,31,3.379,1.424,29,3.138,1.676,29,3.030,1.749,33,5.774,1.210,31,4.000,1.330,26,3.897,0.803,29
alone,5,3.824,2.407,34,2.714,1.446,35,4.265,2.266,34,3.371,1.725,35,4.400,1.660,35,6.030,1.267,33,2.743,1.078,35,4.029,2.065,34,3.886,0.666,35
aloof,5,4.400,2.123,30,4.200,1.352,30,5.097,1.940,31,2.138,1.008,29,3.172,1.840,29,3.382,1.766,34,5.767,0.883,30,3.467,1.455,30,4.063,1.248,32
aloud,5,5.457,1.991,35,5.314,1.214,35,5.857,1.659,35,3.800,1.670,35,3.486,1.857,35,5.484,1.074,31,3.429,1.077,35,4.886,1.410,35,3.941,1.162,34
altar,5,3.758,1.970,33,4.719,1.988,32,4.968,1.909,31,5.875,1.218,32,6.000,1.203,29,3.828,1.763,29,4.364,1.432,33,4.194,1.203,31,4.107,1.448,28
alter,5,4.727,1.462,33,5.242,1.232,33,4.719,1.824,32,3.906,2.112,32,4.219,2.103,32,4.571,1.450,28,4.333,1.318,33,4.000,1.275,32,3.500,0.885,30
altitude,8,5.061,2.461,33,5.152,1.048,33,5.606,1.922,33,4.030,1.547,33,3.818,1.850,33,4.813,1.776,32,5.364,1.123,33,5.697,1.507,33,4.871,1.008,31
amateur,7,3.824,1.992,34,4.147,0.845,34,3.657,1.820,35,3.229,1.725,35,3.086,1.628,35,5.029,1.699,35,5.600,1.020,35,3.029,1.082,35,4.286,0.848,35
amaze,5,6.529,2.239,34,7.500,1.219,34,6.364,1.772,33,2.353,0.936,34,2.771,1.742,35,5.882,1.255,34,4.257,1.556,35,5.353,1.234,34,3.206,1.324,34
amazing,7,7.147,1.498,34,8.406,1.114,32,6.824,1.599,34,2.781,1.596,32,2.781,1.536,32,6.344,1.019,32,3.143,0.639,35,5.765,1.002,34,3.324,1.254,34
ambassador,10,4.781,1.833,32,6.125,1.293,32,5.871,2.211,31,5.267,1.263,30,4.656,1.428,32,4.345,1.603,29,5.719,0.943,32,4.839,1.370,31,5.258,0.949,31
amber,5,4.933,1.672,30,5.733,1.124,30,4.645,0.863,31,5.188,1.648,32,5.129,1.540,31,4.724,1.779,29,4.438,1.273,32,3.387,1.068,31,2.857,0.990,28
ambition,8,6.879,2.056,33,7.686,1.282,35,7.559,1.630,34,2.294,1.563,34,3.429,1.871,35,5.849,1.459,33,5.029,0.971,35,6.114,1.214,35,4.485,1.438,33
ambulance,9,5.412,2.328,34,4.722,2.673,36,3.429,1.841,35,6.771,0.420,35,6.886,0.318,35,6.515,0.892,33,2.889,1.410,36,4.677,1.640,34,4.556,0.896,36
ammunition,10,5.818,2.194,33,2.849,1.500,33,6.188,2.297,32,5.970,0.870,33,5.871,1.362,31,5.030,1.800,33,5.485,1.184,33,4.909,1.815,33,5.781,1.023,32
amount,6,3.647,1.939,34,5.618,1.058,34,5.484,1.365,31,3.912,1.738,34,3.182,1.507,33,6.485,0.657,33,3.265,1.066,34,4.485,1.158,33,4.125,0.927,32
amphibian,9,4.086,1.857,35,5.412,1.166,34,5.235,1.113,34,6.364,0.731,33,6.030,1.446,33,4.032,1.576,31,4.727,1.188,33,3.353,1.780,34,4.000,0.875,34
amplifier,9,5.900,2.087,30,5.871,0.793,31,5.903,1.489,31,5.563,1.144,32,5.226,1.601,31,4.214,1.634,28,5.875,1.083,32,4.645,1.536,31,4.552,0.894,29
amplify,7,5.970,2.263,33,5.758,1.181,33,6.455,1.689,33,3.879,1.771,33,3.531,1.854,32,4.871,1.497,31,5.636,1.150,33,5.484,1.215,31,4.485,1.131,33
amputate,8,4.714,2.679,35,2.294,1.563,34,3.743,2.322,35,5.177,1.706,34,5.629,1.551,35,4.206,1.937,34,5.200,1.410,35,5.059,1.608,34,4.818,0.796,33
amuse,5,6.059,1.714,34,7.412,1.088,34,6.000,1.572,34,2.879,1.122,33,3.688,1.379,32,5.879,1.094,33,4.088,1.172,34,4.424,1.129,33,3.853,0.974,34
amusement,9,6.486,2.183,35,7.629,0.929,35,6.543,1.556,35,3.771,1.514,35,4.571,1.678,35,5.794,1.183,34,4.088,1.483,34,4.800,1.190,35,3.629,1.098,35
amusing,7,6.088,2.201,34,7.818,1.058,33,6.206,1.779,34,2.677,1.089,31,3.765,1.783,34,6.125,0.927,32,4.500,1.289,34,4.177,1.175,34,4.088,0.981,34
analogue,8,3.394,1.906,33,4.971,0.822,34,5.031,1.287,32,3.914,1.461,35,3.382,1.732,34,3.588,1.972,34,5.824,1.361,34,3.514,0.906,35,4.382,0.728,34
analyst,7,3.500,2.186,34,5.121,0.686,33,5.364,1.473,33,4.714,1.631,35,3.824,1.757,34,4.344,1.978,32,6.206,0.832,34,3.677,1.280,31,4.484,1.012,31
anchor,6,3.629,1.838,35,5.171,1.159,35,5.143,2.257,35,6.471,0.848,34,6.618,0.971,34,5.242,1.596,33,3.571,1.178,35,4.382,1.627,34,5.343,1.013,35
ancient,7,3.788,2.253,33,5.613,1.210,31,4.516,1.563,31,3.788,1.754,33,4.355,1.752,31,5.071,1.486,28,4.030,1.446,33,5.344,1.449,32,4.303,1.243,33
anecdote,8,5.206,1.811,34,6.088,1.358,34,5.546,1.671,33,3.265,2.034,34,3.257,2.047,35,4.343,1.706,35,6.457,0.731,35,3.441,1.459,34,4.088,0.781,34
angel,5,5.970,2.236,33,8.118,0.963,34,5.063,1.870,32,3.382,2.262,34,5.546,1.971,33,5.781,1.556,32,2.677,1.104,34,4.818,1.466,33,1.758,0.780,33
anger,5,5.636,2.568,33,2.529,1.500,34,4.618,2.364,34,3.647,1.813,34,4.758,1.776,33,6.235,0.877,34,2.794,0.994,34,5.515,1.104,33,4.914,1.251,35
angle,5,3.824,2.036,34,5.063,0.609,32,4.818,1.140,33,4.212,1.683,33,4.912,1.560,34,5.207,1.270,29,4.147,0.879,34,3.258,1.319,31,4.300,0.936,30
angry,5,5.906,2.283,32,2.394,1.013,33,5.419,2.380,31,3.613,1.538,31,5.394,1.229,33,6.516,0.911,31,2.267,0.854,30,4.774,1.453,31,5.344,1.107,32
anguish,7,4.771,2.166,35,2.457,1.338,35,3.788,1.838,33,2.559,1.117,34,3.629,1.742,35,3.735,1.820,34,5.943,1.194,35,4.857,1.150,35,3.857,1.397,35
animal,6,5.323,2.234,31,6.206,1.430,34,5.485,1.811,33,6.424,1.207,33,6.647,0.800,34,6.333,0.830,30,1.857,0.723,35,4.257,1.051,35,3.970,0.937,33
animals,7,5.807,1.991,31,6.939,1.476,33,5.576,2.089,33,6.406,1.169,32,6.706,0.749,34,6.613,0.605,31,1.794,0.796,34,4.588,1.478,34,3.824,1.339,34
animosity,9,6.484,1.682,31,2.613,1.600,31,4.484,1.998,31,2.219,1.340,32,2.677,1.574,31,3.613,1.808,31,6.406,0.785,32,4.833,1.485,30,4.036,1.210,28
ankle,5,3.807,1.595,31,5.152,0.435,33,5.000,0.968,32,6.733,0.629,30,6.724,0.690,29,6.346,1.107,26,2.774,1.156,31,2.484,0.798,31,3.621,0.887,29
annoy,5,4.618,2.485,34,2.647,0.936,34,5.382,2.142,34,2.500,0.978,34,3.353,1.661,34,5.909,1.288,33,3.059,0.938,34,4.029,1.465,34,4.485,1.184,33
annoyance,9,4.457,2.465,35,2.471,0.882,34,5.000,2.060,33,2.971,1.505,34,3.400,1.553,35,5.794,1.324,34,4.882,1.388,34,4.903,1.784,31,4.400,1.335,35
annoying,8,4.235,2.073,34,2.697,1.029,33,4.088,1.704,34,3.324,1.744,34,3.677,2.054,34,6.424,0.954,33,3.029,1.098,34,4.529,1.311,34,4.242,1.074,33
answer,6,4.400,1.808,35,6.057,1.264,35,5.800,1.618,35,3.941,1.798,34,4.031,1.705,32,6.344,0.956,32,2.829,0.941,35,4.382,1.415,34,3.909,0.668,33
ant,3,3.029,1.757,34,4.647,0.800,34,4.514,1.962,35,6.629,0.865,35,6.743,0.498,35,5.546,1.458,33,2.000,0.676,35,1.500,1.091,34,4.206,0.932,34
anteater,8,4.032,2.040,31,5.219,0.649,32,5.333,1.407,33,6.742,0.506,31,6.433,0.844,30,3.471,1.851,34,4.000,1.437,31,3.800,1.815,30,4.594,0.785,32
antelope,8,4.086,2.170,35,5.714,1.030,35,5.229,1.514,35,6.400,1.101,35,6.529,1.118,34,4.059,1.798,34,3.886,1.430,35,4.257,1.556,35,3.743,1.295,35
anthem,6,5.303,2.153,33,6.364,1.432,33,5.455,1.395,33,4.576,1.326,33,3.364,1.702,33,5.129,1.560,31,4.849,1.395,33,5.061,1.613,33,4.455,1.131,33
anthropology,12,4.063,2.344,32,5.419,0.872,31,5.344,1.613,32,2.968,1.713,31,2.438,1.638,32,3.143,1.988,35,6.594,1.057,32,5.094,1.208,32,4.375,1.053,32
anticipation,12,7.303,1.527,33,6.382,1.698,34,5.000,2.160,33,2.229,1.017,35,2.800,1.670,35,5.182,1.641,33,5.686,1.214,35,5.455,1.258,33,3.257,1.078,35
anus,4,4.030,2.431,33,4.156,1.326,32,5.000,1.372,34,5.906,1.234,32,5.484,1.624,31,4.636,1.856,33,5.800,1.305,35,2.853,1.498,34,4.656,1.215,32
anxiety,7,5.265,2.934,34,2.257,0.873,35,2.313,1.509,32,2.618,1.261,34,4.057,2.042,35,5.588,1.536,34,5.471,0.977,34,5.059,1.571,34,3.147,1.167,34
anxious,7,5.686,2.376,35,2.657,1.194,35,3.265,1.945,34,2.657,1.492,35,3.806,2.052,36,6.000,1.557,33,5.306,1.330,36,4.618,1.627,34,3.056,0.780,36
apathy,6,4.793,2.140,29,4.759,2.160,29,4.429,1.678,28,2.000,0.984,31,2.500,1.296,28,3.656,2.071,32,6.355,1.033,31,4.069,1.311,29,3.308,1.408,26
ape,3,4.677,2.054,34,5.121,1.297,33,5.030,1.487,33,6.576,0.854,33,6.647,0.800,34,5.546,1.777,33,2.794,0.796,34,4.849,1.395,33,5.618,0.940,34
apex,4,4.276,2.211,29,5.846,1.537,26,5.440,1.627,25,4.250,1.993,28,4.069,2.050,29,3.121,1.855,33,6.267,1.181,30,4.333,1.440,27,4.103,1.213,29
apologize,9,5.000,1.867,31,5.970,2.037,33,5.030,2.037,33,3.531,1.854,32,4.063,2.045,32,6.290,0.957,31,3.333,1.271,33,4.563,1.540,32,3.333,1.005,33
apology,7,4.500,2.145,34,6.088,1.704,34,5.371,2.380,35,3.059,1.392,34,3.000,1.512,35,5.939,1.229,33,3.242,1.181,33,4.706,1.318,34,3.265,1.093,34
appalling,9,5.364,2.568,33,2.059,1.136,34,4.235,1.783,34,2.412,1.061,34,2.939,1.556,33,5.091,1.602,33,5.294,1.318,34,5.242,1.074,33,4.177,0.821,34
appear,6,4.406,1.783,32,5.656,1.290,32,5.172,1.743,29,2.750,1.146,32,3.094,1.588,32,5.667,1.164,30,3.750,1.118,32,3.807,1.090,31,3.759,0.678,29
appearance,10,5.406,1.598,32,5.406,1.433,32,4.688,2.083,32,2.546,1.157,33,3.156,1.439,32,5.552,1.101,29,4.438,1.197,32,4.394,1.476,33,2.938,0.966,32
appeared,8,5.065,1.795,31,5.677,0.857,31,5.323,1.254,31,2.700,1.215,30,2.625,1.516,32,5.643,1.342,28,3.875,1.166,32,4.035,0.928,29,3.750,0.829,28
applause,8,6.686,1.652,35,7.800,1.009,35,6.686,1.635,35,5.600,1.126,35,5.914,1.296,35,6.030,0.937,33,3.629,1.396,35,5.000,1.414,35,3.914,0.692,35
apple,5,4.677,2.138,34,6.147,1.191,34,5.485,1.209,33,6.824,0.452,34,6.909,0.379,33,6.719,0.572,32,1.529,0.606,34,2.441,1.241,34,3.424,0.954,33
Apple (brand),5,4.849,2.687,33,5.971,1.902,34,4.600,2.440,35,5.943,1.264,35,6.677,0.794,34,6.529,0.915,34,6.000,1.553,34,5.353,1.954,34,4.647,1.210,34
apple (fruit),5,4.636,2.172,33,6.121,1.297,33,5.286,1.385,35,6.765,0.597,34,6.800,0.466,35,6.613,0.656,31,1.576,0.698,33,2.314,1.260,35,3.212,0.946,33
appliance,9,3.364,1.554,33,5.257,1.227,35,5.242,1.985,33,5.353,1.453,34,5.057,1.655,35,5.618,1.435,34,4.909,1.111,33,3.912,1.314,34,4.400,1.200,35
applied,7,3.758,2.060,33,5.839,1.298,31,5.742,1.866,31,2.727,1.483,33,2.188,1.333,32,5.069,1.507,29,5.469,1.199,32,4.194,1.203,31,4.156,0.833,32
apply,5,3.971,1.807,34,5.771,1.244,35,5.697,1.696,33,3.177,1.774,34,2.636,1.494,33,5.824,1.042,34,4.829,1.082,35,3.824,0.954,34,4.029,0.654,35
appoint,7,3.818,2.022,33,5.618,1.329,34,5.727,2.219,33,3.636,1.494,33,3.030,1.623,33,4.636,1.806,33,5.412,1.375,34,3.882,1.388,34,4.265,1.093,34
appointment,11,3.515,2.076,33,4.970,1.114,33,4.706,1.871,34,4.886,1.635,35,4.000,2.030,33,5.697,1.243,33,4.000,1.270,31,3.606,1.254,33,3.625,1.111,32
appreciate,10,5.750,1.436,32,7.813,0.808,32,6.161,1.526,31,3.344,1.265,32,3.939,1.594,33,6.281,1.152,32,4.531,1.392,32,5.000,1.270,31,2.938,0.966,32
approval,8,5.714,2.050,35,7.441,1.006,34,4.794,2.180,34,3.314,1.368,35,3.441,1.439,34,5.941,1.110,34,4.886,1.190,35,4.912,1.095,34,3.343,1.170,35
approve,7,5.061,1.825,33,6.939,1.254,33,6.546,1.876,33,3.097,1.489,31,3.206,1.623,34,5.719,1.256,32,4.400,1.047,35,4.294,1.226,34,3.606,0.952,33
apricot,7,4.188,1.927,32,5.939,1.153,33,5.121,1.343,33,6.500,1.091,34,6.697,0.577,33,5.677,1.634,31,3.206,1.207,34,2.441,1.499,34,3.206,1.132,34
apron,5,3.724,1.760,29,5.226,0.705,31,4.344,1.492,32,6.452,0.711,31,6.613,0.549,31,4.615,1.734,26,3.226,0.974,31,2.719,1.179,32,2.000,0.981,27
aptitude,8,4.500,2.136,32,5.939,1.536,33,6.118,1.491,34,2.818,1.290,33,2.030,1.141,33,4.030,1.586,33,6.382,0.768,34,4.688,1.184,32,4.455,0.956,33
arch,4,4.250,1.620,32,5.500,1.176,30,4.903,1.399,31,5.375,1.536,32,5.677,1.468,31,4.296,1.739,27,4.452,1.478,31,4.233,1.383,30,4.143,0.742,28
archaeology,11,3.529,2.291,34,5.353,1.326,34,5.412,1.593,34,4.829,1.665,35,4.114,2.011,35,4.485,1.777,33,6.029,1.071,34,5.235,1.307,34,4.943,1.241,35
archer,6,4.273,2.019,33,4.970,0.834,33,6.088,1.401,34,6.250,0.901,32,6.303,0.870,33,4.125,1.691,32,4.576,1.326,33,3.824,1.248,34,5.177,0.890,34
archery,7,4.677,2.259,34,5.758,1.207,33,6.206,1.510,34,5.706,1.249,34,6.030,1.314,33,4.344,1.881,32,4.857,1.334,35,3.824,1.271,34,4.600,1.398,35
architect,9,4.242,1.843,33,5.771,0.988,35,5.314,1.801,35,6.000,1.095,35,5.200,1.770,35,5.343,1.672,35,5.286,1.084,35,4.314,1.141,35,5.143,0.960,35
archive,7,3.571,2.129,35,5.400,1.074,35,5.000,1.393,33,5.429,1.440,35,4.371,1.790,35,4.400,1.694,35,5.657,1.218,35,4.912,1.483,34,4.057,0.893,35
argue,5,5.257,2.334,35,2.771,1.333,35,5.200,2.388,35,4.086,1.610,35,4.914,1.610,35,6.161,0.987,31,3.057,1.013,35,4.743,1.421,35,4.206,1.410,34
argument,8,6.313,2.615,32,2.394,1.455,33,5.250,2.437,32,3.788,1.387,33,3.909,1.747,33,6.419,1.212,31,3.939,1.179,33,5.182,1.217,33,4.727,1.332,33
arise,5,5.286,1.798,35,6.000,1.138,34,6.171,1.298,35,3.143,1.624,35,3.257,1.746,35,4.257,1.499,35,5.029,1.230,35,4.571,1.294,35,3.800,0.888,35
aristocracy,11,4.719,2.528,32,4.212,1.683,33,4.588,2.557,34,4.088,1.991,34,4.059,1.862,34,3.941,1.909,34,6.441,0.914,34,5.344,1.593,32,4.061,1.922,33
aristocratic,12,4.133,1.708,30,4.300,1.696,30,4.742,2.016,31,4.300,1.716,30,4.065,1.917,31,3.909,2.050,33,5.912,1.269,34,4.774,1.736,31,4.688,1.530,32
arm,3,3.735,2.119,34,5.471,0.737,34,5.774,1.408,31,6.727,0.445,33,6.571,1.316,35,6.546,1.047,33,1.457,0.553,35,3.171,1.444,35,4.265,0.851,34
arm (limb),3,3.500,1.835,34,5.583,1.460,36,5.941,1.909,34,6.694,0.700,36,6.882,0.403,34,6.849,0.435,33,1.861,1.134,36,3.389,1.439,36,4.306,0.938,36
arm (weapon),3,5.727,2.150,33,2.758,1.436,33,6.636,1.872,33,5.758,1.349,33,5.563,1.345,32,4.500,1.601,32,5.242,1.207,33,4.939,1.632,33,5.909,1.138,33
armadillo,9,4.029,1.886,34,5.424,0.889,33,4.939,1.099,33,6.559,0.914,34,6.061,1.434,33,4.647,2.168,34,4.706,1.273,34,3.364,1.473,33,4.529,1.091,34
armed,5,6.254,1.815,67,3.029,1.414,68,5.923,2.719,65,4.746,1.690,63,5.108,1.469,65,4.754,1.596,61,4.536,1.124,69,5.092,1.133,65,5.892,0.930,65
armour,6,4.500,2.062,32,5.546,1.597,33,6.031,2.158,32,6.273,0.827,33,6.613,0.549,31,4.719,1.940,32,4.147,1.216,34,4.364,1.322,33,5.941,1.162,34
armoury,7,4.719,2.239,32,4.375,1.341,32,5.636,2.012,33,5.788,1.225,33,5.031,1.551,32,3.324,1.710,34,5.576,1.256,33,4.906,1.128,32,5.879,0.913,33
arms,4,4.364,1.997,33,5.546,1.539,33,5.636,1.322,33,6.647,0.478,34,6.485,0.702,33,6.469,0.866,32,2.206,0.867,34,3.758,1.670,33,4.912,1.095,34
arms (limbs),4,3.857,1.944,35,6.086,1.296,35,6.500,1.377,34,6.743,0.498,35,6.600,0.835,35,6.818,0.575,33,1.800,1.283,35,3.600,1.497,35,4.257,0.691,35
arms (weapons),4,5.706,2.561,34,2.059,1.211,34,4.147,2.510,34,6.235,0.972,34,6.294,0.925,34,4.788,1.855,33,5.500,1.440,34,5.441,1.193,34,5.912,1.197,34
army,4,5.712,2.187,66,3.910,1.859,67,4.424,2.594,66,6.103,1.017,68,6.266,1.019,64,5.417,1.563,60,3.597,1.350,67,6.149,1.296,67,6.328,0.830,64
aroma,5,5.531,2.179,32,6.576,1.256,33,5.235,1.395,34,3.514,1.746,35,3.588,1.817,34,4.706,1.791,34,5.029,1.424,35,3.412,1.555,34,2.750,1.173,32
arouse,6,7.688,1.530,32,7.156,1.093,32,6.500,1.854,32,2.879,1.451,33,3.333,1.717,33,5.037,1.527,27,6.000,1.218,31,4.625,1.218,32,4.000,1.344,31
aroused,7,7.943,1.241,35,7.265,1.146,34,5.667,2.671,33,2.677,1.490,34,4.147,1.629,34,5.758,1.393,33,6.171,0.878,35,4.941,1.349,34,4.229,1.640,35
array,5,4.000,2.118,33,5.750,0.968,32,5.161,1.526,31,2.970,1.623,33,2.938,1.676,32,4.179,1.833,28,6.125,0.992,32,4.581,1.681,31,3.636,1.202,33
arrest,6,4.206,2.423,34,2.457,1.380,35,4.057,2.704,35,4.765,1.535,34,5.400,1.571,35,5.576,1.615,33,4.235,1.238,34,4.886,1.063,35,5.364,1.068,33
arrested,8,5.344,2.272,32,2.143,0.990,35,3.063,2.164,32,4.807,1.255,31,4.677,1.658,34,5.781,1.408,32,4.143,1.073,35,4.794,1.430,34,5.455,0.891,33
arrive,6,4.971,2.479,34,6.182,1.167,33,5.647,1.551,34,4.177,1.581,34,3.909,1.712,33,6.063,0.998,32,3.030,0.904,33,4.000,1.045,33,3.514,1.204,35
arrogant,8,4.500,2.359,32,2.156,1.003,32,5.452,2.434,31,3.250,1.275,32,3.969,1.976,32,6.000,1.211,30,5.438,1.273,32,4.807,1.354,31,5.844,0.972,32
arrow,5,4.400,2.345,35,4.514,1.273,35,5.455,1.777,33,6.412,0.878,34,6.719,0.450,32,5.229,1.822,35,3.057,1.068,35,3.029,1.383,35,5.086,1.296,35
arrows,6,4.382,2.015,34,4.788,1.273,33,5.353,1.588,34,6.033,0.983,30,6.324,0.931,34,4.938,1.903,32,3.029,0.878,35,3.273,1.503,33,4.824,1.097,34
arse,4,5.094,2.529,32,3.971,1.706,34,5.667,2.055,33,6.000,1.206,33,6.294,0.859,34,6.161,1.139,31,5.000,1.475,34,3.313,1.550,32,5.235,1.733,34
arsehole,8,4.500,2.465,34,2.147,1.309,34,4.971,2.107,34,4.794,1.795,34,5.677,1.710,34,5.971,1.317,34,5.500,1.243,34,3.765,1.733,34,5.824,1.014,34
arson,5,5.206,2.898,34,2.059,1.434,34,5.088,2.381,34,4.714,1.578,35,4.706,1.807,34,4.286,1.980,35,5.971,1.071,34,5.394,1.229,33,5.706,0.824,34
art,3,6.394,2.187,33,7.030,1.218,33,5.938,1.694,32,4.382,2.156,34,5.794,1.410,34,6.364,1.123,33,2.441,0.735,34,5.375,1.596,32,2.971,1.175,34
artist,6,5.235,2.210,34,6.912,1.269,34,6.000,1.820,32,5.546,1.707,33,6.212,0.913,33,5.879,1.365,33,3.265,1.038,34,4.515,1.417,33,3.265,1.220,34
arts,4,5.206,2.097,34,6.429,1.050,35,5.743,1.778,35,3.543,1.762,35,4.171,1.844,35,6.088,1.067,34,3.829,1.521,35,4.697,1.403,33,3.000,0.756,35
ascend,6,5.677,1.567,34,6.529,1.242,34,6.818,1.113,33,3.800,1.564,35,4.647,1.588,34,5.029,1.654,34,5.171,1.159,35,4.882,1.078,34,4.029,1.055,35
ascent,6,5.343,1.897,35,5.686,1.450,35,5.818,1.696,33,4.029,1.444,35,4.257,1.499,35,4.371,1.806,35,5.629,1.017,35,4.743,1.338,35,4.088,1.039,34
ashamed,7,4.182,2.528,33,1.844,0.905,32,2.818,1.641,33,2.727,1.081,33,3.303,1.527,33,5.531,1.658,32,4.727,1.309,33,4.576,1.478,33,4.061,1.013,33
ashes,5,3.912,2.133,34,3.657,1.330,35,4.677,1.810,34,5.686,1.600,35,5.657,1.548,35,4.943,1.672,35,4.114,1.008,35,2.714,1.560,35,4.257,0.805,35
aspect,6,3.857,2.086,35,5.531,0.901,32,5.469,1.414,32,2.600,1.438,35,1.943,1.170,35,4.906,1.608,32,5.971,0.971,35,3.471,1.576,34,3.735,0.885,34
aspirin,7,3.849,1.725,33,5.029,1.295,34,4.656,1.428,32,5.903,1.467,31,5.818,1.336,33,6.000,1.090,32,5.088,1.442,34,2.188,1.356,32,3.677,0.962,34
ass,3,5.333,2.445,33,4.571,2.018,35,5.242,1.724,33,6.382,0.908,34,6.177,1.124,34,5.400,1.660,35,4.206,1.301,34,3.857,1.570,35,4.353,1.570,34
ass (donkey),3,3.912,2.215,34,4.743,1.317,35,5.559,2.061,34,6.813,0.390,32,6.743,0.498,35,5.000,1.969,32,4.167,1.323,36,3.486,1.422,35,5.457,1.155,35
ass (insult),3,4.697,2.540,33,2.063,0.864,32,4.188,2.113,32,2.807,1.378,31,2.807,1.635,31,4.656,1.962,32,5.333,1.271,33,3.781,1.596,32,5.455,1.208,33
assassin,8,6.588,2.157,34,2.206,1.659,34,3.529,2.118,34,5.697,1.660,33,5.688,1.446,32,4.879,1.950,33,5.324,0.830,34,4.879,1.629,33,5.882,0.932,34
assassinate,11,6.088,2.306,34,2.000,1.121,35,6.273,2.609,33,4.971,1.740,34,5.333,1.589,33,4.546,1.437,33,5.543,1.155,35,5.788,1.066,33,5.882,1.323,34
assault,7,5.188,2.744,32,2.030,1.381,33,3.750,2.305,32,4.118,1.875,34,5.000,1.436,32,5.344,1.688,32,5.121,1.008,33,5.219,1.111,32,5.364,1.068,33
asshole,7,4.941,2.555,34,2.486,1.826,35,5.629,2.380,35,4.647,1.984,34,4.771,2.153,35,5.735,1.540,34,5.743,1.051,35,3.771,1.675,35,5.943,1.068,35
assist,6,4.758,1.759,33,6.647,1.391,34,6.182,1.336,33,3.441,1.376,34,3.344,1.492,32,5.455,1.395,33,4.647,1.234,34,3.853,1.216,34,3.441,1.006,34
assistant,9,3.853,1.574,34,5.727,0.993,33,4.771,2.474,35,5.400,1.377,35,5.371,1.197,35,5.971,1.339,34,4.677,1.366,34,3.657,1.218,35,3.257,0.873,35
assuring,8,4.645,1.893,31,7.469,1.199,32,6.032,1.943,31,2.290,0.957,31,2.719,1.256,32,4.667,1.398,30,5.125,1.053,32,4.531,1.250,32,3.000,1.145,29
asteroid,8,6.000,2.387,33,4.559,1.459,34,4.353,2.028,34,6.029,1.200,34,5.677,1.509,34,4.618,2.072,34,4.529,1.194,34,5.546,2.001,33,5.212,0.977,33
asthma,6,3.667,2.300,30,2.471,1.036,34,3.031,1.944,32,5.457,1.250,35,4.829,1.483,35,5.182,1.585,33,4.029,1.295,34,4.059,1.413,34,4.177,0.706,34
astonish,8,6.394,1.874,33,5.909,1.379,33,5.206,1.324,34,2.600,1.176,35,3.088,1.597,34,5.091,1.564,33,4.657,1.218,35,4.455,1.458,33,3.758,0.954,33
astonished,10,6.429,2.129,35,5.800,1.600,35,4.857,1.884,35,2.500,1.243,34,3.400,1.760,35,5.758,1.436,33,5.114,1.237,35,5.457,1.295,35,3.471,1.218,34
astronaut,9,5.515,2.414,33,6.667,1.325,30,5.063,1.435,32,6.424,1.045,33,6.788,0.537,33,5.000,1.984,31,3.273,1.332,33,4.419,1.792,31,5.531,1.060,32
astronomer,10,5.156,2.002,32,6.303,1.314,33,5.438,1.435,32,5.333,1.274,30,4.807,1.533,31,3.862,1.960,29,5.121,1.320,33,4.394,1.369,33,5.188,1.014,32
astronomy,9,5.118,2.259,34,5.857,1.397,35,5.086,1.888,35,4.394,1.455,33,5.059,1.781,34,4.588,1.700,34,5.657,0.893,35,6.257,0.936,35,4.543,1.179,35
athletic,8,5.656,2.071,32,7.029,1.253,35,6.219,1.556,32,4.546,1.777,33,5.250,1.677,32,5.613,1.407,31,4.088,1.269,34,4.559,1.143,34,4.879,1.273,33
athletics,9,4.118,2.398,34,5.912,1.669,34,5.677,2.082,34,5.412,1.593,34,5.735,1.220,34,5.548,1.240,31,4.212,1.008,33,4.364,1.592,33,4.939,1.099,33
atmosphere,10,5.938,1.968,32,6.250,1.090,32,4.839,1.568,31,3.645,2.025,31,3.594,1.800,32,6.300,0.862,30,5.065,1.243,31,6.161,1.298,31,3.758,0.922,33
atom,4,4.171,2.236,35,5.600,1.398,35,4.324,1.567,34,5.485,1.579,33,3.765,2.402,34,4.588,1.987,34,5.914,1.156,35,1.943,1.866,35,4.829,1.134,35
atomic,6,5.844,2.611,32,3.618,1.956,34,4.394,2.719,33,4.576,2.016,33,5.303,1.899,33,4.594,1.982,32,5.529,1.311,34,5.294,2.217,34,5.000,1.279,33
atoms,5,4.818,1.961,33,5.677,1.529,34,4.152,2.062,33,5.364,1.839,33,4.636,2.460,33,5.467,1.962,30,5.677,1.104,34,2.667,2.331,33,4.706,0.956,34
atrocious,9,5.594,2.163,32,1.849,1.131,33,4.500,1.989,34,2.212,1.148,33,1.941,1.110,34,4.182,1.585,33,5.818,1.266,33,5.188,1.333,32,4.212,1.225,33
atrocity,8,4.971,2.739,34,1.515,0.892,33,3.903,2.234,31,3.194,1.654,31,3.441,1.850,34,3.788,1.887,33,6.273,0.930,33,5.903,1.376,31,4.546,1.281,33
attack,6,5.353,2.519,34,1.941,0.873,34,4.147,2.724,34,4.441,1.752,34,5.061,1.413,33,5.667,1.470,33,3.529,1.036,34,5.147,1.191,34,5.500,0.947,34
attacker,8,5.114,2.459,35,2.114,1.141,35,4.057,2.787,35,5.697,1.243,33,5.273,1.582,33,5.030,1.623,33,4.382,1.415,34,5.265,1.244,34,5.559,1.063,34
attempt,7,3.727,1.847,33,5.829,0.971,35,5.743,1.360,35,3.629,1.587,35,3.000,1.656,35,5.765,1.285,34,3.914,1.402,35,4.059,1.027,34,3.886,0.574,35
attendant,9,3.771,1.790,35,5.029,0.664,34,4.800,1.817,35,5.829,1.363,35,5.086,1.461,35,5.059,1.644,34,5.059,0.998,34,3.829,1.320,35,3.857,1.199,35
attention,9,5.882,1.937,34,6.114,1.090,35,5.529,2.354,34,3.229,1.375,35,3.457,1.627,35,6.152,0.989,33,3.412,1.263,34,4.853,1.061,34,3.412,1.263,34
attic,5,3.969,1.845,32,4.750,0.968,32,4.793,1.242,29,6.400,0.712,30,5.967,1.048,30,4.889,1.750,27,3.563,1.273,32,4.125,1.317,32,4.259,1.142,27
attitude,8,5.303,2.181,33,4.333,1.407,33,5.636,2.186,33,2.788,1.343,33,3.000,1.859,33,5.807,1.490,31,3.970,1.029,33,5.182,1.140,33,3.576,1.393,33
attract,7,7.057,1.241,35,7.265,1.009,34,6.771,1.289,35,3.029,1.502,35,3.629,1.605,35,6.057,1.040,35,4.514,1.339,35,4.914,1.204,35,2.857,1.073,35
attraction,10,7.206,1.694,34,7.677,0.962,34,6.000,2.118,33,2.629,1.569,35,3.824,1.806,34,6.382,0.841,34,5.400,1.047,35,5.147,1.438,34,2.667,1.428,33
attractive,10,7.471,1.242,34,7.875,0.927,32,6.147,1.801,34,2.875,1.916,32,4.774,1.844,31,6.156,1.003,32,4.576,1.280,33,5.177,1.124,34,2.485,1.306,33
attribute,9,4.500,2.226,34,5.886,1.090,35,5.788,2.071,33,2.735,1.400,34,2.771,1.790,35,4.514,1.645,35,5.829,1.134,35,4.618,1.329,34,3.686,1.115,35
auction,7,3.559,1.769,34,5.306,1.049,36,4.588,2.116,34,5.314,1.652,35,6.029,0.941,35,5.424,1.706,33,4.800,1.430,35,4.206,1.549,34,4.750,1.064,36
auctioneer,10,3.516,1.932,31,4.839,0.987,31,5.226,1.640,31,5.700,1.130,30,5.194,1.401,31,3.484,1.932,31,5.452,1.073,31,3.903,1.445,31,5.226,0.941,31
audience,8,4.727,1.911,33,5.781,1.556,32,5.121,2.071,33,5.697,1.141,33,6.065,0.948,31,6.125,0.857,32,3.667,1.198,33,5.563,1.368,32,4.121,1.200,33
auditorium,10,4.382,2.044,34,5.313,0.726,32,5.061,1.496,33,6.455,0.891,33,6.061,1.496,33,5.242,1.875,33,5.971,1.071,34,5.667,1.470,33,4.500,1.091,34
aunt,4,4.286,1.980,35,6.206,1.324,34,4.727,1.108,33,5.677,1.450,34,5.765,1.628,34,5.727,1.420,33,2.029,0.845,35,4.061,1.254,33,1.273,0.664,33
authentic,9,5.061,1.740,33,7.156,1.093,32,6.281,1.526,32,3.182,1.507,33,3.212,1.950,33,5.406,1.343,32,5.515,1.104,33,4.344,1.513,32,3.667,0.841,33
author,6,4.735,1.945,34,6.000,1.213,34,5.546,1.760,33,5.576,1.181,33,4.714,1.766,35,5.941,1.305,34,3.743,1.227,35,3.677,1.429,34,3.912,1.147,34
autopsy,7,5.235,2.658,34,3.529,1.519,34,4.206,2.041,34,5.353,1.570,34,5.152,1.559,33,4.364,1.666,33,6.118,1.051,34,4.424,1.538,33,4.500,0.814,34
autumn,6,4.971,2.065,34,6.057,1.492,35,4.829,1.183,35,4.686,1.817,35,6.171,0.971,35,6.313,0.808,32,2.353,0.936,34,4.486,1.538,35,3.324,1.049,34
avalanche,9,6.625,2.233,32,2.781,1.166,32,4.129,2.779,31,6.033,0.836,30,5.964,0.944,28,4.172,1.743,29,4.813,1.210,32,6.344,0.922,32,4.690,1.021,29
avenge,6,6.656,1.670,32,3.758,1.706,33,6.594,1.885,32,2.455,1.258,33,2.588,1.115,34,3.310,1.896,29,5.647,1.054,34,5.233,1.146,30,5.613,1.155,31
avenue,6,3.774,1.698,31,5.323,0.590,31,5.000,1.047,31,5.375,1.139,32,5.063,1.540,32,4.923,1.517,26,4.091,1.215,33,4.406,1.320,32,3.710,0.681,31
award,5,6.294,1.963,34,7.941,1.305,34,6.588,1.682,34,5.618,1.435,34,5.647,1.135,34,5.909,1.240,33,3.500,1.266,34,4.794,1.605,34,4.000,1.029,34
awarded,7,5.967,2.008,30,7.290,1.441,31,6.290,1.669,31,3.156,1.228,32,3.065,1.458,31,5.407,1.368,27,4.061,1.229,33,4.969,1.075,32,4.035,0.490,29
aware,5,5.529,1.974,34,6.143,1.437,35,7.156,1.622,32,2.629,1.071,35,2.588,1.353,34,5.697,1.267,33,3.765,0.972,34,5.000,1.309,35,3.353,0.967,34
away,4,3.594,1.950,32,4.152,1.209,33,4.546,1.499,33,3.086,1.538,35,2.939,1.476,33,6.182,1.113,33,2.257,1.227,35,3.912,1.597,34,3.938,0.998,32
awe,3,6.657,1.820,35,7.343,1.567,35,4.912,2.406,34,2.529,1.538,34,3.114,1.848,35,5.375,1.672,32,4.857,1.457,35,5.314,1.997,35,3.343,1.170,35
awesome,7,6.688,2.311,32,8.290,1.053,31,6.656,1.632,32,2.061,0.983,33,2.719,1.605,32,6.310,0.835,29,4.344,1.215,32,5.161,1.668,31,4.152,1.351,33
awful,5,3.000,2.070,35,2.118,1.367,34,3.971,1.920,35,2.206,1.255,34,3.000,1.663,34,5.882,1.278,34,3.657,1.241,35,4.429,1.400,35,4.486,0.806,35
awkward,7,5.000,1.923,33,3.118,0.993,34,3.031,1.287,32,2.844,1.277,32,3.333,1.717,33,5.968,1.031,31,4.514,1.317,35,4.114,1.090,35,4.121,1.122,33
axe,3,5.152,2.500,33,3.515,1.438,33,5.324,2.124,34,6.412,1.061,34,6.364,1.039,33,4.581,1.897,31,3.471,1.144,34,3.677,1.658,34,5.600,0.962,35
axle,4,3.429,1.720,28,5.000,0.620,26,5.286,0.749,28,5.929,1.438,28,5.464,1.762,28,3.710,2.019,31,5.690,1.367,29,3.429,1.294,28,5.033,0.948,30
baboon,6,3.971,2.007,35,5.114,0.949,35,5.029,1.630,35,6.571,0.838,35,6.588,0.974,34,4.394,2.014,33,3.543,1.155,35,4.114,1.430,35,5.486,1.052,35
baby,4,4.290,2.593,31,6.594,2.090,32,4.313,2.615,32,6.607,0.673,28,6.593,0.562,27,5.929,1.067,28,1.844,0.972,32,2.546,1.689,33,2.688,1.074,32
background,10,3.625,2.204,32,5.265,1.267,34,4.758,1.232,33,3.485,1.579,33,3.424,1.875,33,5.548,1.131,31,3.714,0.848,35,5.273,1.332,33,3.882,0.529,34
bacon,5,6.242,2.230,33,6.088,2.356,34,5.781,1.932,32,6.559,0.914,34,6.882,0.322,34,6.273,1.309,33,2.529,0.915,34,2.765,1.592,34,5.091,1.240,33
bacteria,8,4.059,2.287,34,3.471,1.356,34,3.853,1.881,34,5.618,1.351,34,4.824,1.947,34,5.412,1.700,34,4.941,1.162,34,2.206,1.906,34,4.206,0.832,34
bad,3,5.059,2.520,34,1.853,0.845,34,4.471,2.132,34,2.771,1.943,35,3.600,1.808,35,6.471,1.007,34,1.588,0.647,34,4.667,1.608,33,4.714,1.161,35
badge,5,3.030,1.915,33,5.294,1.201,34,5.353,1.512,34,6.529,0.606,34,6.441,0.735,34,5.576,1.538,33,2.794,1.301,34,2.559,1.241,34,4.765,1.059,34
badger,6,3.849,2.231,33,4.971,1.502,35,5.088,1.245,34,6.667,0.876,33,6.364,1.389,33,5.294,1.724,34,3.324,1.181,34,3.412,1.574,34,4.677,1.077,34
bag,3,3.727,1.619,33,5.219,0.544,32,5.688,1.379,32,6.607,0.618,28,6.484,0.615,31,6.552,0.894,29,2.344,1.019,32,2.968,1.379,31,2.813,1.130,32
baggage,7,4.097,1.614,31,3.807,1.330,31,3.548,1.663,31,5.621,1.271,29,6.000,1.313,29,5.269,1.744,26,4.406,1.476,32,4.125,1.386,32,3.839,0.846,31
bail,4,3.613,1.808,31,3.657,1.330,35,4.371,1.551,35,3.912,1.579,34,3.229,1.475,35,4.400,1.945,35,5.457,1.203,35,4.000,1.331,35,4.706,0.859,34
bait,4,4.867,1.668,30,4.167,1.098,30,3.767,1.627,30,4.807,1.446,31,4.733,1.436,30,3.724,1.529,29,4.250,1.031,32,2.438,1.248,32,4.379,0.925,29
bake,4,5.559,1.802,34,6.857,1.125,35,6.029,1.581,34,5.171,1.298,35,6.029,0.985,34,5.970,1.267,33,2.714,0.943,35,3.559,1.090,34,2.412,1.331,34
baker,5,4.543,1.976,35,6.229,1.311,35,5.429,1.358,35,6.286,1.030,35,6.371,0.759,35,5.515,1.438,33,2.457,0.840,35,3.886,1.237,35,4.600,1.377,35
bald,4,2.697,1.749,33,3.515,1.258,33,4.424,1.970,33,5.879,1.297,33,6.281,1.352,32,5.818,1.604,33,3.061,1.301,33,2.906,1.011,32,6.455,0.820,33
ball,4,4.433,2.290,30,5.667,0.907,30,5.594,1.693,32,6.600,0.712,30,6.643,0.666,28,6.500,0.732,28,1.813,1.130,32,2.710,1.396,31,5.179,0.710,28
ball (dance),4,5.657,2.013,35,6.647,1.370,34,5.235,1.783,34,5.543,1.645,35,5.686,1.115,35,4.857,1.944,35,3.800,1.214,35,4.629,1.742,35,2.029,0.845,35
ball (sphere),4,4.152,2.148,33,5.324,1.300,34,5.029,1.807,34,6.029,1.502,35,6.514,0.906,35,6.063,1.478,32,2.000,1.265,35,3.286,1.406,35,4.882,1.367,34
balloon,7,4.849,1.743,33,6.212,1.273,33,5.375,1.452,32,6.031,1.380,32,6.581,0.834,31,5.794,1.207,34,2.147,0.879,34,3.265,1.559,34,3.844,1.064,32
ballroom,8,4.735,2.355,34,6.618,1.284,34,5.516,1.604,31,6.559,0.881,34,6.371,0.897,35,4.906,1.843,32,4.177,1.361,34,5.177,1.445,34,2.571,1.077,35
bamboo,6,3.424,1.706,33,5.829,1.404,35,5.706,1.446,34,6.514,0.806,35,6.500,0.901,32,5.156,2.017,32,4.111,1.308,36,3.471,1.557,34,4.083,1.038,36
ban,3,3.818,2.194,33,2.548,1.214,31,3.906,2.296,32,3.576,1.724,33,3.129,1.641,31,5.516,1.388,31,3.667,1.341,33,3.970,1.784,33,4.563,0.899,32
banal,5,2.818,1.696,22,3.095,1.342,21,4.333,1.522,21,2.632,1.179,19,2.211,1.055,19,2.645,1.806,31,6.609,0.820,23,3.191,1.651,21,4.909,1.041,22
banana,6,5.030,2.125,33,5.886,1.090,35,5.219,1.268,32,6.600,0.835,35,6.788,0.640,33,6.394,1.254,33,1.943,0.715,35,2.647,1.210,34,4.029,0.664,34
band,4,5.094,2.269,32,6.031,1.185,32,5.303,1.359,33,5.781,1.053,32,6.032,0.967,31,6.156,1.149,32,3.059,0.968,34,4.121,1.365,33,4.813,1.102,32
band (music),4,6.286,2.172,35,6.546,1.559,33,6.143,1.376,35,5.559,1.479,34,5.971,1.134,35,6.516,0.757,31,3.412,1.141,34,4.471,1.595,34,4.941,0.873,34
band (ribbon),4,3.353,1.643,34,5.412,1.061,34,5.353,1.453,34,6.364,0.810,33,6.059,1.514,34,5.094,1.548,32,3.412,1.166,34,2.235,1.214,34,2.441,1.217,34
bandage,7,4.200,1.894,35,4.171,1.665,35,4.441,1.333,34,5.971,1.276,35,6.265,1.244,34,5.500,1.649,34,2.912,1.292,34,2.800,1.450,35,3.970,0.797,33
bandit,6,5.818,1.678,33,3.121,1.493,33,5.118,1.967,34,5.226,1.408,31,5.033,1.354,30,3.750,1.844,28,4.735,1.335,34,4.182,1.086,33,5.576,0.854,33
bandits,7,5.182,2.341,33,2.824,1.317,34,3.794,1.875,34,5.353,1.234,34,5.412,1.517,34,4.273,1.974,33,4.471,1.480,34,4.118,1.367,34,5.697,1.000,33
bang,4,6.364,2.213,33,4.206,1.623,34,4.412,2.238,34,4.353,1.764,34,4.758,1.741,33,5.576,1.436,33,2.382,1.609,34,5.400,1.553,35,5.086,0.906,35
banjo,5,4.636,2.346,33,5.606,1.099,33,5.200,1.430,35,6.486,0.770,35,6.324,1.021,34,4.594,1.852,32,4.771,1.532,35,3.057,1.530,35,5.000,0.916,31
bank,4,3.771,2.085,35,4.943,1.330,35,4.229,1.987,35,5.714,1.343,35,6.086,1.105,35,6.250,1.199,32,3.257,1.227,35,5.147,1.517,34,5.000,0.986,35
bank (money),4,4.677,2.583,31,5.688,1.570,32,4.281,2.225,32,6.152,1.258,33,6.484,1.215,31,6.367,1.110,30,3.212,1.200,33,5.258,1.606,31,4.742,1.319,31
bank (rely),4,3.546,1.924,33,4.647,1.160,34,4.094,2.021,32,3.152,1.725,33,2.875,1.798,32,4.088,1.931,34,5.469,1.199,32,3.818,1.359,33,4.333,1.005,33
bank (river),4,3.353,1.696,34,5.441,1.168,34,4.531,1.346,32,5.788,1.472,33,6.061,0.814,33,5.031,1.828,32,4.029,1.404,34,4.563,1.478,32,4.061,0.983,33
banker,6,3.294,1.963,34,3.735,1.540,34,4.471,2.252,34,6.235,0.842,34,5.882,1.051,34,5.394,1.594,33,4.206,1.023,34,3.758,1.615,33,5.853,0.912,34
bankrupt,8,4.156,2.306,32,1.788,1.008,33,2.548,1.643,31,4.606,1.650,33,3.606,1.984,33,5.500,1.820,32,5.871,1.338,31,4.839,1.780,31,4.818,0.869,33
banks,5,3.000,1.847,34,4.206,1.530,34,4.265,1.686,34,5.571,1.517,35,5.971,1.224,34,5.813,1.210,32,3.486,0.967,35,4.914,1.746,35,5.057,1.194,35
banks (money),5,4.576,2.089,33,4.206,2.026,34,3.559,2.488,34,5.938,1.519,32,5.735,1.501,34,6.031,0.952,32,3.514,1.105,35,5.765,1.165,34,5.364,0.915,33
banks (river),5,3.469,1.732,32,5.636,1.039,33,4.735,1.915,34,5.906,1.548,32,6.394,0.983,33,5.406,1.389,32,3.941,1.282,34,4.781,1.816,32,4.182,1.167,33
banner,6,4.323,2.101,31,5.406,0.897,32,5.258,1.191,31,5.967,1.140,30,5.969,1.212,32,4.613,1.878,31,4.063,1.029,32,3.774,1.453,31,4.296,0.936,27
bar,3,5.147,2.060,34,5.618,1.329,34,5.529,1.460,34,6.265,0.949,34,6.529,0.737,34,6.500,0.814,34,3.941,1.413,34,4.091,1.676,33,5.118,1.051,34
bar (legal),3,3.818,2.418,33,4.871,1.497,31,4.656,2.025,32,4.571,1.761,35,3.818,1.833,33,4.206,2.069,34,5.906,1.400,32,3.909,1.545,33,4.971,1.028,35
bar (metal),3,2.939,1.740,33,4.364,1.010,33,5.382,1.534,34,6.588,0.844,34,6.235,0.941,34,5.029,1.671,34,3.294,1.466,34,3.030,1.566,33,5.118,1.022,34
bar (musical),3,5.235,2.016,34,6.000,1.372,34,5.514,1.592,35,5.177,1.599,34,4.909,1.929,33,5.206,1.728,34,5.303,1.167,33,3.212,1.701,33,3.706,1.249,34
bar (pub),3,5.758,2.216,33,6.029,1.765,35,5.743,1.401,35,6.371,0.796,35,6.400,0.901,35,6.606,0.694,33,4.657,1.413,35,4.571,1.154,35,5.677,0.992,34
bare,4,5.194,1.804,31,5.094,1.355,32,4.250,1.696,32,3.938,1.435,32,4.290,1.372,31,5.214,1.176,28,3.688,1.446,32,3.467,1.231,30,3.667,1.054,27
barely,6,3.000,1.414,35,3.971,1.000,35,4.000,1.372,34,2.971,1.540,35,2.618,1.627,34,5.657,1.330,35,4.229,1.244,35,2.118,0.993,34,4.257,0.996,35
barge,5,4.156,2.002,32,4.344,1.725,32,5.625,1.850,32,5.688,1.590,32,5.273,1.441,33,3.452,1.478,31,5.152,1.131,33,4.697,1.337,33,5.519,1.032,27
barge (boat),5,3.629,1.987,35,5.343,0.754,35,5.171,1.464,35,6.486,1.025,35,6.486,0.874,35,3.743,1.842,35,4.543,1.537,35,5.343,1.620,35,4.943,1.330,35
barge (push),5,5.061,2.309,33,2.970,1.381,33,5.758,2.462,33,4.606,1.536,33,5.030,1.586,33,4.774,1.660,31,4.727,1.377,33,4.242,1.498,33,5.485,1.077,33
bark,4,4.886,2.364,35,4.657,1.330,35,5.800,1.653,35,4.941,1.781,34,5.086,1.746,35,5.469,1.581,32,2.400,0.962,35,3.629,1.416,35,4.943,0.955,35
bark (dog),4,4.912,2.035,34,4.400,1.335,35,4.879,1.754,33,5.057,1.530,35,5.257,1.574,35,6.152,1.351,33,2.057,1.218,35,3.879,1.472,33,5.343,0.984,35
bark (tree),4,3.606,1.757,33,5.364,0.881,33,5.515,1.282,33,6.063,1.321,32,6.324,1.021,34,5.455,1.635,33,3.235,1.190,34,3.382,1.698,34,4.559,0.774,34
barley,6,2.636,1.611,33,5.000,0.875,34,5.147,1.033,34,6.412,0.974,34,5.853,1.438,34,4.063,1.853,32,4.457,1.537,35,2.303,1.114,33,4.235,0.769,34
barn,4,3.324,1.843,34,5.486,1.131,35,5.441,1.594,34,6.546,0.700,33,6.618,0.908,34,5.355,1.752,31,2.639,1.512,36,4.714,1.700,35,4.806,0.844,36
barnacle,8,3.750,2.136,32,4.968,0.861,31,4.484,1.317,31,6.200,1.275,30,5.710,1.419,31,3.844,2.093,32,4.813,1.590,32,2.094,1.182,32,4.452,0.945,31
baroque,7,4.539,1.737,26,5.040,0.958,25,4.958,0.978,24,4.042,1.814,24,3.583,1.730,24,2.882,1.982,34,6.346,1.107,26,4.240,1.422,25,3.826,1.167,23
barrage,7,4.138,2.374,29,3.677,1.353,31,4.519,2.079,27,4.533,1.893,30,4.037,2.027,27,3.097,1.873,31,5.333,1.135,30,5.241,1.430,29,5.067,1.124,30
barrel,6,3.333,1.570,33,4.939,0.814,33,5.061,1.153,33,6.636,0.688,33,6.469,1.030,32,5.031,1.828,32,3.697,0.904,33,3.419,1.264,31,5.000,0.767,34
barrier,7,3.882,1.843,34,3.364,1.275,33,3.486,2.407,35,5.735,1.559,34,5.706,1.425,34,5.400,1.398,35,4.286,1.058,35,4.765,1.436,34,4.788,0.977,33
basement,8,3.750,1.920,32,4.177,0.890,34,4.412,1.629,34,5.971,1.150,34,6.147,1.331,34,5.303,1.883,33,3.941,1.211,34,3.882,1.567,34,4.441,0.735,34
basket,6,3.257,1.679,35,5.177,0.954,34,5.171,1.055,35,6.200,1.166,35,6.235,1.238,34,6.000,1.155,33,2.235,0.941,34,2.857,1.397,35,3.265,0.851,34
basketball,10,4.500,2.367,34,5.677,1.206,34,4.909,1.334,33,6.576,0.818,33,6.647,0.836,34,5.938,1.144,32,3.324,1.181,34,3.088,1.401,34,5.576,1.016,33
bass,4,3.969,1.879,32,5.514,0.996,35,5.455,0.856,33,5.000,1.799,34,4.765,1.733,34,4.824,1.723,34,4.514,1.381,35,3.886,1.450,35,4.824,1.014,34
bass (fish),4,3.485,1.956,33,5.242,0.854,33,4.765,1.113,34,6.171,1.320,35,5.706,1.425,34,4.065,1.777,31,4.886,1.817,35,2.294,1.226,34,4.546,0.924,33
bass (guitar),4,5.353,2.312,34,6.400,1.398,35,6.000,2.015,33,6.257,0.966,35,6.171,1.320,35,5.938,1.519,32,4.857,1.437,35,4.171,1.320,35,5.343,0.893,35
bassoon,7,4.138,2.012,29,5.444,0.994,27,5.375,1.111,24,6.667,0.609,27,5.240,1.861,25,2.833,1.916,30,5.222,1.227,27,4.160,1.759,25,4.769,0.750,26
bastard,7,6.031,2.099,32,2.455,1.458,33,5.000,2.342,31,4.281,1.940,32,3.032,1.805,31,5.333,1.814,30,5.152,1.654,33,4.621,1.495,29,6.258,0.879,31
bastards,8,5.031,2.687,32,2.194,1.281,31,5.000,1.884,31,3.303,1.784,33,2.677,1.634,31,5.903,1.593,31,5.879,1.066,33,4.438,1.321,32,6.219,0.856,32
bat,3,4.939,2.117,33,5.313,1.158,32,5.161,1.505,31,6.690,0.649,29,6.533,0.670,30,4.893,1.839,28,2.533,0.846,30,2.438,1.368,32,4.621,0.715,29
bat (animal),3,3.857,2.332,35,5.471,1.289,34,5.059,1.027,34,6.714,1.030,35,6.824,0.381,34,5.353,1.764,34,2.771,0.865,35,2.429,1.498,35,4.829,1.000,35
bat (club),3,4.000,2.000,33,4.727,1.523,33,5.469,1.952,32,6.152,1.500,33,6.212,1.094,33,5.097,1.552,31,3.457,1.441,35,3.406,1.578,32,5.387,0.939,31
bath,4,4.807,2.264,31,6.548,1.266,31,5.656,1.688,32,6.586,0.891,29,6.654,0.617,26,6.444,0.875,27,1.871,0.907,31,3.750,1.414,32,2.600,0.952,30
bathroom,8,3.546,2.046,33,5.677,1.322,34,5.324,1.429,34,6.686,0.622,35,6.677,0.527,34,6.500,0.779,28,2.059,1.083,34,3.813,1.530,32,3.143,1.199,35
battered,8,5.031,2.468,32,2.281,1.152,32,3.774,2.195,31,4.875,1.364,32,5.031,1.334,32,5.767,1.146,30,4.469,1.520,32,4.677,1.280,31,4.970,1.403,33
battery,7,3.818,2.167,33,5.457,1.295,35,4.943,1.638,35,6.406,0.931,32,6.147,1.353,34,5.824,1.317,34,3.371,1.173,35,2.743,1.537,35,4.882,1.255,34
battle,6,5.576,2.450,33,2.333,1.491,33,5.559,2.145,34,5.387,1.210,31,5.686,1.450,35,4.897,1.863,29,3.514,0.967,35,6.059,0.968,34,6.091,0.933,33
bayonet,7,4.581,2.393,31,3.387,1.407,31,4.667,2.006,30,6.033,1.516,30,6.219,1.317,32,3.546,2.189,33,6.063,0.998,32,3.774,1.660,31,5.469,1.561,32
bazooka,7,5.548,2.381,31,3.414,1.885,29,5.267,2.032,30,6.000,1.571,30,5.677,1.711,31,3.147,1.784,34,5.097,1.467,31,4.433,2.028,30,5.645,1.123,31
beach,5,6.167,2.131,30,6.839,1.139,31,5.581,1.386,31,6.516,0.666,31,6.500,0.885,30,6.154,0.988,26,2.516,0.946,31,5.452,1.364,31,3.259,0.644,27
bead,4,3.758,1.939,33,5.394,1.013,33,5.353,1.607,34,6.281,0.943,32,5.909,1.505,33,4.879,1.871,33,2.813,0.982,32,1.710,1.141,31,2.677,0.992,34
beagle,6,3.875,2.395,32,5.613,0.973,31,4.833,1.241,30,6.419,0.908,31,6.438,0.864,32,4.333,1.949,33,4.636,1.514,33,3.063,1.116,32,4.063,0.788,32
beak,4,3.029,1.765,35,4.857,0.761,35,5.000,1.000,34,6.441,1.063,34,6.394,0.952,33,4.844,1.734,32,2.939,1.369,33,2.394,1.324,33,4.000,0.970,34
beaker,6,3.182,1.660,33,4.938,0.348,32,4.853,1.167,34,6.394,1.043,33,6.030,1.446,33,4.469,1.984,32,4.242,1.793,33,2.970,1.114,33,4.364,0.688,33
bean,4,3.529,1.736,34,5.206,0.530,34,5.543,1.130,35,6.743,0.498,35,6.629,0.929,35,5.771,1.396,35,2.257,0.691,35,1.500,0.777,34,4.343,0.893,35
bear,4,5.394,2.187,66,4.831,1.354,65,5.077,2.186,65,6.483,1.072,60,6.571,1.080,63,5.610,1.485,59,2.254,0.936,67,5.433,1.478,67,5.212,0.993,66
beard,5,4.500,2.463,66,5.470,1.351,66,5.606,1.594,66,6.485,0.989,66,6.656,0.667,64,6.241,1.264,58,2.910,1.047,67,3.354,1.554,65,6.631,0.670,65
beast,5,6.209,1.959,67,3.105,1.585,67,5.721,2.261,68,4.646,1.621,65,5.563,1.345,64,5.047,1.653,64,3.059,1.056,68,5.588,1.417,68,5.831,0.954,65
beat,4,4.970,2.263,33,3.939,1.858,33,5.152,2.120,33,4.200,1.564,35,4.400,1.760,35,5.516,1.521,31,3.412,1.309,34,3.879,1.297,33,5.000,1.111,34
beat (hit),4,4.824,2.229,34,3.303,2.222,33,4.938,2.150,32,5.242,1.393,33,5.125,1.409,32,5.000,1.479,32,3.829,1.183,35,4.125,1.850,32,5.200,1.327,35
beat (mix),4,4.546,2.571,33,5.529,1.557,34,5.303,1.714,33,4.849,1.351,33,5.114,1.635,35,5.333,1.627,33,3.943,1.672,35,3.559,1.355,34,4.382,0.971,34
beat (rhythm),4,6.600,2.003,35,6.229,1.623,35,5.629,1.987,35,4.472,1.724,36,3.714,2.159,35,6.091,1.215,33,3.750,1.605,36,4.229,1.742,35,4.389,1.185,36
beaten,6,4.758,2.310,33,2.212,1.343,33,3.182,2.367,33,3.879,1.320,33,4.546,1.689,33,5.533,1.455,30,3.576,1.326,33,4.697,1.425,33,4.594,1.271,32
beautician,10,4.182,2.194,33,4.967,1.354,30,4.379,1.424,29,5.594,1.221,32,5.281,1.205,32,4.000,2.057,26,5.727,1.238,33,3.515,1.104,33,1.606,0.952,33
beautiful,9,7.029,1.689,34,8.441,0.881,34,6.344,1.688,32,2.515,1.743,33,5.412,1.629,34,6.517,0.771,29,2.559,0.881,34,5.333,1.363,33,1.441,0.650,34
beauty,6,6.781,1.268,32,7.344,1.428,32,5.594,2.234,32,2.727,1.728,33,4.313,1.550,32,5.867,1.147,30,3.333,1.064,33,4.625,1.474,32,1.807,0.820,31
beaver,6,4.697,1.867,33,5.781,1.192,32,5.233,1.283,30,6.793,0.483,29,6.500,0.829,32,4.036,1.991,28,3.688,1.074,32,3.000,1.323,32,4.414,1.067,29
become,6,5.323,1.821,31,6.200,1.249,30,5.807,1.804,31,2.188,1.210,32,2.063,1.298,32,6.333,0.861,27,3.677,1.059,31,4.807,0.997,31,3.857,0.875,28
bed,3,5.242,2.523,33,7.029,1.502,35,5.441,2.003,34,6.657,0.715,35,6.656,0.988,32,6.594,1.142,32,1.543,0.602,35,4.294,1.340,34,3.588,0.772,34
bee,3,4.727,2.247,33,4.788,1.320,33,5.281,1.566,32,6.844,0.441,32,6.933,0.249,30,6.188,1.261,32,2.091,0.965,33,1.727,1.286,33,3.152,1.131,33
beef,4,4.849,1.828,33,5.118,1.157,34,5.765,1.190,34,6.471,0.696,34,6.531,0.612,32,6.471,0.652,34,3.229,1.071,35,3.333,1.491,33,5.559,0.881,34
beehive,7,5.265,2.005,34,4.971,1.599,34,4.471,1.974,34,6.353,1.135,34,6.303,0.969,33,5.235,1.864,34,3.182,0.672,33,3.147,1.458,34,3.364,1.010,33
beer,4,5.177,2.107,34,5.543,1.762,35,5.353,1.861,34,6.629,0.897,35,6.714,0.564,35,6.618,0.728,34,4.147,1.478,34,3.000,1.474,35,5.882,0.963,34
beet,4,3.167,1.827,30,5.226,1.038,31,5.242,1.102,33,5.429,1.591,28,4.323,1.957,31,4.029,2.294,34,5.125,1.746,32,2.800,1.194,30,4.063,1.059,32
beetle,6,3.265,2.048,34,4.364,1.494,33,5.061,1.953,33,6.677,0.629,34,6.706,0.570,34,5.121,1.513,33,2.382,1.085,34,1.657,1.013,35,4.882,0.993,34
befall,6,3.758,1.518,33,3.968,1.000,31,3.807,1.281,31,2.625,1.023,32,2.833,1.344,30,3.156,1.856,32,5.697,1.267,33,3.194,1.281,31,3.871,0.751,31
beg,3,4.200,2.315,35,2.943,0.826,35,2.909,2.021,33,3.647,1.551,34,4.229,1.640,35,5.706,1.446,34,3.382,1.329,34,3.559,1.684,34,3.914,1.251,35
beggar,6,3.031,1.896,32,2.700,1.215,30,4.323,2.161,31,5.844,1.439,32,6.258,1.077,31,4.931,1.660,29,4.303,1.446,33,2.968,1.231,31,4.844,0.833,32
begin,5,4.941,2.141,34,6.257,1.203,35,5.941,1.662,34,3.000,1.213,34,2.500,1.399,34,5.971,1.150,34,2.743,0.840,35,3.667,1.450,33,4.091,0.830,33
beginning,9,5.469,2.061,32,7.324,1.206,34,5.758,2.161,33,3.152,1.579,33,2.613,1.790,31,6.212,1.122,33,2.912,1.067,34,4.546,1.777,33,3.516,1.012,31
behalf,6,3.629,2.016,35,5.177,1.200,34,5.088,1.483,34,2.706,1.466,34,2.765,1.646,34,4.455,1.578,33,4.818,1.140,33,3.750,0.829,32,3.853,0.974,34
behave,6,3.700,1.552,30,5.719,1.305,32,4.613,1.790,31,3.188,1.074,32,3.344,1.471,32,6.438,0.704,32,2.344,0.956,32,4.226,1.128,31,3.625,0.992,32
behaviour,9,4.886,1.953,35,5.147,1.396,34,5.735,1.686,34,3.143,1.676,35,3.735,1.481,34,6.063,1.273,32,3.143,1.437,35,4.686,1.368,35,3.886,1.036,35
behind,6,4.303,2.052,33,4.212,1.122,33,4.091,1.832,33,4.177,1.774,34,4.250,2.046,32,6.200,1.013,30,2.457,0.805,35,3.727,0.993,33,3.758,0.653,33
beige,5,2.594,1.818,32,4.606,1.669,33,4.618,2.087,34,4.273,1.863,33,5.849,1.520,33,5.516,1.624,31,4.294,1.340,34,2.818,1.242,33,3.353,1.326,34
belfry,6,3.867,1.784,15,5.111,0.657,18,4.889,1.595,18,5.438,1.171,16,4.177,2.203,17,1.735,1.196,34,6.556,0.598,18,3.588,1.497,17,4.182,0.777,22
belief,6,5.333,2.292,33,6.697,1.696,33,5.143,2.509,35,2.824,1.977,34,3.143,1.775,35,5.912,1.483,34,4.177,1.271,34,5.529,1.460,34,3.343,0.955,35
believe,7,5.667,1.972,30,6.625,1.293,32,5.633,2.213,30,2.258,1.191,31,2.290,1.325,31,6.125,1.053,24,3.188,1.044,32,4.867,1.408,30,3.483,1.004,29
bell,4,4.000,2.210,34,5.606,0.919,33,5.294,1.486,34,6.647,0.762,34,6.735,0.503,34,5.970,1.243,33,2.177,0.890,34,2.794,1.549,34,3.706,0.925,34
belly,5,4.594,1.835,32,4.438,1.435,32,4.516,1.644,31,6.000,1.031,32,6.067,0.892,30,5.862,1.074,29,2.419,1.130,31,4.031,1.212,32,4.467,1.455,30
belong,6,5.188,1.685,32,6.813,1.509,32,5.303,1.977,33,2.188,1.333,32,2.455,1.104,33,5.889,1.030,27,3.382,1.029,34,5.100,1.300,30,3.241,1.103,29
belt,4,4.516,1.701,31,4.742,1.294,31,4.807,1.306,31,6.621,0.552,29,6.344,1.337,32,6.185,0.983,27,2.750,0.707,32,2.438,1.345,32,5.267,1.031,30
bench,5,2.677,1.658,34,5.257,0.553,35,5.029,1.248,34,6.600,0.962,35,6.606,0.814,33,5.853,1.478,34,2.886,0.747,35,3.152,1.480,33,4.294,0.708,34
bend,4,4.088,1.976,34,4.829,0.654,35,4.857,1.417,35,4.600,1.357,35,4.914,1.663,35,5.515,1.158,33,2.486,0.906,35,3.559,0.881,34,3.735,0.949,34
beneficial,10,5.971,1.671,34,7.971,1.000,35,5.886,1.879,35,2.800,1.369,35,2.829,1.647,35,5.543,1.499,35,5.371,1.197,35,5.471,1.091,34,3.543,0.905,35
benefit,7,5.286,2.132,35,7.457,1.250,35,5.771,1.987,35,3.600,1.497,35,3.457,1.645,35,5.625,1.139,32,4.765,1.031,34,5.059,0.906,34,3.571,1.154,35
bereavement,11,3.455,2.840,33,1.879,1.122,33,2.938,1.903,32,3.364,1.685,33,3.333,1.853,33,4.091,1.960,33,6.182,0.999,33,5.303,1.605,33,3.438,1.059,32
berry,5,4.853,2.031,34,5.971,0.985,34,5.114,1.214,35,6.588,0.647,34,6.343,0.893,35,5.697,1.623,33,2.486,0.770,35,1.657,0.984,35,2.743,0.873,35
best,4,6.000,2.128,34,8.147,1.240,34,6.818,1.696,33,2.647,1.453,34,3.029,1.599,34,6.242,1.280,33,2.571,1.226,35,4.969,1.510,32,4.088,1.463,34
betray,6,5.206,2.506,34,1.742,0.949,31,3.697,2.167,33,2.742,1.759,31,2.719,1.256,32,5.424,1.518,33,5.118,1.301,34,5.382,1.435,34,4.818,1.140,33
betrayal,8,5.333,2.889,33,1.629,0.759,35,3.767,2.472,30,2.265,1.379,34,3.629,2.099,35,4.735,1.686,34,5.314,0.949,35,5.765,1.456,34,4.677,1.277,34
beverage,8,4.912,2.356,34,5.765,1.716,34,5.735,1.787,34,6.343,0.924,35,6.412,0.943,34,6.212,1.320,33,5.222,1.293,36,3.171,1.383,35,4.257,1.441,35
beware,6,5.546,2.641,33,2.485,1.329,33,3.719,1.940,32,2.406,1.296,32,3.625,1.883,32,5.813,1.509,32,3.515,1.158,33,4.849,1.306,33,4.781,1.082,32
bicycle,7,4.941,2.300,34,5.882,1.132,34,5.969,1.425,32,6.818,0.458,33,6.667,0.586,33,6.333,0.869,30,2.382,0.768,34,3.818,1.266,33,4.088,0.853,34
bid,3,4.286,1.426,35,5.429,0.767,35,6.355,1.449,31,3.485,1.559,33,3.879,1.472,33,4.727,1.638,33,4.943,1.264,35,3.794,1.051,34,4.438,0.864,32
bigot,5,4.419,2.575,31,1.677,0.962,34,4.758,1.776,33,4.031,1.960,32,4.125,1.816,32,4.516,1.899,31,6.235,1.059,34,4.600,1.451,30,5.382,1.164,34
bike,4,4.829,2.118,35,5.969,1.237,32,6.147,1.458,34,6.546,0.700,33,6.794,0.530,34,6.097,1.088,31,2.343,0.860,35,3.375,1.654,32,4.912,1.067,34
billion,7,6.265,2.465,34,6.353,1.473,34,5.529,1.974,34,4.088,1.915,34,3.000,2.100,34,5.546,1.635,33,4.324,1.322,34,6.206,1.451,34,4.588,0.911,34
binder,6,3.212,1.552,33,5.061,0.851,33,5.030,1.446,33,5.323,1.838,31,5.469,1.639,32,4.697,1.817,33,4.936,1.318,31,2.818,1.424,33,4.156,0.667,32
biology,7,5.182,2.418,33,5.471,1.613,34,4.500,1.819,34,5.182,1.359,33,4.206,1.641,34,6.194,1.176,31,4.647,0.997,34,4.941,1.494,34,3.647,0.836,34
bird,4,4.862,2.255,29,6.281,1.484,32,6.133,1.668,30,6.633,0.836,30,6.778,0.497,27,6.708,0.539,24,2.097,1.254,31,2.548,1.240,31,3.250,0.987,28
birth,5,5.471,2.659,34,7.265,1.357,34,4.250,2.264,32,5.849,1.158,33,6.059,1.282,34,5.594,1.558,32,2.853,1.167,34,5.114,1.833,35,1.912,1.095,34
birthday,8,6.242,2.132,33,7.438,1.345,32,6.147,1.801,34,5.057,1.672,35,5.088,1.597,34,6.406,0.996,32,1.677,0.830,34,4.588,1.555,34,3.853,0.648,34
biscuit,7,4.943,2.305,35,6.343,1.218,35,5.588,1.833,34,6.229,1.197,35,6.657,0.630,35,6.471,1.036,34,2.086,1.204,35,2.371,1.396,35,3.571,1.050,35
bishop,6,3.065,1.703,31,5.200,1.990,30,4.250,1.561,32,6.000,1.477,33,6.129,1.008,31,4.233,2.093,30,4.500,1.346,32,3.903,1.784,31,6.031,0.883,32
bison,5,3.630,2.452,27,5.571,1.635,28,5.433,1.647,30,6.214,1.264,28,5.929,1.557,28,2.914,1.779,35,5.536,1.401,28,4.630,1.808,27,5.107,1.113,28
bit,3,3.265,1.836,34,4.853,0.809,34,4.455,1.305,33,4.324,1.509,34,3.152,1.373,33,6.188,1.261,32,1.909,0.900,33,2.061,1.179,33,4.156,0.870,32
bit (bite),3,4.000,2.352,34,4.177,1.248,34,5.471,1.959,34,5.029,1.581,34,5.030,1.732,33,5.300,1.441,30,2.581,1.602,31,3.000,1.557,33,4.147,1.115,34
bit (horse bridal),3,2.828,1.858,29,5.241,0.773,29,5.037,1.071,27,6.000,1.564,27,5.593,1.593,27,2.969,2.008,32,5.154,1.634,26,2.346,1.329,26,4.000,0.926,28
bit (small amount),3,2.824,1.562,34,4.686,1.090,35,4.677,1.387,34,3.618,1.663,34,4.235,1.699,34,6.059,1.162,34,2.000,0.926,35,1.714,1.084,35,3.765,0.877,34
bitch,5,6.727,2.526,33,1.743,0.996,35,4.758,2.547,33,4.273,1.943,33,4.441,1.518,34,5.774,1.361,31,5.588,1.088,34,4.735,1.540,34,1.939,1.205,33
bitchy,6,5.813,2.789,32,2.147,1.141,34,5.057,2.342,35,2.667,1.385,33,4.094,2.006,32,5.909,1.443,33,6.088,0.981,34,4.242,1.518,33,1.588,0.809,34
bitter,6,4.794,2.180,34,2.471,1.091,34,4.324,1.921,34,3.000,1.572,34,3.088,1.884,34,4.941,1.494,34,4.412,1.353,34,3.788,1.451,33,4.294,1.425,34
bizarre,7,6.156,1.543,32,4.758,1.688,33,4.844,1.622,32,2.129,0.975,31,2.871,1.791,31,4.821,1.441,28,5.063,0.966,32,4.375,1.495,32,4.414,0.810,29
black,5,3.657,2.083,35,4.088,1.634,34,5.400,2.114,35,5.371,2.071,35,6.143,1.676,35,6.750,0.901,32,2.086,1.180,35,4.629,1.943,35,5.059,1.027,34
blackmail,9,5.091,2.551,33,2.324,1.300,34,3.824,2.717,34,3.588,1.801,34,3.242,2.075,33,5.063,1.676,32,5.382,1.261,34,5.059,1.327,34,4.706,1.273,34
blacksmith,10,3.706,1.654,34,5.265,0.699,34,5.088,1.314,34,6.455,0.988,33,6.500,0.901,32,3.697,2.022,33,4.788,1.343,33,4.242,1.349,33,6.333,0.876,33
blade,5,5.625,2.132,32,3.412,1.353,34,5.543,2.359,35,6.500,0.978,34,6.543,0.936,35,5.412,1.717,34,4.371,1.197,35,3.600,1.589,35,5.455,1.076,33
blame,5,4.343,2.151,35,2.743,1.203,35,3.765,2.073,34,2.543,1.610,35,2.571,1.103,35,6.057,1.218,35,3.286,1.185,35,5.171,1.055,35,4.286,1.406,35
bland,5,2.333,1.470,33,3.094,1.208,32,4.548,1.266,31,2.563,1.223,32,2.656,1.240,32,4.333,1.468,30,4.839,1.273,31,2.969,0.984,32,3.963,0.693,27
blank,5,3.229,1.914,35,4.457,0.996,35,4.771,1.436,35,3.914,1.962,35,4.629,2.139,35,5.371,1.375,35,3.200,1.009,35,3.286,1.766,35,4.029,0.609,35
blasphemy,9,5.152,2.776,33,2.758,1.371,33,4.719,2.225,32,2.546,1.373,33,2.727,1.780,33,3.469,2.046,32,6.242,0.922,33,5.030,1.696,33,4.970,1.193,33
blaze,5,6.857,1.884,35,3.686,1.347,35,5.629,2.112,35,5.059,1.552,34,5.686,1.410,35,4.500,1.736,34,4.086,1.156,35,5.371,1.551,35,4.857,1.125,35
blazes,6,6.467,1.231,30,3.333,1.300,30,4.333,1.955,30,4.452,1.643,31,4.807,1.468,31,3.552,2.061,29,4.742,1.106,31,5.000,1.164,31,4.808,1.001,26
bleak,5,2.882,2.139,34,2.588,1.396,34,3.441,1.735,34,2.429,1.379,35,3.371,1.914,35,4.515,1.861,33,5.294,1.446,34,3.618,1.534,34,4.412,1.166,34
blend,5,4.121,1.788,33,5.219,0.780,32,5.219,1.111,32,3.719,1.328,32,3.824,1.617,34,5.100,1.325,30,4.242,1.181,33,3.382,1.329,34,3.594,0.931,32
blender,7,4.258,1.796,31,5.200,0.792,30,5.333,1.135,30,6.533,0.670,30,6.300,0.823,30,4.821,1.733,28,4.688,1.236,32,3.125,1.244,32,3.815,0.818,27
bless,5,4.065,2.031,31,6.813,1.550,32,4.733,1.931,30,2.032,1.204,31,2.594,1.693,32,4.296,1.559,27,3.531,1.601,32,4.290,1.396,31,2.900,0.746,30
blessed,7,5.455,2.324,33,8.118,0.900,34,5.286,2.445,35,2.059,1.434,34,3.657,2.097,35,5.177,1.671,34,4.200,1.116,35,5.412,1.240,34,2.686,1.036,35
blessing,8,5.057,2.495,35,8.114,1.190,35,5.273,1.927,33,2.722,1.677,36,3.576,1.688,33,5.500,1.658,32,4.250,1.460,36,5.000,1.707,35,2.528,1.067,36
blessings,9,4.727,2.287,33,7.781,1.340,32,5.188,1.960,32,2.909,1.505,33,3.250,1.581,32,5.364,1.823,33,4.030,1.403,33,5.061,1.369,33,2.697,1.114,33
blimp,5,3.900,2.006,30,5.100,1.248,30,4.807,1.229,31,5.931,1.530,29,5.500,1.839,30,3.516,1.916,31,5.094,1.259,32,4.750,1.732,32,4.452,0.797,31
blind,5,4.147,1.957,34,3.029,1.445,34,2.697,1.696,33,5.314,1.489,35,5.235,1.733,34,5.424,1.538,33,3.257,0.905,35,3.909,1.464,33,4.061,0.489,33
bliss,5,6.455,2.451,33,8.091,1.264,33,5.969,2.243,32,2.667,1.837,33,3.938,1.802,32,5.125,1.672,32,5.121,1.249,33,5.000,1.456,33,2.455,1.157,33
blister,7,3.235,2.157,34,2.941,1.056,34,3.857,1.376,35,6.147,0.944,34,6.314,1.141,35,5.559,1.418,34,3.800,1.260,35,2.677,1.585,34,4.265,1.120,34
block,5,3.303,1.883,33,4.235,1.262,34,5.000,1.985,34,5.294,1.563,34,5.121,1.647,33,5.367,1.494,30,3.118,1.207,34,3.824,1.617,34,4.879,0.729,33
bloke,5,4.771,2.099,35,5.353,1.234,34,5.485,1.520,33,5.457,1.499,35,5.914,1.156,35,5.647,1.473,34,4.657,1.372,35,4.000,1.283,34,6.529,0.882,34
blond,5,5.061,1.774,33,5.424,1.478,33,5.182,1.486,33,5.394,1.254,33,6.061,1.229,33,5.849,1.438,33,2.909,1.311,33,3.091,1.190,33,2.576,1.478,33
blonde,6,5.242,2.257,33,5.882,1.451,34,5.258,2.314,31,5.943,1.094,35,6.546,0.656,33,6.235,1.031,34,2.909,1.401,33,3.412,1.141,34,1.647,0.800,34
blood,5,5.406,1.966,32,4.758,1.518,33,4.765,1.516,34,6.057,1.308,35,6.412,1.115,34,6.219,0.992,32,2.412,1.032,34,4.118,1.659,34,4.212,0.977,33
bloody,6,5.400,2.258,35,2.857,1.659,35,5.059,1.878,34,5.088,1.463,34,5.941,1.533,34,5.971,1.505,34,3.714,1.385,35,4.677,1.322,34,4.743,1.480,35
bloom,5,6.156,1.770,32,7.323,1.202,31,5.613,1.336,31,4.152,1.559,33,5.032,1.787,31,5.219,1.634,32,4.152,1.209,33,4.065,1.585,31,2.156,1.064,32
blossom,7,5.943,2.190,35,7.500,1.118,34,5.353,1.661,34,5.394,1.556,33,6.206,1.023,34,5.147,1.478,34,4.257,1.179,35,3.514,1.948,35,2.057,0.955,35
blouse,6,4.094,2.052,32,5.531,1.000,32,5.125,1.409,32,6.000,1.495,34,6.121,1.472,33,5.281,1.807,32,3.912,1.579,34,2.656,1.189,32,1.758,0.780,33
blow,4,4.706,2.230,34,4.912,1.269,34,5.677,1.675,34,4.471,1.649,34,4.735,1.945,34,5.552,1.328,29,2.546,0.891,33,3.906,1.422,32,4.114,1.469,35
blow (hit),4,5.438,2.221,32,2.697,1.381,33,4.774,2.419,31,5.281,1.281,32,5.667,1.198,33,5.000,1.481,31,4.419,1.454,31,4.774,1.408,31,5.333,0.876,33
blow (wind),4,4.543,2.272,35,4.629,1.071,35,4.429,1.841,35,4.514,1.296,35,4.657,1.655,35,5.849,1.131,33,2.429,0.838,35,4.486,1.763,35,4.029,0.845,35
blubber,7,3.667,2.238,33,3.618,1.085,34,4.088,1.463,34,4.912,1.755,34,5.029,1.562,34,4.344,1.779,32,4.171,1.159,35,4.324,1.366,34,3.559,1.034,34
blubber (cry),7,3.853,2.074,34,2.636,1.010,33,3.500,2.252,34,4.030,1.381,33,5.706,1.525,34,4.438,1.999,32,4.059,1.644,34,3.677,1.509,34,2.971,1.341,35
blubber (fat),7,3.265,1.990,34,3.324,1.585,34,4.121,1.493,33,5.882,0.993,34,5.853,1.375,34,3.667,1.770,33,4.882,1.231,34,4.588,1.611,34,4.061,1.071,33
blue,4,4.912,2.188,34,5.206,1.586,34,5.313,1.722,32,4.886,1.982,35,6.471,1.218,34,6.758,0.494,33,1.882,0.963,34,3.606,1.496,33,5.200,1.283,35
blueberry,9,5.000,2.060,33,6.118,1.157,34,5.387,1.262,31,6.758,0.653,33,6.781,0.483,32,5.970,1.141,33,3.382,1.394,34,2.118,1.549,34,3.206,0.900,34
bluff,5,4.303,1.800,33,4.471,1.007,34,5.515,1.940,33,3.529,1.519,34,3.000,1.455,34,4.355,1.404,31,5.029,1.108,35,3.969,1.311,32,4.441,0.774,34
blunder,7,4.406,1.852,32,3.412,1.061,34,4.030,1.547,33,2.941,1.327,34,3.059,1.305,34,3.971,1.905,35,5.118,1.323,34,4.235,1.190,34,4.424,0.954,33
blunt,5,4.147,1.817,34,4.029,1.382,34,5.097,1.532,31,3.936,1.664,31,3.938,1.600,32,5.179,1.465,28,4.606,1.254,33,3.281,1.038,32,5.000,0.935,32
board,5,3.353,2.013,34,5.030,0.577,33,5.229,1.197,35,6.057,1.351,35,5.857,1.199,35,5.486,1.422,35,3.257,0.966,35,3.571,1.316,35,4.529,0.652,34
board (enter),5,4.121,1.822,33,5.344,0.592,32,5.091,1.865,33,4.788,1.647,33,4.618,1.766,34,3.943,1.851,35,4.563,1.456,32,3.939,0.886,33,4.182,0.833,33
board (executive),5,3.303,1.946,33,4.909,1.545,33,5.970,2.368,33,4.939,1.254,33,4.849,1.617,33,4.273,1.830,33,5.636,1.202,33,4.697,1.679,33,5.156,0.870,32
board (wooden),5,2.857,1.570,35,4.857,0.542,35,4.943,1.413,35,6.543,0.731,35,6.265,0.949,34,4.971,1.812,35,2.971,0.971,35,3.286,1.406,35,4.853,0.944,34
boarded,7,3.088,1.821,34,4.765,1.214,34,5.059,1.798,34,3.853,1.574,34,4.177,1.740,34,4.323,2.022,31,5.382,1.329,34,4.235,1.214,34,4.706,1.016,34
boast,5,4.667,1.870,33,3.226,1.313,31,6.273,1.420,33,3.194,1.468,31,2.875,1.317,32,5.194,1.468,31,4.686,1.063,35,4.970,1.314,33,4.939,1.254,33
boastful,8,4.061,2.282,33,3.171,1.230,35,6.969,1.862,32,3.088,1.560,34,4.200,1.753,35,4.400,1.839,35,5.000,1.069,35,4.943,1.655,35,5.294,1.072,34
boat,4,4.642,2.231,67,5.776,1.182,67,5.460,1.641,63,6.716,0.618,67,6.823,0.554,62,6.397,1.113,58,2.182,1.014,66,4.779,1.454,68,4.922,1.150,64
body,4,5.212,2.345,33,5.879,1.122,33,4.909,1.960,33,6.000,1.299,32,6.333,1.035,33,6.793,0.550,29,2.061,0.694,33,4.061,1.434,33,3.212,1.320,33
boil,4,4.647,2.221,34,4.424,1.102,33,4.781,1.268,32,5.324,1.710,34,5.515,1.373,33,6.069,1.363,29,3.382,1.029,34,4.091,1.545,33,4.353,1.210,34
boiler,6,3.424,1.688,33,5.030,0.937,33,5.563,1.273,32,6.229,0.897,35,6.030,1.381,33,5.167,1.440,30,4.600,1.269,35,4.235,1.373,34,5.273,0.930,33
bold,4,5.594,2.134,32,6.152,1.520,33,7.118,1.529,34,3.559,1.518,34,4.121,1.719,33,5.656,1.725,32,4.000,1.188,34,5.125,1.023,32,5.152,0.892,33
bollocks,8,5.000,2.461,35,3.235,1.415,34,5.971,1.781,35,5.143,1.743,35,5.029,2.036,34,5.588,1.497,34,6.143,0.960,35,3.629,1.475,35,6.235,1.002,34
bomb,4,6.697,2.668,33,1.576,0.780,33,4.182,2.823,33,6.500,0.697,34,6.273,0.862,33,5.844,1.417,32,3.971,1.295,34,5.353,1.877,34,5.618,0.875,34
bomber,6,5.452,2.849,31,2.067,1.436,30,4.452,2.551,31,5.333,1.491,30,4.900,1.578,30,4.433,2.011,30,4.813,1.130,32,5.094,1.508,32,5.667,0.978,30
bond,4,5.229,1.853,35,6.400,1.398,35,4.943,1.881,35,3.714,1.426,35,3.800,1.546,35,5.382,1.534,34,4.265,1.335,34,4.600,1.516,35,3.735,1.313,34
bondage,7,5.909,2.598,33,4.212,1.788,33,4.594,2.892,32,4.788,1.737,33,5.273,1.377,33,4.324,2.111,34,6.576,0.818,33,4.516,1.521,31,4.546,1.183,33
bonds,5,4.394,2.201,33,5.118,1.409,34,4.936,2.109,31,3.853,1.438,34,3.912,1.502,34,3.794,1.745,34,5.143,1.552,35,4.143,1.334,35,3.912,1.314,34
bonds (money),5,4.273,2.465,33,5.563,1.731,32,4.794,1.997,34,5.257,1.441,35,4.212,1.665,33,4.265,1.737,34,6.057,1.040,35,4.781,1.576,32,4.970,1.029,33
bonds (restraints),5,5.743,2.297,35,3.086,1.948,35,3.029,2.606,34,5.086,1.795,35,5.486,1.402,35,4.559,2.017,34,5.618,1.085,34,4.618,1.895,34,4.714,1.485,35
bone,4,3.875,1.949,32,5.433,1.023,30,5.219,1.576,32,6.606,0.952,33,6.625,0.740,32,6.133,0.991,30,2.485,0.821,33,3.367,1.426,30,4.625,0.927,32
bones,5,4.647,1.797,34,5.686,1.326,35,5.371,1.806,35,6.882,0.322,34,6.677,0.794,34,6.177,1.361,34,2.714,0.943,35,3.647,1.370,34,4.281,0.760,32
bongo,5,5.147,2.031,34,5.971,1.028,35,5.656,0.956,32,5.906,1.444,32,5.970,1.267,33,3.500,1.696,32,4.600,1.458,35,3.000,1.303,33,4.606,0.776,33
bonnet,6,3.129,2.060,31,4.939,0.952,33,4.966,1.217,29,6.469,0.706,32,6.281,1.205,32,3.033,1.816,30,4.515,1.708,33,2.781,1.166,32,2.700,1.754,30
bonus,5,5.543,2.522,35,7.559,1.538,34,5.697,1.507,33,4.000,1.595,33,3.273,1.523,33,5.200,1.536,30,4.088,1.147,34,4.968,1.062,31,4.697,1.218,33
book,4,5.156,2.002,32,6.788,1.472,33,6.030,1.660,33,6.793,0.483,29,6.643,0.610,28,6.767,0.559,30,1.909,0.793,33,3.188,1.740,32,3.667,0.943,30
book (read),4,4.781,2.232,32,6.781,1.691,32,5.839,1.687,31,6.563,0.899,32,6.406,1.169,32,6.677,0.642,31,2.031,0.770,32,3.355,1.536,31,3.364,1.096,33
book (reserve),4,3.714,1.921,35,5.800,1.141,35,6.235,2.073,34,4.706,1.637,34,4.382,1.732,34,5.313,1.236,32,4.086,1.273,35,3.273,1.399,33,4.029,1.230,35
bookcase,8,4.094,2.390,32,6.061,1.476,33,5.697,1.193,33,6.500,1.323,32,6.647,0.723,34,5.906,1.308,32,3.088,0.818,34,4.088,1.669,34,4.000,0.986,35
boom,4,6.265,2.604,34,4.485,1.956,33,5.429,2.394,35,3.438,1.870,32,4.563,2.318,32,5.581,1.642,31,2.412,1.240,34,5.969,1.468,32,5.286,1.161,35
boost,5,5.588,2.144,34,7.059,1.162,34,6.529,1.613,34,3.324,1.470,34,2.824,1.361,34,5.030,1.446,33,4.233,1.086,30,4.515,1.209,33,4.455,1.047,33
boot,4,4.484,1.932,31,5.125,0.650,32,5.548,1.499,31,6.586,0.810,29,6.552,0.932,29,6.308,0.821,26,2.469,0.935,32,2.936,1.343,31,4.500,1.384,30
boot (car),4,3.118,1.676,34,4.939,0.776,33,5.606,1.391,33,6.229,1.221,35,6.364,1.068,33,6.206,1.301,34,3.412,1.216,34,3.576,1.415,33,5.057,1.170,35
boot (evict),4,4.294,2.358,34,2.971,1.200,34,4.382,2.474,34,4.029,1.774,34,3.735,1.960,34,3.688,1.810,32,5.441,1.499,34,4.088,1.172,34,5.000,1.085,34
boot (shoe),4,3.618,2.364,34,5.088,0.919,34,5.771,1.709,35,6.667,0.804,33,6.647,0.836,34,6.265,1.009,34,2.543,1.051,35,2.794,1.278,34,4.514,1.339,35
bored,5,2.469,1.639,32,2.943,0.955,35,4.088,1.314,34,3.057,1.393,35,3.457,1.713,35,6.412,0.732,34,2.706,0.892,34,3.971,1.134,35,4.143,0.542,35
boredom,7,2.457,2.019,35,2.429,1.022,35,4.229,1.914,35,2.857,1.726,35,3.771,1.675,35,6.147,1.240,34,3.571,1.154,35,4.343,1.620,35,4.714,0.881,35
boring,6,2.200,1.327,35,2.486,1.105,35,3.657,1.866,35,2.914,1.402,35,3.457,1.730,35,6.343,1.170,35,2.829,1.298,35,3.714,1.385,35,4.471,1.007,34
born,4,5.161,2.049,31,6.710,1.349,31,4.516,1.847,31,4.300,1.829,30,4.258,1.414,31,6.037,1.170,27,2.469,0.968,32,3.839,1.798,31,3.296,0.895,27
borrow,6,3.061,1.434,33,4.273,1.238,33,4.030,1.566,33,3.485,1.282,33,2.939,1.669,33,6.063,1.391,32,3.455,1.047,33,3.818,1.359,33,4.000,1.031,32
bosom,5,5.559,2.061,34,5.714,1.209,35,5.265,1.754,34,5.765,1.436,34,5.242,1.875,33,3.771,1.806,35,5.441,1.333,34,4.200,1.369,35,1.771,0.897,35
boss,4,3.909,2.417,33,3.829,1.521,35,4.500,3.118,34,6.029,1.175,34,5.800,1.260,35,5.970,1.660,33,4.029,1.630,35,5.364,1.251,33,5.686,1.008,35
botanist,8,3.654,1.980,26,5.429,1.450,28,4.769,1.219,26,5.259,1.530,27,4.815,1.278,27,3.546,2.119,33,6.276,0.783,29,4.133,1.335,30,3.966,1.245,29
botany,6,3.345,2.039,29,5.250,1.639,28,4.889,1.474,27,5.138,1.383,29,3.938,1.767,32,3.424,2.104,33,6.061,1.127,33,4.100,1.399,30,3.484,1.132,31
bother,6,3.543,1.947,35,3.486,1.500,35,4.412,1.593,34,2.686,1.304,35,2.686,1.720,35,5.938,1.248,32,4.028,1.462,36,4.114,1.389,35,4.611,1.008,36
bottle,6,4.000,1.884,31,5.355,1.002,31,5.097,1.254,31,6.429,0.821,28,6.536,0.944,28,6.357,0.811,28,2.125,0.927,32,2.742,1.217,31,4.167,0.687,30
bottom,6,4.156,2.293,32,4.250,1.803,32,3.636,1.554,33,4.781,1.576,32,4.938,1.819,32,5.875,1.495,32,2.000,0.739,33,3.636,1.473,33,3.758,1.074,33
bought,6,4.824,2.149,34,5.758,1.156,33,6.303,1.446,33,4.088,1.704,34,4.030,1.714,33,6.452,0.711,31,2.971,0.923,34,4.094,1.042,32,3.875,1.053,32
boulder,7,3.152,1.672,33,4.771,0.959,35,5.419,1.737,31,6.265,1.290,34,6.613,0.904,31,4.594,1.765,32,3.857,1.150,35,5.364,1.666,33,5.531,1.000,32
bounce,6,5.697,1.867,33,6.273,1.213,33,6.065,1.435,31,4.531,1.658,32,5.188,1.509,32,5.781,1.408,32,2.364,1.010,33,3.906,1.182,32,3.406,0.861,32
bouncy,6,6.314,2.011,35,6.471,1.194,34,5.657,1.603,35,4.059,1.748,34,4.912,1.772,34,5.324,1.622,34,2.343,1.170,35,3.857,1.552,35,3.324,0.830,34
bound,5,4.647,1.969,34,3.971,1.636,34,3.765,2.579,34,3.824,1.465,34,4.438,1.638,32,4.818,1.604,33,5.212,1.343,33,4.061,1.324,33,4.235,1.059,34
bouquet,7,5.588,1.784,34,6.714,1.322,35,5.343,1.218,35,5.800,1.141,35,6.486,0.732,35,5.059,1.814,34,4.514,1.296,35,3.400,1.776,35,2.057,0.860,35
bout,4,3.667,1.972,30,4.226,0.906,31,4.429,1.522,28,3.581,1.476,31,3.100,1.422,30,3.394,1.874,33,5.645,1.381,31,4.267,1.031,30,4.594,0.861,32
bow,3,4.125,1.980,32,5.333,0.586,33,4.788,2.071,33,5.514,1.273,35,6.029,1.200,34,4.625,1.672,32,2.912,1.337,34,2.829,1.320,35,3.853,1.574,34
bow (bend),3,3.353,1.764,34,4.788,0.946,33,4.206,1.711,34,4.697,1.586,33,5.029,1.543,34,4.455,1.940,33,3.882,1.623,34,2.625,1.244,32,4.606,0.851,33
bow (ribbon),3,4.257,2.156,35,6.182,1.546,33,4.818,2.167,33,6.059,1.083,34,6.441,1.090,34,5.909,1.357,33,2.515,0.783,33,2.412,1.478,34,2.086,1.156,35
bow (ship),3,3.438,1.968,32,5.233,0.955,30,5.345,1.646,29,6.613,0.704,31,5.968,1.555,31,4.000,2.252,28,4.438,1.321,32,4.548,2.138,31,4.516,1.292,31
bow (weapon),3,4.971,2.618,34,4.314,1.686,35,6.235,2.129,34,6.794,0.404,34,6.636,0.810,33,4.576,2.001,33,3.882,1.301,34,3.743,1.645,35,4.941,1.494,34
bowel,5,3.000,1.837,32,3.879,1.771,33,4.706,1.425,34,6.091,1.164,33,4.818,1.486,33,4.618,1.971,34,5.441,1.168,34,3.529,1.440,34,4.606,0.983,33
bowl,4,3.000,2.270,33,5.212,0.686,33,5.324,1.230,34,6.546,0.742,33,6.424,1.207,33,6.281,1.231,32,2.059,0.968,34,2.688,1.261,32,3.971,0.985,34
box,3,3.258,1.813,31,4.844,0.667,32,4.936,1.390,31,6.290,1.197,31,6.313,1.285,32,6.645,0.650,31,2.000,1.320,31,3.387,1.336,31,4.344,0.775,32
box (container),3,2.618,1.476,34,5.147,0.601,34,4.571,1.460,35,6.429,0.838,35,6.294,1.177,34,6.182,0.968,33,1.857,0.639,35,2.941,1.392,34,4.471,0.813,34
box (sport),3,4.212,2.532,33,4.235,1.646,34,6.030,2.022,33,5.394,1.669,33,6.000,1.346,32,4.939,1.825,33,4.057,1.241,35,4.147,1.478,34,6.303,0.969,33
boxer,5,5.594,2.357,32,4.636,1.410,33,5.147,2.463,34,6.152,0.989,33,6.618,0.642,34,5.531,1.732,32,3.588,1.375,34,4.677,1.567,34,5.912,1.422,34
boxer (dog),5,4.147,2.303,34,4.588,1.263,34,5.441,1.785,34,6.647,0.681,34,6.500,1.144,34,4.469,1.695,32,4.529,1.311,34,3.382,1.456,34,5.559,1.117,34
boxer (fighter),5,5.229,2.630,35,3.971,1.797,35,6.188,2.442,32,6.471,0.915,34,6.429,0.935,35,5.000,1.826,33,4.400,1.335,35,5.059,1.533,34,6.343,0.924,35
boxing,6,4.606,2.256,33,4.559,1.397,34,5.455,2.133,33,5.971,0.857,34,6.394,0.694,33,5.618,1.329,34,3.824,1.175,34,4.030,1.058,33,6.030,0.834,33
boy,3,4.294,2.136,34,5.600,1.224,35,5.229,1.569,35,6.412,1.286,34,6.485,0.857,33,6.636,0.846,33,1.424,0.552,33,3.375,1.576,32,6.529,0.848,34
boycott,7,5.677,2.097,34,3.485,1.480,33,5.273,2.562,33,2.939,1.413,33,2.939,1.516,33,4.276,1.617,29,5.941,1.211,34,5.194,1.176,31,4.788,1.225,33
bra,3,6.088,2.293,34,6.029,1.295,34,4.971,1.665,35,6.629,0.636,35,6.714,0.740,35,6.485,0.957,33,4.657,1.351,35,2.971,1.404,35,1.177,0.452,34
bracelet,8,5.147,1.987,34,6.029,1.361,34,5.600,1.744,35,6.743,0.498,35,6.471,0.915,34,5.706,1.775,34,2.971,0.971,35,2.441,1.117,34,1.686,1.008,35
bracket,7,2.938,1.499,32,5.065,0.435,31,4.643,0.895,28,5.594,1.271,32,5.161,1.725,31,4.759,1.735,29,4.606,1.127,33,2.355,1.471,31,4.484,0.757,31
brain,5,5.936,1.900,31,7.091,1.357,33,6.844,1.752,32,6.355,1.033,31,6.103,1.322,29,6.500,1.010,26,2.936,1.045,31,4.313,1.960,32,4.276,0.638,29
brainy,6,5.968,2.040,31,7.438,1.368,32,7.031,1.510,32,3.125,1.615,32,3.387,1.698,31,5.143,1.381,28,3.906,1.071,32,4.581,1.185,31,4.000,1.047,31
brake,5,4.086,1.873,35,4.857,1.199,35,5.029,1.844,35,5.514,1.204,35,5.657,0.924,35,5.382,1.415,34,3.486,1.204,35,3.629,1.416,35,4.771,0.897,35
brand,5,4.219,2.103,32,4.515,1.459,33,4.594,2.075,32,3.333,1.551,33,3.849,1.282,33,5.552,1.404,29,4.788,1.200,33,4.438,1.600,32,3.767,0.883,30
brass,5,3.968,1.448,31,5.226,0.831,31,5.467,1.118,30,5.500,1.803,32,4.774,1.717,31,4.148,1.715,27,4.531,1.250,32,3.938,1.321,32,4.778,0.737,27
brasserie,9,4.667,2.482,33,5.788,1.122,33,4.970,1.696,33,5.394,1.632,33,5.727,1.638,33,3.548,1.898,31,6.364,0.771,33,3.121,1.533,33,2.303,1.337,33
brassiere,9,5.412,2.045,34,5.742,1.015,31,5.121,1.591,33,6.000,1.518,33,6.061,1.516,33,3.429,2.088,35,5.970,1.114,33,3.765,1.496,34,1.909,1.164,33
brave,5,6.529,2.145,34,7.879,0.946,33,7.412,1.700,34,2.629,1.569,35,3.629,1.884,35,6.031,0.883,32,3.000,1.373,35,5.647,1.210,34,5.000,1.572,34
bravery,7,7.063,1.519,32,7.636,1.630,33,7.188,1.667,32,3.387,1.772,31,3.727,1.911,33,5.633,1.169,30,3.588,1.115,34,6.000,0.985,33,5.563,1.116,32
brazen,6,4.448,2.283,29,4.133,1.455,30,5.893,1.819,28,2.448,1.101,29,3.172,1.763,29,2.971,2.036,34,6.031,0.918,32,4.600,1.172,30,4.226,1.288,31
breach,6,4.697,2.081,33,3.611,1.720,36,5.031,1.960,32,3.543,1.227,35,2.750,1.500,32,4.281,2.004,32,5.857,1.150,35,4.629,1.044,35,4.639,1.228,36
bread,5,4.258,2.000,31,5.742,0.802,31,4.750,1.414,32,6.828,0.460,29,6.800,0.400,30,6.760,0.512,25,2.125,0.893,32,2.800,1.249,30,3.793,0.886,29
break,5,4.909,2.314,33,3.807,1.595,31,4.563,1.903,32,4.387,1.474,31,4.364,1.702,33,6.267,1.031,30,2.303,0.674,33,3.758,1.280,33,4.567,1.116,30
break (destroy),5,5.912,2.106,34,2.394,1.127,33,5.853,2.451,34,4.941,1.589,34,5.500,1.558,34,6.382,0.971,34,2.273,0.862,33,4.970,1.291,33,5.618,0.940,34
break (luck),5,6.032,1.534,31,7.147,1.517,34,4.655,1.988,29,2.879,1.513,33,3.091,1.848,33,3.849,1.777,33,4.970,1.467,33,4.697,1.359,33,3.909,0.830,33
break (rest),5,4.588,2.224,34,6.788,1.037,33,5.970,1.766,33,4.059,1.697,34,3.970,1.714,33,6.452,0.945,31,2.824,0.890,34,3.438,1.116,32,3.727,0.750,33
breakfast,9,5.029,2.479,34,5.857,1.222,35,5.588,1.536,34,5.853,1.353,34,6.294,1.044,34,6.500,1.064,34,1.771,0.636,35,3.118,1.529,34,3.636,0.948,33
breast,6,6.294,1.758,34,6.353,1.493,34,5.647,1.432,34,6.485,0.657,33,6.500,0.883,34,6.188,1.158,32,4.324,1.429,34,3.485,1.329,33,1.303,0.937,33
breasts,7,5.941,2.400,34,6.371,1.375,35,5.647,1.939,34,6.529,0.652,34,6.559,0.735,34,6.118,1.078,34,4.229,1.311,35,3.514,1.360,35,1.382,0.687,34
breeze,6,5.088,1.931,34,6.412,1.032,34,5.129,1.827,31,4.618,1.284,34,5.029,1.706,34,5.727,1.081,33,3.500,1.312,34,3.235,1.373,34,2.818,0.968,33
brew,4,4.303,2.181,33,5.294,0.925,34,5.156,1.752,32,5.000,1.434,35,5.088,1.541,34,4.515,1.794,33,5.182,1.336,33,3.171,1.341,35,4.706,1.425,34
brewer,6,3.906,2.141,32,5.063,0.933,32,5.000,0.791,32,5.118,1.641,34,4.406,1.656,32,3.438,1.784,32,6.000,0.921,33,3.656,1.573,32,5.000,1.061,32
bribe,5,5.143,2.086,35,3.371,1.640,35,4.412,2.463,34,3.677,1.548,34,3.529,1.819,34,5.242,1.741,33,5.029,1.341,35,4.500,1.480,34,4.743,1.227,35
bridal,6,5.364,2.422,33,6.807,1.635,31,5.250,1.714,32,4.394,1.791,33,5.455,1.305,33,4.966,1.691,29,4.121,1.200,33,4.375,1.556,32,1.258,0.671,31
bridal (horse),6,3.546,2.350,33,5.029,0.707,34,5.061,1.071,33,6.063,1.197,32,5.636,1.453,33,2.829,1.781,35,5.969,1.358,32,3.969,1.630,32,3.088,1.222,34
bridal (marriage),6,5.667,2.395,33,7.294,1.383,34,4.909,1.730,33,4.594,1.637,32,5.303,1.642,33,5.000,1.920,32,4.353,1.326,34,5.294,1.383,34,1.515,1.048,33
bride,5,6.000,2.196,34,6.941,1.765,34,5.324,2.206,34,6.471,0.813,34,6.559,0.774,34,5.594,1.598,32,3.059,1.136,34,4.375,1.244,32,1.429,0.871,35
bridegroom,10,5.000,2.214,31,6.613,1.474,31,4.833,1.593,30,5.903,1.329,31,5.818,1.527,33,4.781,1.980,32,4.933,1.340,30,4.300,1.552,30,4.758,2.089,33
bridesmaid,10,4.571,2.370,35,7.029,1.765,35,4.500,2.090,34,5.886,1.430,35,6.394,1.071,33,5.235,1.610,34,3.657,1.393,35,3.971,1.505,34,1.257,0.731,35
bridesmaids,11,5.294,2.371,34,6.514,1.628,35,5.000,1.782,34,6.344,1.189,32,6.177,0.984,34,4.781,1.866,32,3.543,1.155,35,4.029,1.445,34,1.424,0.740,33
bridge,6,3.636,1.920,33,5.333,1.035,33,5.588,1.912,34,6.938,0.242,32,6.688,0.634,32,6.161,1.346,31,2.412,0.943,34,4.970,1.623,33,4.765,1.214,34
bridge (card game),6,2.765,1.895,34,5.029,0.822,34,5.121,1.629,33,5.324,1.604,34,5.147,1.556,34,3.088,1.869,34,6.088,1.172,34,2.677,1.254,34,4.177,1.543,34
bridge (structure),6,3.529,2.199,34,6.235,1.352,34,5.394,2.187,33,6.800,0.400,35,6.657,0.715,35,6.242,1.102,33,3.229,1.173,35,5.677,1.658,34,5.486,1.131,35
brief,5,3.235,1.681,34,5.032,0.782,31,4.813,1.184,32,3.147,1.665,34,2.765,1.681,34,5.546,1.458,33,4.912,1.197,34,2.765,1.285,34,4.333,0.804,33
bright,6,6.324,1.640,34,7.571,1.077,35,5.882,1.529,34,4.594,1.693,32,5.667,1.407,33,6.613,0.748,31,2.714,1.002,35,4.706,1.318,34,2.970,1.167,33
bright (light),6,5.455,1.924,33,6.600,1.357,35,5.412,1.574,34,4.706,1.775,34,5.486,1.680,35,6.177,1.097,34,2.657,1.120,35,4.824,1.294,34,3.571,0.803,35
bright (smart),6,6.771,1.742,35,7.886,1.090,35,6.914,1.948,35,2.914,1.500,35,4.229,1.790,35,6.206,1.132,34,3.657,1.194,35,5.114,1.190,35,3.314,1.237,35
brilliant,9,7.394,1.594,33,8.371,1.149,35,7.086,1.538,35,2.886,1.635,35,3.314,1.563,35,6.086,1.180,35,3.543,1.317,35,5.657,1.170,35,3.543,0.996,35
brilliant (great),9,7.212,1.572,33,8.546,0.742,33,7.781,1.053,32,2.576,1.326,33,3.303,1.679,33,6.656,0.592,32,3.152,1.209,33,5.818,0.999,33,3.879,1.249,33
brilliant (intelligent),9,7.235,1.554,34,8.171,1.134,35,7.543,1.179,35,3.029,2.021,35,3.257,1.645,35,6.286,1.084,35,3.714,1.278,35,5.714,1.084,35,3.914,1.339,35
brilliant (luminous),9,6.829,2.384,35,8.118,1.105,34,6.424,2.336,33,3.500,1.500,34,4.371,1.675,35,5.500,1.500,32,4.829,1.612,35,5.849,1.282,33,2.882,1.367,34
brink,5,4.807,1.839,31,3.967,1.110,30,4.250,1.436,32,3.588,1.309,34,2.871,1.238,31,4.000,1.820,32,5.818,1.140,33,3.484,1.365,31,4.188,1.014,32
brisk,5,5.344,2.159,32,5.485,1.329,33,5.781,1.317,32,3.576,1.371,33,3.765,1.895,34,4.200,1.849,35,4.794,1.301,34,3.788,1.343,33,4.546,0.924,33
broccoli,8,4.219,2.103,32,5.969,1.489,32,5.069,1.617,29,6.655,0.708,29,6.778,0.416,27,6.125,1.166,24,2.938,1.298,32,2.594,1.343,32,4.069,0.868,29
broken,6,4.324,1.905,34,2.677,1.130,34,3.559,1.718,34,3.364,1.494,33,4.294,1.506,34,6.000,0.886,28,2.882,1.051,34,3.750,1.199,32,4.031,0.952,32
bronze,6,4.500,2.090,34,6.000,1.434,36,5.677,1.156,34,5.771,1.495,35,6.086,1.273,35,5.849,1.258,33,3.806,1.487,36,3.571,1.294,35,4.222,1.272,36
broom,5,3.091,1.676,33,5.030,0.870,33,5.121,1.148,33,6.250,1.436,32,6.455,0.820,33,5.515,1.743,33,2.849,1.019,33,3.000,1.392,32,3.750,1.346,32
brother,7,4.441,2.225,34,6.636,1.344,33,5.441,1.333,34,6.242,1.181,33,6.559,0.774,34,6.677,0.857,31,1.677,0.629,34,4.394,1.613,33,6.677,0.716,34
brow,4,3.697,1.867,33,5.200,0.888,35,5.061,0.919,33,5.788,1.365,33,5.485,1.579,33,4.697,1.834,33,3.543,1.556,35,2.758,1.181,33,4.118,1.388,34
brown,5,2.719,1.718,32,4.636,0.915,33,4.906,1.071,32,5.152,1.777,33,6.194,1.148,31,6.333,1.274,30,1.939,0.919,33,3.594,1.296,32,4.688,1.184,32
brunch,6,5.000,2.114,34,5.939,0.983,33,5.529,0.848,34,5.177,1.839,34,5.333,1.385,33,5.114,1.686,35,4.743,1.360,35,2.765,1.214,34,2.970,0.797,33
brunette,8,5.529,2.342,34,6.000,1.372,34,5.794,1.510,34,5.697,1.487,33,6.455,0.856,33,5.853,1.216,34,4.471,1.311,34,3.441,1.217,34,1.824,1.097,34
brush,5,4.129,1.641,31,5.452,0.711,31,5.688,0.982,32,6.219,1.192,32,6.207,0.961,29,6.107,1.047,28,2.576,0.854,33,2.219,0.856,32,2.607,1.012,28
brushed,7,4.161,1.780,31,5.467,0.846,30,4.724,1.229,29,4.121,1.493,33,4.290,1.372,31,5.393,1.397,28,2.750,0.829,32,3.433,0.955,30,3.267,0.854,30
brutal,6,5.543,2.156,35,1.824,0.890,34,4.971,2.360,35,3.686,1.635,35,4.371,1.822,35,5.242,1.558,33,5.257,1.130,35,5.143,1.397,35,5.618,1.085,34
brute,5,4.735,2.253,34,3.000,1.680,34,4.500,2.379,34,4.030,1.446,33,4.353,1.923,34,3.968,1.975,31,5.500,1.289,34,4.853,1.593,34,5.853,1.191,34
bubble,6,4.912,2.133,34,6.559,1.518,34,4.912,2.454,34,5.571,1.498,35,6.576,0.698,33,5.758,1.415,33,2.088,1.147,34,1.943,1.094,35,2.677,0.794,34
bubbly,6,5.514,2.005,35,6.909,1.215,33,5.618,1.329,34,3.571,1.379,35,4.559,1.594,34,5.273,1.675,33,3.629,1.311,35,3.714,1.426,35,2.788,0.879,33
buffalo,7,4.118,2.336,34,5.457,1.250,35,5.118,1.659,34,6.441,0.811,34,6.529,0.652,34,4.758,1.793,33,3.571,1.129,35,4.914,1.592,35,5.714,0.943,35
bugle,5,2.920,1.742,25,4.818,1.154,22,4.957,1.122,23,5.583,1.730,24,5.136,2.029,22,2.742,2.063,31,5.692,1.513,26,2.667,1.247,24,4.200,0.980,25
build,5,4.714,1.906,35,6.086,1.296,35,6.412,1.417,34,5.229,1.623,35,5.765,1.214,34,5.909,1.215,33,2.571,0.935,35,4.853,1.396,34,5.382,0.908,34
builder,7,3.813,1.550,32,5.529,0.977,34,5.333,1.428,33,6.229,0.865,35,6.206,0.994,34,5.879,1.249,33,2.882,0.832,34,3.939,1.536,33,6.212,0.844,33
building,8,2.969,1.879,32,5.147,0.912,34,5.063,1.499,32,6.813,0.726,32,6.727,0.565,33,6.290,1.053,31,2.697,1.029,33,5.152,1.579,33,5.353,1.160,34
bulb,4,3.219,1.916,32,5.375,0.820,32,5.258,0.983,31,6.594,0.655,32,6.546,0.742,33,6.194,1.090,31,3.133,1.258,30,2.774,1.660,31,3.818,0.903,33
bulb (light),4,3.765,1.956,34,6.114,1.090,35,5.515,1.329,33,6.229,1.149,35,6.714,0.613,35,6.171,1.363,35,3.200,0.709,35,3.000,1.498,33,4.229,1.044,35
bulb (plant),4,2.788,1.719,33,6.182,1.424,33,5.500,1.299,32,6.441,0.774,34,6.242,0.889,33,4.353,1.892,34,4.057,1.330,35,2.606,1.575,33,3.469,0.968,32
bulge,5,4.333,2.170,33,4.000,1.723,33,4.758,1.793,33,5.125,1.495,32,5.750,1.250,32,5.161,1.668,31,4.677,1.344,34,4.273,1.332,33,5.118,1.451,34
bulk,4,4.235,1.848,34,4.941,1.327,34,5.706,1.600,34,4.824,1.465,34,4.265,1.614,34,4.576,1.326,33,5.000,1.163,34,5.364,1.630,33,5.706,1.201,34
bull,4,4.800,2.328,35,4.265,1.540,34,5.563,2.633,32,6.588,0.647,34,6.529,0.947,34,5.455,1.479,33,3.324,1.344,34,4.788,1.871,33,6.286,0.813,35
bulldozer,9,4.147,2.303,34,4.177,1.070,34,5.212,1.903,33,6.647,0.936,34,6.531,0.866,32,4.471,2.076,34,4.030,1.337,33,4.677,1.675,34,5.824,1.097,34
bullet,6,5.647,2.056,34,2.706,1.582,34,4.824,2.294,34,6.727,0.565,33,6.909,0.288,33,5.088,1.560,34,3.971,0.954,34,3.242,2.104,33,5.412,1.115,34
bullish,7,4.115,2.225,26,3.000,1.174,29,5.500,1.911,30,3.333,1.468,30,3.000,1.438,29,3.029,1.890,35,5.966,1.189,29,4.552,1.404,29,5.767,0.955,30
bully,5,4.514,2.579,35,1.618,1.000,34,3.606,2.974,33,5.029,1.630,35,5.486,1.556,35,5.571,1.440,35,3.286,0.848,35,5.343,1.194,35,5.400,1.200,35
bundle,6,3.943,1.492,35,5.486,1.105,35,4.706,1.273,34,5.000,1.287,35,5.457,1.250,35,4.771,1.495,35,3.914,1.180,35,3.486,1.339,35,3.412,1.004,34
bungalow,8,3.091,2.109,33,5.121,1.094,33,5.242,1.558,33,6.303,1.267,33,6.424,0.986,33,5.250,1.953,32,4.333,1.511,33,4.250,1.984,32,3.879,1.094,33
bunk,4,3.600,1.839,35,4.714,0.881,35,5.257,1.227,35,5.657,1.453,35,5.061,1.632,33,4.029,1.978,34,3.600,1.377,35,3.171,1.082,35,4.629,0.796,35
bunk (bed),4,3.543,2.075,35,5.235,0.941,34,5.273,1.895,33,6.559,0.694,34,6.286,1.278,35,5.235,1.783,34,2.714,1.002,35,3.824,1.504,34,4.824,1.124,34
bunk (truant),4,4.767,1.961,30,3.393,1.263,28,5.655,1.917,29,3.690,1.417,29,3.429,1.522,28,3.313,1.944,32,5.833,1.213,30,3.710,1.325,31,4.967,1.016,30
bunny,5,4.758,2.230,33,6.941,1.434,34,5.147,1.942,34,6.629,0.680,35,6.618,0.768,34,5.438,1.619,32,1.618,0.642,34,2.200,1.037,35,2.314,0.854,35
buoy,4,3.767,1.978,30,5.152,0.957,33,4.645,1.824,31,6.515,0.744,33,6.188,1.310,32,4.618,2.210,34,4.758,1.518,33,2.594,1.195,32,5.091,1.311,33
burden,6,4.206,1.937,34,2.324,0.962,34,2.697,1.623,33,2.875,1.596,32,3.029,1.485,34,5.310,1.417,29,5.147,1.191,34,4.879,1.297,33,4.065,1.105,31
burger,6,5.212,2.240,33,6.156,1.679,32,5.636,1.473,33,6.625,0.740,32,6.656,0.690,32,6.667,0.682,33,2.697,1.000,33,3.156,1.734,32,5.323,0.963,31
burglar,7,5.438,2.164,32,2.469,1.060,32,3.531,2.091,32,5.552,1.192,29,5.742,1.343,31,4.172,1.683,29,3.563,1.088,32,4.313,1.356,32,5.516,0.875,31
burglary,8,5.781,2.342,32,2.182,0.999,33,3.424,2.216,33,4.258,1.391,31,4.152,1.559,33,4.467,1.607,30,4.258,1.077,31,4.719,0.976,32,5.100,0.978,30
burgle,6,5.118,2.410,34,2.303,1.114,33,3.656,1.796,32,4.970,1.834,33,5.424,1.393,33,5.200,1.904,30,3.735,1.267,34,4.697,1.403,33,5.333,1.092,33
burial,6,4.091,2.391,33,2.314,1.368,35,3.667,2.127,33,5.686,1.237,35,6.091,1.026,33,4.344,1.593,32,4.400,1.314,35,5.000,1.350,34,4.265,1.009,34
burn,4,4.818,2.443,33,3.000,1.456,33,4.688,1.629,32,5.353,1.473,34,5.452,1.411,31,6.161,1.019,31,2.697,1.087,33,4.344,1.406,32,4.879,0.807,33
burner,6,4.441,1.988,34,4.265,1.220,34,5.086,1.610,35,5.086,1.826,35,4.909,1.602,33,4.324,1.744,34,4.629,1.173,35,3.735,1.313,34,4.636,0.948,33
burnt,5,5.194,2.176,31,2.688,0.846,32,3.871,1.560,31,4.375,1.386,32,4.969,1.489,32,5.500,1.476,28,2.938,0.998,32,3.871,1.263,31,4.429,0.863,28
burst,5,5.938,1.694,32,4.147,1.061,34,4.941,1.830,34,3.882,1.345,34,4.606,1.556,33,5.161,1.648,31,3.618,1.138,34,4.677,1.429,34,4.147,1.004,34
bury,4,3.882,2.069,34,3.171,1.298,35,4.029,1.765,35,4.714,1.465,35,5.206,1.530,34,5.182,1.714,33,3.529,1.460,34,3.914,1.500,35,4.543,0.731,35
bus,3,3.177,2.065,34,5.303,0.904,33,4.588,1.309,34,6.882,0.322,34,6.765,0.546,34,6.667,0.532,33,1.941,0.838,34,4.882,1.827,34,4.412,0.691,34
business,8,3.969,2.143,32,5.765,1.373,34,5.788,2.157,33,4.743,1.537,35,4.571,1.695,35,5.636,1.322,33,4.200,1.327,35,5.457,1.051,35,5.088,0.981,34
businessman,11,3.382,2.115,34,4.939,1.347,33,5.314,1.801,35,6.059,1.259,34,6.030,1.291,33,5.697,1.291,33,4.029,1.159,35,4.343,1.706,35,6.394,0.776,33
bust,4,5.441,1.913,34,5.400,1.589,35,5.743,1.778,35,4.971,1.636,34,5.343,1.372,35,5.061,1.575,33,5.571,1.129,35,4.257,1.441,35,2.771,1.692,35
bust (break),4,4.516,2.062,31,3.419,1.519,31,4.581,1.880,31,3.636,1.432,33,4.516,1.701,31,4.033,2.025,30,4.667,1.470,33,3.613,1.287,31,4.969,1.262,32
bust (breasts),4,6.200,2.081,35,6.114,1.304,35,5.543,1.778,35,6.697,0.521,33,6.647,0.636,34,5.471,1.595,34,5.657,1.286,35,3.743,1.401,35,1.743,1.227,35
bust (sculpture),4,4.484,2.046,31,5.594,1.086,32,5.063,1.368,32,6.219,0.927,32,5.419,1.540,31,3.882,1.997,34,5.500,1.243,34,3.781,1.218,32,3.382,1.591,34
busy,4,4.382,2.301,34,4.647,1.453,34,4.559,2.172,34,3.571,1.573,35,4.091,1.848,33,6.097,1.279,31,2.500,1.091,34,4.212,1.451,33,3.879,1.430,33
busybody,8,4.452,2.153,31,3.344,1.265,32,4.839,1.902,31,4.226,1.496,31,4.807,1.749,31,4.500,2.000,32,5.000,1.414,31,3.690,1.511,29,2.813,1.356,32
butcher,7,4.143,2.270,35,4.229,1.774,35,4.971,1.812,35,6.294,1.044,34,6.429,0.728,35,4.939,1.650,33,3.486,1.251,35,4.229,1.605,35,5.971,0.941,35
butler,6,3.781,1.709,32,4.735,1.290,34,4.794,2.259,34,5.656,1.533,32,6.147,1.286,34,4.156,1.938,32,4.086,0.937,35,3.294,1.425,34,6.353,0.723,34
butt,4,5.467,1.821,30,4.607,1.047,28,4.742,1.191,31,6.387,0.973,31,6.125,0.857,32,5.310,1.342,29,3.438,1.298,32,3.469,1.436,32,3.885,1.013,26
butter,6,4.323,2.085,31,5.484,0.838,31,5.267,1.504,30,6.233,0.989,30,6.483,0.815,29,6.208,1.154,24,2.594,0.996,32,2.581,1.239,31,3.778,0.994,27
butterfly,9,5.774,2.310,31,7.091,1.357,33,5.486,1.903,35,6.452,1.073,31,6.765,0.644,34,6.414,0.966,29,2.059,0.725,34,2.485,1.893,33,2.086,0.841,35
button,6,3.677,2.219,34,5.235,0.807,34,5.559,1.575,34,6.382,0.875,34,6.647,0.636,34,6.156,0.870,32,2.265,1.038,34,1.818,0.936,33,3.912,1.172,34
buy,3,5.706,2.136,34,6.265,1.335,34,5.886,1.939,35,4.206,1.694,34,4.171,1.748,35,6.613,0.748,31,2.647,0.904,34,4.314,1.652,35,3.686,1.326,35
buzzard,7,4.414,2.312,29,5.310,1.342,29,5.313,1.467,32,6.357,1.342,28,5.759,1.590,29,3.788,1.981,33,5.000,1.342,30,3.281,1.352,32,4.600,1.143,30
cabin,5,4.177,1.653,34,5.364,0.881,33,5.091,0.965,33,6.457,0.905,35,6.281,0.976,32,4.697,1.605,33,4.235,1.139,34,3.588,1.912,34,4.382,0.841,34
cabinet,7,3.147,1.611,34,4.971,0.167,35,4.794,1.471,34,6.714,0.700,35,6.457,1.024,35,5.206,1.677,34,3.914,1.180,35,4.143,1.245,35,4.242,0.922,33
cabinet (closet),7,3.194,1.786,31,5.061,0.600,33,4.938,1.519,32,6.710,0.632,31,6.357,1.288,28,5.129,1.641,31,3.909,1.443,33,3.909,1.545,33,3.533,1.118,30
cabinet (council),7,3.267,1.896,30,4.469,1.436,32,3.313,1.911,32,4.807,1.281,31,4.515,1.480,33,3.906,1.958,32,6.156,1.093,32,5.250,0.866,32,5.194,0.895,31
cacti,5,4.371,1.987,35,4.794,1.051,34,4.914,1.204,35,6.743,0.498,35,6.471,0.977,34,4.029,1.905,35,4.657,1.351,35,3.500,1.649,34,4.371,1.017,35
cactus,6,4.457,2.182,35,4.971,1.230,35,5.457,1.537,35,6.486,1.228,35,6.771,0.483,35,4.324,2.025,34,3.400,0.962,35,3.629,1.587,35,4.514,1.273,35
cafe,4,4.515,1.579,33,6.094,1.100,32,6.061,1.455,33,6.121,1.066,33,6.394,1.013,33,6.452,0.797,31,3.394,1.254,33,3.939,1.632,33,2.727,0.862,33
cake,4,5.941,2.413,34,7.147,1.309,34,5.059,1.392,34,6.829,0.446,35,6.686,0.574,35,6.484,0.713,31,2.057,0.715,35,3.143,1.417,35,2.857,0.798,35
cakes,5,6.333,2.142,33,7.375,1.192,32,6.333,1.271,33,6.688,0.682,32,6.885,0.320,26,6.742,0.506,31,2.576,1.074,33,2.882,1.529,34,2.546,0.924,33
calcium,7,4.086,2.260,35,5.727,1.162,33,4.844,1.481,32,5.143,1.775,35,3.829,2.063,35,5.156,1.543,32,5.086,1.296,35,3.088,1.422,34,4.314,1.063,35
calculus,8,2.879,1.966,33,4.406,1.852,32,4.226,1.913,31,4.250,1.888,32,4.313,1.758,32,4.242,2.202,33,6.061,1.205,33,4.226,1.640,31,4.765,0.972,34
calendar,8,3.516,1.682,31,5.265,1.066,34,4.647,1.607,34,6.000,1.085,34,6.400,1.151,35,5.909,1.240,33,3.314,1.063,35,3.706,1.741,34,3.441,0.945,34
calf,4,3.886,1.997,35,5.886,1.304,35,5.265,1.720,34,6.629,0.721,35,6.382,0.940,34,5.515,1.987,33,3.143,1.397,35,2.686,1.260,35,3.889,1.542,36
calf (cow),4,3.515,1.971,33,6.094,1.208,32,4.424,1.393,33,6.697,0.674,33,6.625,0.696,32,5.613,1.580,31,2.788,1.200,33,3.424,1.326,33,3.563,1.519,32
calf (muscle),4,3.765,1.848,34,5.618,1.189,34,5.939,1.127,33,6.576,0.653,33,6.147,1.375,34,5.563,1.619,32,4.794,1.079,34,3.455,1.328,33,4.824,1.124,34
call,4,4.794,2.097,34,5.286,1.002,35,6.063,1.713,32,4.441,1.666,34,4.576,1.615,33,5.781,1.556,32,2.600,1.176,35,3.906,1.011,32,3.677,0.794,34
call (shout),4,5.235,1.941,34,4.875,1.218,32,6.515,1.844,33,4.788,1.572,33,4.576,1.688,33,5.969,1.380,32,2.912,1.147,34,4.452,1.291,31,4.375,1.244,32
call (telephone),4,4.588,2.302,34,5.441,1.168,34,5.588,1.734,34,4.735,1.651,34,4.886,1.879,35,6.353,0.904,34,2.771,1.017,35,3.412,1.574,34,3.030,1.029,33
call (visit),4,4.546,1.986,33,6.177,1.294,34,5.853,1.957,34,4.206,1.389,34,4.152,1.438,33,5.471,1.419,34,3.794,1.389,34,3.235,1.190,34,3.353,0.836,34
calm,4,3.743,2.061,35,7.343,1.170,35,5.941,2.014,34,3.794,1.410,34,4.371,1.514,35,6.235,0.877,34,2.943,1.194,35,3.829,1.404,35,3.229,1.221,35
camel,5,4.469,1.952,32,5.516,1.215,31,5.400,0.841,30,6.807,0.470,31,6.633,0.875,30,4.793,1.689,29,3.125,0.992,32,4.188,1.530,32,4.267,0.727,30
camera,6,4.677,2.398,34,6.177,1.339,34,5.294,1.618,34,6.727,0.750,33,6.727,0.509,33,6.344,0.922,32,2.824,0.785,34,3.029,1.424,34,3.727,1.023,33
camouflage,10,4.657,2.254,35,5.333,1.295,33,6.088,2.020,34,5.324,1.300,34,6.029,1.098,34,4.758,1.634,33,4.382,1.261,34,3.771,1.375,35,5.486,0.906,35
camp,4,4.294,1.948,34,5.313,0.808,32,4.882,1.367,34,5.057,1.530,35,4.971,1.654,34,5.367,1.643,30,3.200,1.450,35,3.697,1.547,33,4.313,1.158,32
camp (effeminate),4,4.094,2.127,32,4.613,1.979,31,4.750,2.179,32,3.133,1.746,30,4.839,1.608,31,4.794,2.193,34,5.813,1.467,32,4.000,1.646,31,3.688,1.991,32
camp (tents),4,3.581,1.996,31,5.807,1.468,31,5.065,1.759,31,6.152,1.184,33,6.406,1.169,32,5.387,1.659,31,3.333,1.035,33,3.742,1.544,31,5.125,0.820,32
camper,6,3.818,2.066,33,5.441,1.143,34,5.429,1.316,35,5.576,1.045,33,6.000,0.926,35,4.765,1.681,34,4.057,1.094,35,4.143,1.291,35,4.714,0.913,35
campus,6,4.121,1.822,33,5.882,1.207,34,5.188,1.704,32,5.688,1.379,32,5.500,1.170,34,6.063,1.171,32,5.943,1.040,35,5.333,1.551,33,4.152,0.821,33
canal,5,2.857,1.552,35,5.091,0.830,33,4.853,1.331,34,6.559,0.774,34,6.265,0.851,34,5.091,1.865,33,3.909,1.334,33,4.152,1.559,33,3.606,0.886,33
cancer,6,4.281,2.540,32,1.219,0.544,32,3.194,2.752,31,5.563,1.435,32,4.333,2.040,33,6.452,0.945,31,4.758,1.415,33,5.710,1.590,31,4.156,1.034,32
candidate,9,4.452,2.061,31,5.533,1.335,30,5.129,1.827,31,4.484,1.365,31,4.313,1.509,32,5.037,1.261,27,5.424,1.393,33,4.133,1.087,30,4.467,0.763,30
candle,6,4.903,1.784,31,6.333,1.350,30,5.969,1.425,32,6.621,0.665,29,6.774,0.418,31,6.259,1.075,27,3.063,1.116,32,2.194,1.281,31,3.097,1.228,31
candy,5,5.714,2.275,35,7.029,1.363,35,5.114,1.785,35,6.114,1.090,35,6.647,0.588,34,5.594,1.902,32,2.686,1.304,35,2.571,1.316,35,2.743,0.873,35
candyfloss,10,4.969,2.404,32,6.735,1.461,34,5.086,1.500,35,6.242,1.207,33,6.559,0.881,34,5.121,1.871,33,2.771,0.988,35,2.971,1.543,34,2.485,0.892,33
cane,4,4.031,2.172,32,4.235,1.699,34,4.594,1.869,32,6.546,0.742,33,6.529,0.652,34,4.576,1.955,33,4.088,1.095,34,3.273,1.399,33,4.706,1.425,34
cane (beat),4,4.576,2.270,33,2.688,1.667,32,4.853,2.557,34,5.813,1.261,32,5.424,1.596,33,3.471,1.819,34,4.563,1.197,32,3.000,1.270,31,4.971,1.175,34
cane (stick),4,4.677,2.206,34,3.529,1.480,34,4.364,2.042,33,6.371,1.098,35,5.882,1.430,34,4.294,2.037,34,4.086,1.273,35,2.818,1.266,33,5.114,0.887,35
cane (sugar),4,4.177,2.443,34,5.941,1.371,34,4.849,1.077,33,6.147,1.286,34,5.882,0.993,34,4.333,1.995,33,4.500,1.399,34,2.529,1.311,34,3.546,0.856,33
cannon,6,5.500,2.136,32,3.875,1.474,32,5.897,2.234,29,6.433,0.989,30,6.400,0.800,30,3.552,1.754,29,3.970,1.087,33,4.688,1.629,32,5.333,1.044,30
canoe,5,3.886,2.188,35,5.600,1.101,35,5.242,1.596,33,6.697,0.627,33,6.758,0.552,33,4.706,1.654,34,4.618,0.940,34,3.382,1.553,34,4.750,0.935,32
canyon,6,4.625,2.204,32,5.294,0.925,34,4.758,1.457,33,6.543,0.691,35,6.364,0.948,33,4.546,1.635,33,4.441,1.310,34,6.177,1.317,34,4.824,0.890,34
cap,3,3.286,1.891,35,4.941,0.639,34,6.000,1.549,35,6.314,0.854,35,6.343,1.068,35,4.879,1.737,33,2.886,0.708,35,2.147,1.088,34,5.000,0.894,35
cap (hat),3,3.686,1.801,35,5.286,1.322,35,5.229,1.197,35,6.543,0.936,35,6.657,0.715,35,5.353,1.512,34,2.629,0.865,35,2.400,1.101,35,5.657,0.924,35
cap (limit),3,3.273,1.814,33,4.091,0.793,33,3.875,2.162,32,3.455,1.416,33,3.030,1.766,33,4.452,1.603,31,5.061,1.278,33,4.546,1.437,33,4.424,0.818,33
capable,7,5.057,2.056,35,7.029,0.954,34,7.371,1.396,35,2.800,1.704,35,2.914,1.481,35,5.686,1.304,35,4.706,1.099,34,4.857,1.125,35,3.971,1.000,35
capacity,8,4.143,2.127,35,5.059,1.413,34,5.182,1.696,33,2.943,1.351,35,2.849,1.329,33,5.229,1.396,35,5.543,1.078,35,5.059,1.533,34,4.177,1.317,34
cape,4,4.364,2.101,33,5.294,1.249,34,6.031,1.132,32,5.807,1.306,31,6.063,1.345,32,4.613,1.754,31,3.382,1.213,34,3.364,1.738,33,4.938,0.966,32
captivate,9,6.970,1.507,33,6.879,1.754,33,5.758,2.336,33,2.000,0.829,32,2.546,1.131,33,4.097,1.399,31,5.594,1.057,32,4.656,1.383,32,3.867,0.921,30
captivating,11,7.484,1.215,31,7.813,1.014,32,6.419,1.700,31,2.258,1.015,31,3.031,1.591,32,4.700,1.656,30,5.900,0.746,30,5.581,1.101,31,3.333,1.011,30
captive,7,4.968,2.133,31,2.733,1.315,30,2.500,1.732,32,4.156,1.641,32,3.839,1.505,31,3.931,1.780,29,5.031,1.104,32,4.548,1.240,31,4.276,1.047,29
capture,7,5.485,2.488,33,3.114,1.686,35,4.824,3.053,34,4.235,1.477,34,4.914,1.610,35,4.636,1.755,33,3.765,1.238,34,4.543,1.317,35,5.091,1.026,33
car,3,4.914,2.247,35,6.029,1.383,35,6.382,2.029,34,6.857,0.350,35,6.882,0.403,34,6.833,0.453,30,1.972,1.236,36,4.677,1.744,34,5.444,1.212,36
caravan,7,3.455,1.653,33,5.406,1.320,32,5.303,1.314,33,6.469,1.000,32,6.485,1.131,33,5.581,1.582,31,3.333,1.223,33,4.606,1.476,33,4.313,0.808,32
carbohydrate,12,4.382,1.910,34,5.441,1.355,34,5.273,1.746,33,5.147,1.896,34,4.647,2.042,34,6.152,1.329,33,5.647,1.082,34,2.879,1.754,33,4.091,1.190,33
carbon,6,3.853,2.074,34,4.971,1.404,35,4.594,1.247,32,5.177,1.740,34,4.594,2.105,32,4.467,1.628,30,5.382,1.237,34,3.088,2.035,34,4.909,1.083,33
carcass,7,4.303,2.564,33,2.600,1.428,30,4.433,1.499,30,5.636,1.514,33,5.531,1.639,32,3.688,1.828,32,5.344,1.107,32,3.533,1.500,30,4.625,0.992,32
card,4,3.645,1.841,31,5.516,0.666,31,5.250,1.392,32,6.367,0.875,30,6.067,1.031,30,6.160,1.084,25,2.594,1.057,32,2.300,1.038,30,3.714,0.839,28
care,4,5.294,1.963,34,7.719,0.874,32,5.594,2.192,32,3.031,1.649,32,3.212,1.572,33,6.222,0.916,27,2.882,0.900,34,4.909,1.240,33,2.323,1.089,31
career,6,5.400,2.114,35,6.765,1.307,34,6.457,2.545,35,4.212,1.771,33,4.000,1.894,34,6.273,0.827,33,4.943,1.218,35,5.657,1.094,35,4.273,1.399,33
careful,7,4.152,1.635,33,6.147,1.396,34,4.500,2.033,34,3.147,1.665,34,3.000,1.000,32,6.219,0.992,32,2.882,0.963,34,3.882,1.207,34,2.735,0.980,34
caress,6,6.563,1.836,32,7.063,1.298,32,5.424,1.776,33,4.156,1.439,32,4.061,1.556,33,4.581,1.498,31,5.667,0.943,33,3.226,1.453,31,2.355,0.969,31
carnival,8,6.600,2.045,35,7.294,1.044,34,5.314,1.669,35,6.200,0.821,35,6.429,0.728,35,5.242,1.670,33,3.371,1.071,35,5.571,1.678,35,3.343,0.893,35
carol,5,3.697,1.899,33,6.242,1.181,33,5.147,1.331,34,4.912,1.337,34,4.727,1.675,33,4.563,1.968,32,3.353,1.160,34,3.364,1.096,33,2.781,0.992,32
carp,4,2.607,1.858,28,4.655,0.957,29,5.069,1.202,29,5.967,1.538,30,5.448,2.027,29,2.515,1.811,33,5.355,1.449,31,2.759,1.330,29,4.414,0.720,29
carpenter,9,3.333,1.949,33,5.515,0.989,33,5.677,1.254,34,6.114,1.063,35,5.912,1.121,34,4.606,1.969,33,3.914,1.339,35,3.853,1.417,34,5.735,1.009,34
carpet,6,3.529,1.819,34,5.086,1.105,35,5.455,1.940,33,6.147,0.944,34,6.343,0.955,35,6.324,1.077,34,2.429,1.022,35,3.857,1.533,35,3.400,0.962,35
carriage,8,4.182,2.066,33,5.677,1.028,31,5.156,1.394,32,6.303,0.969,33,6.387,0.939,31,4.581,1.845,31,3.938,1.321,32,4.194,1.731,31,2.969,1.132,32
carrot,6,3.618,1.925,34,5.486,1.381,35,5.343,1.241,35,6.909,0.288,33,6.941,0.235,34,6.618,0.768,34,2.400,1.224,35,2.486,1.273,35,3.853,0.974,34
carry,5,3.563,1.694,32,5.514,0.906,35,5.500,1.820,32,4.938,1.116,32,4.735,1.596,34,6.188,1.044,32,2.485,1.158,33,3.647,1.082,34,4.424,1.016,33
carve,5,4.059,1.970,34,4.529,1.719,34,5.735,1.787,34,4.324,1.658,34,4.970,1.586,33,4.212,1.887,33,4.529,1.036,34,3.625,1.495,32,5.000,1.181,33
case,4,3.179,1.629,67,5.060,0.751,67,4.846,1.231,65,5.530,1.459,66,5.403,1.603,67,5.594,1.400,64,3.448,1.308,67,3.631,1.354,65,4.076,0.745,66
case (container),4,2.727,1.763,33,5.061,0.600,33,4.667,1.341,33,6.563,0.864,32,5.909,1.422,33,5.438,1.391,32,3.343,1.170,35,3.029,1.424,34,4.030,0.969,33
case (instance),4,3.500,1.620,32,4.727,1.238,33,5.059,1.474,34,3.364,1.702,33,2.912,1.652,34,5.438,1.694,32,4.912,1.579,34,3.781,1.452,32,4.588,0.943,34
case (legal),4,3.735,1.915,34,3.765,1.214,34,4.647,1.984,34,4.353,1.532,34,4.121,1.701,33,4.618,1.627,34,5.441,1.090,34,4.824,1.465,34,4.941,1.235,34
cash,4,5.971,2.261,35,6.750,1.677,32,6.030,2.456,33,6.206,1.278,34,6.324,1.049,34,6.563,0.827,32,3.486,1.105,35,4.265,1.651,34,4.706,1.016,34
cashier,7,3.242,1.634,33,5.156,0.507,32,5.059,1.305,34,6.294,0.824,34,6.265,1.038,34,5.849,1.395,33,4.606,1.278,33,3.647,1.281,34,3.471,1.169,34
casino,6,5.441,1.648,34,4.429,1.695,35,4.412,2.277,34,6.600,0.595,35,6.719,0.572,32,4.546,1.760,33,5.152,1.048,33,5.088,1.687,34,5.441,0.945,34
cast,4,4.121,1.610,33,4.971,0.560,35,4.800,1.410,35,4.800,1.600,35,4.314,1.848,35,4.588,1.647,34,4.257,1.051,35,3.943,1.170,35,3.971,0.560,35
cast (actors),4,5.412,1.751,34,5.794,1.079,34,4.629,1.742,35,5.629,1.587,35,5.412,1.611,34,5.400,1.497,35,4.600,1.126,35,4.657,1.473,35,4.371,1.197,35
cast (plaster bandage),4,3.514,1.645,35,3.543,1.250,35,3.294,1.618,34,6.771,0.483,35,6.571,0.803,35,4.857,1.570,35,3.600,1.438,35,3.500,1.460,34,4.229,0.831,35
cast (throw),4,4.182,2.066,33,4.667,1.450,33,6.455,1.395,33,4.606,1.413,33,4.727,1.847,33,4.097,1.748,31,5.188,1.210,32,4.273,1.162,33,4.849,1.540,33
castle,6,5.875,2.027,32,6.065,1.480,31,5.968,1.975,31,6.500,0.906,28,6.759,0.567,29,5.931,1.258,29,2.548,1.011,31,5.970,1.058,33,4.800,1.249,30
casual,6,3.686,1.737,35,5.441,1.034,34,5.324,1.567,34,2.971,1.540,35,3.286,1.733,35,5.943,1.308,35,4.441,1.006,34,3.600,0.901,35,4.371,0.959,35
casualty,8,4.152,2.162,33,2.686,1.368,35,3.514,2.116,35,4.765,1.554,34,4.714,1.814,35,5.125,1.867,32,5.143,1.222,35,5.206,1.158,34,4.455,1.104,33
cat,3,3.970,2.646,33,5.939,1.632,33,5.091,1.602,33,6.548,0.874,31,6.774,0.705,31,6.375,1.341,32,1.743,1.078,35,2.546,1.479,33,2.727,0.962,33
catapult,8,5.581,1.964,31,4.606,1.516,33,5.633,2.041,30,6.364,0.881,33,6.194,0.858,31,3.567,1.764,30,4.219,1.166,32,4.613,1.698,31,5.355,0.969,31
catastrophe,11,6.088,3.052,34,1.543,1.104,35,3.152,2.451,33,3.143,1.791,35,4.971,1.949,35,4.559,1.666,34,5.229,1.017,35,6.657,0.674,35,4.618,1.189,34
catch,5,5.375,2.088,32,5.531,1.199,32,5.625,1.709,32,3.424,1.415,33,4.438,1.456,32,5.643,1.231,28,2.455,0.891,33,3.387,0.973,31,4.393,0.900,28
catch (a ball),5,5.257,2.247,35,6.139,1.417,36,6.118,1.906,34,5.147,1.717,34,5.941,1.083,34,6.286,1.084,35,1.833,0.866,36,3.229,1.289,35,5.457,0.966,35
catch (drawback),5,4.156,1.970,32,2.807,1.229,31,3.677,1.673,31,2.781,1.672,32,2.613,1.452,31,4.333,1.870,33,4.594,1.656,32,4.000,1.500,32,4.281,1.007,32
catch (restraint),5,4.941,1.798,34,4.061,1.205,33,4.412,1.957,34,4.375,1.576,32,4.303,1.566,33,5.353,1.678,34,4.206,1.677,34,3.909,1.240,33,4.559,1.063,34
catch (romantic),5,6.412,1.734,34,7.429,1.379,35,5.250,1.854,32,3.000,1.454,35,3.903,1.784,31,3.970,1.749,33,5.429,1.154,35,4.706,1.201,34,3.324,1.585,34
caterpillar,11,3.563,1.638,32,5.750,1.199,32,5.469,1.500,32,6.788,0.591,33,6.879,0.326,33,5.645,1.637,31,2.406,0.861,32,1.484,1.043,31,4.000,0.875,34
cathedral,9,4.029,2.382,34,5.800,1.410,35,4.429,1.809,35,6.412,0.878,34,6.457,1.078,35,4.971,1.699,35,4.200,1.190,35,5.647,1.453,34,3.677,0.962,34
cattle,6,3.242,1.634,33,5.265,1.066,34,5.412,2.184,34,6.500,0.978,34,6.212,1.174,33,5.233,1.707,30,3.706,1.296,34,4.242,1.859,33,4.559,1.117,34
caught,6,5.000,1.757,35,3.429,1.337,35,3.088,1.788,34,4.086,1.381,35,4.400,1.642,35,5.758,1.303,33,2.771,1.267,35,3.914,1.204,35,4.343,0.630,35
cauliflower,11,3.088,2.442,34,5.667,1.664,33,5.636,1.432,33,6.677,0.794,34,6.618,1.112,34,5.618,1.749,34,3.206,1.471,34,2.529,1.242,34,3.364,1.039,33
caution,7,5.400,2.428,35,4.229,1.692,35,3.471,1.667,34,2.677,1.277,34,3.441,1.718,34,5.121,1.683,33,4.235,1.165,34,4.909,1.164,33,4.177,1.200,34
cautious,8,4.152,1.794,33,4.636,1.344,33,3.941,1.748,34,2.618,1.394,34,3.471,1.440,34,5.677,1.300,34,4.412,1.115,34,3.667,1.271,33,3.758,1.045,33
cave,4,4.235,2.377,34,4.714,1.541,35,4.600,1.885,35,5.971,1.317,34,6.382,1.164,34,5.563,1.560,32,2.971,0.971,35,5.088,1.821,34,4.914,1.296,35
caviar,6,3.515,2.148,33,5.452,1.775,31,5.129,1.661,31,6.394,0.886,33,5.774,1.313,31,3.621,1.937,29,5.909,1.240,33,2.548,1.775,31,3.313,0.768,32
cavity,6,3.059,1.798,34,3.143,1.552,35,4.147,1.611,34,5.788,1.148,33,5.147,1.849,34,4.257,1.857,35,5.618,1.306,34,3.114,1.769,35,4.265,0.609,34
cease,5,4.125,2.058,32,3.647,1.281,34,4.706,1.918,34,3.742,1.684,31,2.719,1.441,32,4.281,1.807,32,5.471,1.311,34,4.125,1.536,32,4.394,1.013,33
ceiling,7,2.849,1.925,33,4.971,0.747,34,4.647,1.713,34,6.647,0.723,34,6.147,1.216,34,5.750,1.250,32,2.886,1.036,35,4.710,1.300,31,3.941,1.162,34
celebrate,9,7.313,1.379,32,8.182,0.757,33,7.129,1.184,31,4.258,1.414,31,5.281,1.526,32,6.375,0.960,32,3.531,1.299,32,5.452,1.214,31,3.455,1.305,33
celebration,11,7.400,1.589,35,8.314,0.820,35,6.429,1.678,35,4.371,1.605,35,5.914,0.874,35,6.000,1.057,34,3.543,1.078,35,5.771,1.244,35,3.441,1.034,34
celebrity,9,5.441,2.278,34,5.147,2.046,34,4.469,2.165,32,4.097,1.890,31,5.645,1.381,31,5.871,1.718,31,4.543,1.317,35,4.970,1.766,33,3.030,0.969,33
celery,6,3.182,2.181,33,4.909,1.240,33,5.314,1.737,35,6.606,0.814,33,6.647,0.904,34,5.645,1.770,31,3.382,1.435,34,2.485,1.306,33,3.235,1.059,34
cell,4,3.971,1.992,34,4.500,1.649,34,3.824,2.216,34,5.824,1.070,34,5.735,1.146,34,5.061,1.476,33,4.618,1.372,34,2.853,1.881,34,4.471,1.007,34
cell (biological),4,3.600,2.003,35,5.771,1.456,35,4.667,2.084,33,5.543,1.730,35,5.000,1.789,35,5.529,1.595,34,5.788,1.094,33,2.455,2.090,33,3.886,0.919,35
cell (jail),4,3.438,2.061,32,2.353,1.108,34,3.121,2.114,33,6.471,0.813,34,6.412,1.191,34,5.091,1.815,33,3.941,1.413,34,3.273,1.746,33,5.412,0.911,34
cellar,6,3.303,1.800,33,4.177,1.524,34,4.353,1.185,34,6.143,1.199,35,6.242,0.818,33,4.765,1.681,34,4.235,1.113,34,3.697,1.467,33,4.500,0.849,34
cello,5,3.688,2.171,32,5.800,0.980,35,5.177,1.271,34,6.706,0.666,34,6.529,0.947,34,4.375,2.043,32,4.177,1.248,34,4.212,1.430,33,3.364,1.010,33
cells,5,4.452,1.864,31,5.000,1.571,30,4.250,1.677,32,5.767,1.257,30,4.903,1.422,31,5.867,1.455,30,4.969,1.380,32,2.281,1.700,32,4.222,0.875,27
cement,6,2.882,1.659,34,4.771,0.865,35,5.147,1.629,34,6.657,0.674,35,6.543,0.731,35,5.114,1.924,35,3.714,1.002,35,4.235,1.554,34,5.588,1.032,34
cemetery,8,3.914,2.359,35,2.543,1.810,35,3.286,1.614,35,6.371,1.149,35,6.629,0.721,35,4.794,1.677,34,4.057,1.351,35,5.294,1.273,34,4.429,1.077,35
cervix,6,4.500,2.424,32,5.394,1.205,33,5.091,1.897,33,6.121,1.249,33,5.455,1.395,33,4.727,1.728,33,6.273,0.827,33,2.849,1.559,33,1.424,0.854,33
chain,5,4.629,2.281,35,4.029,1.175,34,4.686,2.302,35,6.343,1.040,35,6.314,1.090,35,5.714,1.596,35,3.143,1.018,35,3.441,1.575,34,4.457,1.203,35
chair,5,3.265,2.253,34,5.382,0.805,34,5.515,1.743,33,6.677,0.674,34,6.600,0.901,35,6.581,0.943,31,2.143,1.046,35,3.156,1.176,32,4.412,0.974,34
chair (head),5,3.943,1.788,35,5.656,1.162,32,4.900,2.135,30,4.897,1.626,29,3.903,1.907,31,4.484,1.829,31,5.581,1.239,31,4.161,1.816,31,4.813,1.261,32
chair (seat),5,2.629,1.475,35,5.294,0.749,34,5.606,1.476,33,6.677,0.756,34,6.657,0.955,35,6.457,0.966,35,1.686,0.708,35,3.177,1.504,34,3.970,0.627,33
chalice,7,5.000,2.129,30,5.548,1.846,31,5.786,1.589,28,5.393,1.858,28,5.581,1.880,31,2.970,1.867,33,6.000,1.107,31,3.250,1.595,28,3.867,1.565,30
chalk,5,3.613,1.580,31,5.067,0.442,30,5.000,1.173,32,6.710,0.520,31,6.517,0.623,29,4.885,1.601,26,2.742,0.717,31,2.097,1.058,31,3.692,0.606,26
chameleon,9,5.406,2.276,32,5.613,0.973,31,5.767,1.687,30,6.152,1.077,33,6.290,1.349,31,4.750,2.031,32,4.188,1.210,32,3.063,1.638,32,4.156,1.202,32
champion,8,7.235,1.554,34,8.030,1.058,33,7.121,1.737,33,4.788,1.701,33,5.706,1.525,34,5.833,1.416,30,3.500,0.916,34,5.909,1.190,33,5.471,1.007,34
chance,6,5.824,2.079,34,6.486,1.339,35,4.242,1.939,33,2.400,1.314,35,2.636,1.630,33,6.065,1.318,31,3.257,1.078,35,4.618,1.681,34,3.471,0.737,34
chandelier,10,5.031,1.976,32,5.656,1.513,32,5.094,1.355,32,6.667,0.841,33,6.546,1.047,33,4.970,1.834,33,5.121,1.037,33,4.031,1.667,32,2.788,1.174,33
change,6,4.912,2.188,34,5.333,1.470,33,5.200,2.162,35,3.242,1.826,33,2.824,1.617,34,6.355,0.900,31,2.743,1.203,35,5.057,1.330,35,3.600,0.869,35
change (coins),6,4.606,1.969,33,5.500,1.007,34,5.265,1.481,34,6.294,1.072,34,6.303,1.087,33,6.303,0.937,33,3.500,1.266,34,2.265,1.093,34,4.000,1.057,34
change (transform),6,5.829,1.844,35,6.514,1.204,35,6.200,1.737,35,3.771,1.640,35,4.200,1.470,35,6.147,1.191,34,2.943,0.984,35,5.229,1.267,35,3.543,0.905,35
chaos,5,6.441,1.988,34,2.344,1.215,32,3.939,2.173,33,3.059,1.697,34,4.788,1.701,33,5.697,1.467,33,5.000,1.029,34,5.941,1.056,34,4.853,1.167,34
chaotic,7,7.177,2.079,34,2.765,1.307,34,4.091,2.539,33,2.714,1.845,35,4.618,1.681,34,5.088,1.380,34,4.912,1.197,34,5.857,1.245,35,4.543,1.295,35
chapel,6,3.879,2.434,33,5.485,1.654,33,4.235,1.986,34,6.371,1.244,35,6.324,0.898,34,4.839,1.902,31,3.743,1.295,35,4.400,1.625,35,3.563,0.933,32
charge,6,4.400,2.219,35,4.714,1.614,35,6.281,2.168,32,4.171,1.576,35,3.576,1.596,33,5.576,1.393,33,3.771,1.267,35,4.235,1.352,34,5.086,1.052,35
charge (card),6,3.531,2.076,32,4.355,1.206,31,5.031,1.571,32,3.818,1.604,33,4.226,2.043,31,5.500,1.586,30,5.030,1.359,33,3.625,1.341,32,4.323,0.996,31
charge (dependent),6,3.500,2.062,30,4.938,1.456,32,4.625,2.497,32,3.688,1.960,32,2.970,1.817,33,3.500,1.819,34,5.719,1.068,32,3.742,1.343,31,4.355,1.259,31
charge (electric),6,5.909,2.221,33,5.743,1.273,35,4.875,1.833,32,4.636,1.772,33,3.849,1.811,33,5.344,1.796,32,5.206,1.430,34,4.303,1.817,33,4.727,1.108,33
charge (price),6,3.743,1.991,35,4.118,1.022,34,4.182,2.052,33,4.529,1.753,34,4.030,1.642,33,5.765,1.330,34,4.094,1.234,32,4.375,1.083,32,4.853,0.944,34
charge (rush),6,5.936,2.154,31,4.290,1.300,31,6.367,2.041,30,4.290,1.419,31,4.767,1.585,30,4.938,1.819,32,4.733,1.365,30,5.032,1.204,31,5.031,1.287,32
charity,7,4.314,1.997,35,7.457,1.227,35,5.400,1.960,35,4.000,1.867,35,4.029,1.363,35,6.088,1.147,34,4.000,1.146,35,4.943,1.433,35,2.857,0.761,35
charlatan,9,4.714,2.476,28,2.750,1.299,28,4.656,2.086,32,3.750,1.745,28,3.552,1.976,29,3.063,2.076,32,6.633,0.657,30,4.692,1.202,26,4.393,1.589,28
charm,5,5.758,2.323,33,7.485,1.131,33,6.118,2.125,34,2.581,1.158,31,4.212,2.071,33,6.069,1.258,29,4.177,1.361,34,4.406,1.674,32,3.657,2.013,35
charm (lucky),5,6.412,1.437,34,7.588,1.032,34,5.147,2.144,34,3.294,1.918,34,4.853,1.517,34,5.500,1.377,34,3.588,1.115,34,3.697,1.817,33,3.294,1.249,34
charm (social allure),5,6.206,2.471,34,7.571,1.154,35,6.235,2.143,34,3.029,1.404,34,3.571,1.761,35,5.188,1.861,32,4.706,1.544,34,5.059,1.392,34,4.029,2.036,34
charming,8,6.941,1.474,34,7.594,0.861,32,6.147,1.574,34,3.121,1.805,33,4.147,1.629,34,6.000,1.128,33,4.412,1.375,34,4.853,0.845,34,5.059,1.514,34
chasm,5,5.720,2.108,25,4.036,1.742,28,4.778,1.663,27,4.269,1.892,26,4.115,1.695,26,2.700,1.320,30,5.808,1.272,26,5.680,1.256,25,4.444,1.165,27
chauffeur,9,4.118,2.069,34,5.765,1.535,34,5.559,2.379,34,6.250,0.935,32,6.364,0.731,33,3.824,1.774,34,5.571,1.129,35,3.939,1.632,33,5.629,1.244,35
cheap,5,5.000,1.954,33,5.303,1.714,33,4.727,1.989,33,3.030,1.766,33,3.147,1.517,34,6.276,0.867,29,3.382,1.058,34,3.000,1.369,32,4.097,0.995,31
check,5,3.546,1.811,33,5.088,0.919,34,4.938,1.499,32,4.257,1.679,35,3.600,1.607,35,5.559,1.518,34,3.371,1.044,35,3.618,1.237,34,4.057,0.583,35
cheek,5,4.563,1.638,32,5.063,1.391,32,5.161,0.766,31,5.939,1.434,33,6.156,1.093,32,6.039,0.854,26,2.194,0.692,31,2.515,1.104,33,3.300,1.038,30
cheer,5,7.059,1.454,34,7.857,0.960,35,6.514,1.442,35,3.914,1.697,35,5.343,1.511,35,5.576,1.577,33,3.059,0.938,34,5.206,1.158,34,3.086,1.204,35
cheer (happiness),5,7.543,1.610,35,8.543,0.731,35,7.029,1.699,35,3.600,1.744,35,5.229,1.375,35,5.743,1.421,35,3.114,1.190,35,5.382,1.261,34,3.147,1.141,34
cheer (support),5,7.424,1.652,33,8.152,0.857,33,6.818,1.486,33,4.515,1.417,33,5.030,1.507,33,5.939,1.254,33,3.030,1.058,33,5.188,1.236,32,2.813,1.356,32
cheerful,8,6.171,1.558,35,8.000,0.875,34,6.800,1.238,35,3.618,1.895,34,5.314,1.410,35,6.059,1.211,34,3.429,0.935,35,4.882,1.231,34,3.143,1.073,35
cheers,6,5.697,2.289,33,7.324,1.254,34,6.177,1.543,34,3.514,1.273,35,3.857,1.570,35,5.936,1.216,31,4.286,1.578,35,4.771,1.289,35,4.853,1.240,34
cheese,6,5.258,2.016,31,6.033,1.402,30,5.167,1.241,30,6.704,0.711,27,6.586,0.720,29,6.696,0.748,23,2.167,0.778,30,2.677,1.228,31,4.032,0.538,31
cheetah,7,5.625,1.746,32,6.000,1.213,34,4.882,1.623,34,6.500,0.935,32,6.688,0.634,32,5.364,1.514,33,3.529,0.882,34,4.387,1.517,31,3.879,1.320,33
chef,4,4.677,1.905,34,5.912,1.401,34,5.667,1.853,33,6.618,0.595,34,6.486,1.105,35,5.758,1.558,33,3.057,1.145,35,3.647,1.551,34,5.657,1.094,35
chemist,7,3.571,1.990,35,5.829,1.298,35,4.912,2.077,34,6.400,0.641,35,6.088,1.011,34,5.906,1.684,32,4.657,1.453,35,3.857,1.291,35,4.389,1.420,36
chemistry,9,5.194,2.375,31,6.094,1.739,32,5.455,1.794,33,4.970,1.749,33,4.788,1.737,33,6.258,1.077,31,4.688,1.356,32,5.242,1.371,33,4.424,1.303,33
chemistry (rapport),9,5.688,2.391,32,6.606,1.740,33,5.606,1.890,33,3.212,1.887,33,3.688,1.467,32,5.324,1.548,34,5.818,1.140,33,4.313,1.210,32,3.697,1.291,33
chemistry (science),9,4.794,2.411,34,5.571,1.695,35,5.177,1.671,34,4.657,1.912,35,4.313,1.810,32,5.588,1.629,34,5.286,0.881,35,5.242,1.741,33,4.824,1.224,34
cheque,6,4.750,2.236,32,6.030,1.381,33,5.594,1.818,32,6.364,1.068,33,6.273,0.827,33,5.484,1.682,31,4.636,0.915,33,3.313,1.550,32,4.121,1.094,33
cherry,6,5.486,2.048,35,6.152,1.395,33,5.030,1.167,33,6.600,0.764,35,6.618,0.971,34,6.029,1.502,35,2.857,1.073,35,2.088,1.634,34,2.412,0.943,34
chess,5,3.758,2.016,33,5.353,1.326,34,5.529,1.595,34,6.088,1.039,34,6.353,0.904,34,5.313,1.488,32,3.909,1.026,33,3.206,1.549,34,4.882,0.900,34
chest,5,5.677,1.532,31,5.290,1.570,31,5.344,1.779,32,6.033,0.948,30,6.065,0.914,31,5.607,1.175,28,3.091,1.164,33,4.032,1.576,31,3.844,1.460,32
chest (cabinet),5,3.086,1.746,35,5.206,0.677,34,5.371,1.244,35,6.200,1.305,35,6.371,1.017,35,5.667,1.531,33,3.147,1.263,34,3.800,1.770,35,4.121,1.148,33
chest (torso),5,5.529,2.304,34,5.765,1.352,34,5.971,1.562,34,6.706,0.666,34,6.235,1.059,34,6.147,1.263,34,2.971,1.361,34,4.000,1.111,34,4.941,1.608,34
chestnut,8,3.529,2.291,34,5.412,0.809,34,5.400,1.269,35,6.400,0.869,35,6.576,0.740,33,4.394,1.999,33,3.457,1.203,35,1.886,1.304,35,4.088,0.887,34
chew,4,3.906,2.112,32,5.333,1.172,33,6.059,1.662,34,4.771,1.569,35,5.219,1.536,32,6.161,0.987,31,2.314,1.166,35,2.364,1.096,33,4.182,0.575,33
chewy,5,4.469,1.479,32,4.438,1.144,32,4.567,0.989,30,4.194,1.354,31,4.000,1.576,33,5.161,1.461,31,2.844,0.939,32,3.000,1.128,33,4.148,0.590,27
chief,5,4.829,2.348,35,5.971,1.502,35,5.914,2.872,35,5.029,1.562,34,5.485,1.282,33,5.226,1.736,31,3.853,1.216,34,5.177,1.562,34,5.857,1.073,35
chihuahua,9,3.969,2.456,32,5.031,1.686,32,5.581,1.700,31,6.636,0.979,33,6.844,0.441,32,4.871,2.151,31,4.727,1.399,33,1.516,0.838,31,2.688,1.074,32
child,5,4.226,2.090,31,6.194,1.512,31,3.677,2.116,31,6.167,0.969,30,6.621,0.552,29,6.519,0.918,27,2.484,0.980,31,2.375,0.992,32,3.032,1.177,31
children,8,4.968,1.975,31,6.300,1.552,30,4.567,2.044,30,6.094,1.011,32,6.067,1.063,30,6.346,1.107,26,2.290,0.957,31,3.344,1.688,32,2.903,1.058,31
chime,5,4.788,1.996,33,5.829,1.363,35,5.429,1.379,35,4.879,1.754,33,4.758,1.776,33,4.088,1.597,34,4.629,1.396,35,2.882,1.182,34,3.364,1.202,33
chimpanzee,10,5.871,2.352,31,5.938,1.223,32,5.313,1.609,32,6.815,0.388,27,6.800,0.400,30,4.800,1.740,30,3.387,1.210,31,4.200,1.249,30,4.567,0.955,30
chin,4,3.182,1.641,33,5.063,0.556,32,5.344,1.290,32,6.655,0.658,29,6.621,0.715,29,5.880,1.211,25,2.394,0.851,33,2.129,1.008,31,4.667,1.005,33
chip,4,4.094,1.958,32,5.824,1.382,34,5.094,1.071,32,5.971,1.317,34,6.303,1.193,33,6.063,1.298,32,2.647,0.871,34,2.030,1.167,33,4.657,0.955,35
chipmunk,8,4.059,2.413,34,6.333,1.511,33,5.242,1.558,33,6.824,0.452,34,6.559,0.650,34,4.529,1.944,34,3.697,1.243,33,2.161,1.221,31,4.118,1.105,34
chips,5,5.000,2.324,30,6.194,1.574,31,5.533,1.147,30,6.464,0.778,28,6.552,0.854,29,6.385,0.880,26,2.531,0.749,32,2.469,1.436,32,4.438,0.827,32
chisel,6,3.563,2.091,32,4.969,0.728,32,5.129,1.680,31,6.469,0.968,32,6.125,1.244,32,4.839,1.568,31,5.100,1.300,30,3.032,1.307,31,5.097,0.893,31
chocolate,9,7.000,1.690,35,7.829,1.134,35,5.471,1.702,34,6.500,0.849,34,6.853,0.429,34,6.807,0.470,31,2.000,0.828,35,3.152,1.306,33,2.343,1.013,35
choir,5,4.636,1.982,33,6.588,1.286,34,5.000,1.231,33,5.636,1.322,33,6.250,1.061,32,4.821,1.965,28,3.571,0.838,35,4.677,1.450,34,3.121,1.343,33
choke,5,6.000,2.236,32,2.424,1.102,33,3.250,2.062,32,4.344,1.707,32,4.677,1.377,31,5.037,1.575,27,3.594,1.142,32,4.194,1.468,31,4.433,0.668,30
choked,6,5.471,2.291,34,2.152,1.077,33,3.303,2.456,33,4.727,1.601,33,5.059,1.748,34,5.742,1.626,31,3.849,1.598,33,4.000,1.350,34,4.771,1.149,35
choose,6,4.882,2.040,34,6.382,1.237,34,7.235,2.059,34,2.677,1.181,34,2.912,1.597,34,6.097,0.962,31,2.471,0.848,34,4.576,1.478,33,3.824,0.821,34
choral,6,4.138,1.978,29,5.690,1.206,29,5.414,1.130,29,4.179,1.560,28,3.467,1.857,30,2.353,1.588,34,5.933,1.031,30,4.276,1.111,29,2.933,1.124,30
chord,5,4.906,2.227,32,6.030,1.218,33,5.697,1.359,33,5.000,1.609,34,5.088,1.837,34,5.212,1.552,33,4.647,1.453,34,2.882,1.182,34,3.875,1.053,32
chose,5,4.576,1.955,33,6.030,1.487,33,6.441,1.752,34,2.875,1.293,32,2.844,1.679,32,6.032,1.282,31,3.353,1.210,34,4.290,1.053,31,3.853,0.601,34
Christmas,9,7.516,2.014,31,7.914,1.339,35,5.600,1.960,35,5.086,1.811,35,6.571,0.688,35,6.710,0.681,31,1.600,0.764,35,6.394,0.886,33,3.771,0.897,35
chubby,6,4.029,1.934,35,3.257,1.273,35,3.943,1.941,35,4.829,1.699,35,6.057,1.040,35,5.314,1.737,35,3.457,1.130,35,4.500,1.577,34,4.514,1.180,35
chunk,5,3.914,1.977,35,4.686,1.090,35,4.886,1.166,35,4.657,1.453,35,4.441,1.499,34,4.606,1.757,33,3.286,1.084,35,3.686,1.753,35,4.853,1.061,34
church,6,3.129,2.044,31,4.485,2.032,33,3.125,1.867,32,6.000,1.320,31,6.467,0.806,30,5.222,1.792,27,2.849,1.104,33,5.364,1.202,33,4.194,1.176,31
chute,5,4.781,2.446,32,5.394,0.814,33,5.219,1.138,32,5.906,1.308,32,5.375,1.833,32,4.188,2.038,32,3.871,1.896,31,3.849,1.598,33,4.031,1.015,32
cigar,5,5.031,1.630,32,4.032,1.732,31,5.807,1.674,31,6.621,0.665,29,6.621,0.665,29,4.185,1.925,27,4.636,1.367,33,2.032,1.150,31,6.000,0.831,29
cigarette,9,4.969,2.430,32,3.000,1.696,32,3.968,2.024,31,6.739,0.606,23,6.733,0.772,30,5.917,1.498,24,3.750,1.479,32,2.281,1.441,32,4.533,1.408,30
cinema,6,5.571,2.074,35,6.629,1.044,35,5.229,1.311,35,6.571,0.688,35,6.571,0.728,35,6.177,1.014,34,3.143,0.960,35,5.229,1.354,35,3.686,0.622,35
circle,6,4.200,1.887,30,5.767,1.023,30,4.967,1.538,30,4.931,1.701,29,6.767,0.559,30,6.250,1.022,28,2.219,0.927,32,3.724,1.142,29,3.862,0.571,29
circuit,7,3.529,1.736,34,4.941,0.968,34,4.677,1.585,34,5.000,1.531,35,4.543,1.627,35,5.129,1.661,31,5.559,1.217,34,4.000,1.670,33,4.853,1.216,34
circular,8,3.727,1.863,33,5.412,0.732,34,5.000,1.231,33,5.290,1.610,31,5.606,1.476,33,5.375,1.556,32,3.857,1.268,35,3.765,1.395,34,3.647,0.871,34
circulate,9,3.941,1.909,34,5.400,1.020,35,5.273,1.162,33,3.371,1.495,35,3.829,1.665,35,4.114,1.769,35,5.424,1.393,33,4.182,1.313,33,3.697,0.797,33
circulation,11,4.629,1.774,35,5.833,1.236,36,5.229,2.058,35,4.333,1.780,36,3.618,1.895,34,5.412,1.865,34,5.778,1.204,36,4.471,1.480,34,4.139,1.004,36
circumstances,13,4.500,1.714,32,4.485,1.048,33,3.424,1.498,33,2.938,1.580,32,2.563,1.560,32,5.879,1.174,33,4.788,0.977,33,4.849,1.234,33,4.032,1.121,31
circus,6,6.273,1.911,33,6.029,1.774,34,4.758,1.478,33,6.344,0.956,32,6.576,0.698,33,5.448,1.773,29,2.441,0.735,34,5.152,1.635,33,4.121,1.037,33
citation,8,3.455,1.971,33,5.114,1.190,35,5.030,1.193,33,4.059,1.814,34,4.121,2.011,33,4.546,1.742,33,6.618,0.768,34,3.455,1.305,33,4.382,0.728,34
cite,4,3.258,1.544,31,5.031,0.952,32,5.063,1.749,32,3.548,1.682,31,3.031,1.828,32,4.500,1.696,32,6.469,0.901,32,3.613,1.262,31,3.969,0.847,32
city,4,6.161,1.851,31,5.844,1.302,32,4.936,2.169,31,5.929,1.067,28,6.310,0.748,29,6.607,0.673,28,3.065,1.216,31,6.219,1.166,32,4.172,0.698,29
civilian,8,4.000,1.518,33,5.235,1.031,34,3.515,1.540,33,5.031,1.510,32,4.788,1.647,33,4.448,1.610,29,5.412,1.141,34,4.091,1.357,33,4.406,0.996,32
civilization,12,5.000,2.029,34,6.177,1.465,34,5.171,2.408,35,3.647,1.813,34,4.514,1.461,35,4.879,1.629,33,5.457,1.078,35,6.324,0.962,34,4.471,1.036,34
civilized,9,4.121,1.701,33,7.061,1.179,33,5.303,2.329,33,3.324,1.640,34,4.000,1.768,32,5.750,1.392,32,5.618,0.940,34,5.294,1.099,34,3.424,1.102,33
clam,4,3.143,1.823,35,5.353,1.453,34,5.371,1.623,35,5.657,1.706,35,5.886,1.686,35,4.714,1.798,35,4.000,1.287,35,2.343,1.620,35,3.882,0.963,34
clan,4,4.500,2.047,34,5.364,1.789,33,5.030,1.732,33,5.235,1.285,34,4.706,1.775,34,4.765,1.926,34,4.824,1.524,34,4.941,1.454,34,5.030,1.267,33
clarinet,8,4.143,2.631,35,5.743,1.051,35,5.758,1.256,33,6.677,0.794,34,6.647,0.636,34,4.469,1.803,32,4.559,1.006,34,3.171,1.207,35,3.177,1.294,34
class,5,4.121,2.129,33,5.091,1.334,33,4.412,1.611,34,4.514,1.592,35,4.886,1.389,35,6.030,1.114,33,2.514,0.874,35,4.343,1.689,35,3.758,0.818,33
class (school),5,3.559,2.291,34,5.229,1.416,35,4.029,2.294,34,5.235,1.373,34,5.677,1.322,34,6.375,0.857,32,2.400,0.869,35,4.677,1.300,34,4.029,0.941,35
class (status),5,3.677,2.161,31,4.097,1.784,31,4.121,2.129,33,2.515,1.617,33,3.281,1.754,32,5.567,1.334,30,5.333,1.318,33,4.813,1.467,32,4.094,1.487,32
classical,9,4.971,1.902,34,6.114,1.237,35,5.059,1.589,34,3.121,1.409,33,3.529,1.736,34,5.471,1.398,34,5.171,0.971,35,4.914,1.296,35,3.514,1.105,35
classify,8,3.688,2.083,32,5.400,1.101,35,5.091,1.781,33,3.030,1.267,33,2.667,1.223,33,4.636,1.554,33,5.200,1.238,35,4.030,1.547,33,3.939,1.013,33
clause,6,2.971,1.839,34,4.600,0.725,35,4.515,1.690,33,3.750,1.601,32,2.212,1.493,33,3.500,1.668,30,6.000,1.061,32,3.281,1.007,32,4.455,0.782,33
claw,4,4.750,1.984,32,4.125,1.218,32,4.742,1.813,31,5.968,1.257,31,6.250,1.090,32,5.419,1.602,31,3.094,1.259,32,2.906,1.308,32,4.212,1.037,33
claws,5,6.031,1.551,32,3.727,1.483,33,4.844,2.002,32,6.387,0.830,31,6.414,0.670,29,5.214,1.372,28,3.030,1.087,33,2.844,1.349,32,3.767,1.407,30
claymore,8,4.476,2.500,21,4.048,1.090,21,5.044,1.628,23,5.474,1.568,19,4.667,2.168,21,2.086,1.663,35,6.182,1.154,22,4.182,1.435,22,5.333,1.247,21
clean,5,5.147,2.074,34,7.088,1.292,34,6.088,2.063,34,4.667,1.804,33,5.206,1.549,34,6.452,0.797,31,2.343,1.194,35,4.294,1.226,34,2.471,1.091,34
cleaner,7,4.000,2.136,32,5.091,1.505,33,4.818,2.022,33,5.727,1.562,33,5.853,1.734,34,5.867,1.384,30,3.353,1.135,34,3.686,1.410,35,2.909,1.264,33
cleaner (maid),7,3.471,1.989,34,4.853,1.061,34,4.853,2.002,34,6.294,0.787,34,6.382,0.875,34,5.353,1.453,34,3.515,1.019,33,3.441,1.265,34,1.971,1.098,34
cleaner (more clean),7,4.829,2.261,35,7.029,1.647,35,5.394,2.269,33,3.829,1.483,35,4.057,1.866,35,5.667,1.428,33,3.618,1.306,34,4.121,1.572,33,2.629,0.721,35
clear,5,4.667,2.070,33,6.212,0.977,33,6.250,1.837,32,3.441,1.752,34,4.471,1.882,34,6.206,1.023,34,3.061,1.099,33,3.882,1.231,34,3.606,0.952,33
clergy,6,2.844,1.787,32,4.727,1.462,33,3.969,1.811,32,5.636,1.648,33,5.516,1.478,31,3.576,1.615,33,5.941,1.259,34,4.182,1.359,33,5.226,1.007,31
clever,6,5.765,1.750,34,7.629,1.098,35,6.824,1.774,34,3.286,1.426,35,3.886,1.737,35,6.375,0.696,32,2.771,1.149,35,4.912,0.919,34,4.000,1.213,34
click,5,4.059,1.846,34,5.030,0.674,33,6.029,1.630,35,5.343,1.585,35,5.257,1.518,35,6.212,1.008,33,3.559,1.117,34,2.371,1.354,35,4.171,1.000,35
client,6,4.063,1.784,32,5.069,1.112,29,5.156,1.873,32,4.438,1.321,32,4.156,1.660,32,4.889,1.729,27,5.344,1.337,32,3.936,1.190,31,4.000,0.730,30
cliff,5,4.800,2.315,35,4.171,1.424,35,4.571,1.626,35,6.571,0.871,35,6.543,0.840,35,5.206,1.828,34,3.343,1.194,35,6.000,1.414,34,4.571,0.688,35
climate,7,4.969,2.201,32,5.313,1.446,32,4.097,2.131,31,4.061,1.906,33,3.567,1.745,30,5.571,1.321,28,5.188,1.158,32,5.576,1.577,33,3.862,0.571,29
climax,6,7.455,2.189,33,7.273,1.262,33,6.576,1.985,33,3.667,1.837,33,3.879,2.129,33,5.576,1.498,33,5.606,1.043,33,5.719,1.546,32,3.333,1.870,33
climb,5,4.714,2.146,35,5.765,1.031,34,6.314,1.563,35,4.771,1.725,35,5.412,1.191,34,5.824,1.382,34,2.800,0.950,35,4.543,1.317,35,4.657,0.893,35
climber,7,4.618,2.485,34,5.765,0.941,34,5.588,1.768,34,6.029,0.822,34,5.400,1.727,35,4.912,1.634,34,4.029,1.382,34,4.235,1.352,34,5.382,0.805,34
cling,5,4.242,1.843,33,3.774,1.518,31,3.941,1.494,34,3.871,1.408,31,4.500,1.639,32,5.000,1.561,32,4.353,1.432,34,3.281,1.419,32,3.353,1.054,34
clingy,6,4.125,2.260,32,2.743,1.051,35,3.765,2.276,34,3.059,1.305,34,4.400,1.589,35,4.939,1.774,33,4.618,1.138,34,3.714,1.343,35,2.600,1.074,35
cloak,5,4.182,2.236,33,5.361,1.294,36,5.706,1.525,34,6.500,0.916,34,6.529,0.848,34,5.156,2.078,32,3.861,1.494,36,3.486,1.422,35,4.667,1.247,36
clock,5,4.031,1.879,32,5.438,1.059,32,4.188,2.186,32,6.467,1.087,30,6.448,1.003,29,6.407,1.028,27,2.438,1.029,32,2.849,1.209,33,4.071,0.651,28
clone,5,5.129,2.028,31,4.125,1.139,32,3.414,1.451,29,4.194,1.533,31,4.125,2.012,32,4.345,1.582,29,5.063,1.171,32,4.375,1.111,32,4.355,0.785,31
close,5,4.133,1.708,30,4.710,1.549,31,4.581,1.582,31,3.531,1.677,32,3.969,1.591,32,6.621,0.611,29,2.719,1.125,32,3.226,1.184,31,3.958,0.676,24
close (near),5,4.531,2.277,32,6.273,1.399,33,5.063,1.456,32,3.750,1.521,32,3.727,1.780,33,6.367,0.912,30,2.424,1.016,33,2.849,1.104,33,3.697,0.834,33
close (stairwell),5,3.394,1.825,33,4.879,0.477,33,4.939,1.496,33,5.969,1.212,32,5.849,1.329,33,4.219,2.042,32,4.813,1.509,32,3.548,1.364,31,4.091,0.965,33
closure,7,4.242,1.923,33,6.000,1.789,35,5.313,2.242,32,2.771,1.623,35,3.029,1.671,34,4.750,1.541,32,5.618,1.138,34,4.485,1.373,33,3.563,1.116,32
cloth,5,3.647,2.056,34,5.469,0.901,32,5.091,1.055,33,6.406,1.027,32,6.500,0.707,32,6.188,1.285,32,2.719,1.096,32,2.875,1.293,32,3.500,0.791,32
clothes,7,5.206,2.233,34,5.882,0.963,34,5.529,1.538,34,6.382,1.189,34,6.588,0.691,34,6.515,0.744,33,2.029,1.082,35,3.265,1.421,34,2.618,1.435,34
clothing,8,4.939,2.159,33,6.059,1.327,34,5.882,1.586,34,6.242,0.740,33,6.529,0.652,34,6.576,0.698,33,2.706,0.787,34,3.441,1.217,34,2.606,1.099,33
cloud,5,3.871,1.845,31,5.531,1.620,32,4.563,1.676,32,5.594,1.320,32,6.533,0.718,30,6.519,0.569,27,2.065,0.914,31,5.194,1.354,31,3.407,0.953,27
cloud (sky),5,4.853,2.116,34,6.059,1.514,34,5.061,1.669,33,6.057,1.473,35,6.429,0.935,35,6.636,0.688,33,2.059,1.083,34,5.314,1.617,35,3.686,0.854,35
cloud (spoil),5,3.000,1.620,32,3.156,1.228,32,3.818,1.359,33,3.645,1.617,31,4.063,1.731,32,3.875,2.132,32,5.563,1.435,32,3.879,1.200,33,4.065,0.948,31
cloudy,6,3.912,2.280,34,4.029,1.276,35,4.094,1.774,32,5.086,1.628,35,6.412,1.004,34,6.242,0.954,33,2.294,1.016,34,5.229,1.017,35,4.059,0.765,34
clove,5,3.813,2.113,32,5.152,1.019,33,4.882,0.932,34,5.943,1.170,35,5.667,1.491,33,4.788,1.552,33,4.824,1.248,34,2.257,1.250,35,3.853,0.601,34
clover,6,4.206,2.111,34,6.353,1.432,34,5.457,1.662,35,5.697,1.403,33,6.471,0.696,34,4.909,1.781,33,3.677,1.344,34,2.457,1.556,35,3.514,1.156,35
clown,5,4.400,2.448,65,4.333,1.752,66,4.754,1.550,65,6.339,0.949,62,6.726,0.676,62,4.964,1.690,56,2.455,0.874,66,3.625,1.452,64,5.409,0.937,66
club,4,5.794,2.193,34,6.114,1.469,35,5.235,1.864,34,5.886,1.347,35,5.909,1.190,33,6.257,1.130,35,3.857,1.334,35,4.353,1.551,34,4.546,0.956,33
club (card suit),4,3.424,2.031,33,5.515,1.077,33,5.303,1.243,33,5.469,1.695,32,5.735,1.836,34,4.645,1.806,31,3.912,1.442,34,2.875,1.431,32,5.265,0.949,34
club (disco),4,5.824,2.307,34,6.529,1.649,34,5.576,1.688,33,6.324,0.830,34,6.382,0.728,34,6.353,1.108,34,5.000,1.237,34,4.406,1.271,32,3.677,1.408,34
club (hit),4,4.719,2.295,32,3.212,1.552,33,4.933,2.159,30,5.581,1.314,31,5.594,1.518,32,4.688,1.878,32,4.677,1.711,31,4.533,1.408,30,5.406,1.057,32
club (organisation),4,4.800,1.968,35,6.114,1.141,35,5.177,1.740,34,5.543,1.317,35,5.486,0.937,35,6.242,0.854,33,3.229,1.149,35,4.882,1.549,34,4.229,1.044,35
club (tool),4,3.765,2.289,34,3.735,1.171,34,5.375,1.763,32,6.469,1.000,32,6.229,1.244,35,4.563,2.150,32,4.200,1.305,35,3.618,1.627,34,5.697,1.000,33
clue,4,5.313,2.113,32,6.094,1.182,32,5.156,2.108,32,3.394,1.687,33,3.529,1.882,34,5.903,1.329,31,2.941,1.083,34,3.424,1.615,33,3.941,1.083,34
clueless,8,3.364,1.904,33,3.324,0.931,34,3.576,1.670,33,2.294,1.177,34,2.441,1.418,34,5.412,1.458,34,4.471,1.036,34,3.677,1.470,34,3.441,1.034,34
clumsy,6,4.265,1.868,34,3.629,1.017,35,4.265,2.077,34,2.943,1.264,35,4.629,1.822,35,5.697,1.446,33,3.441,0.976,34,4.118,1.323,34,3.794,1.051,34
cluster,7,4.344,1.914,32,5.059,0.639,34,4.781,1.340,32,4.588,1.216,34,4.588,1.517,34,4.515,1.654,33,5.059,1.589,34,3.794,1.451,34,3.941,0.725,34
clutch,6,4.400,2.003,35,4.571,1.294,35,5.286,1.876,35,5.441,1.648,34,5.242,1.634,33,4.546,1.519,33,5.029,1.253,35,3.375,1.409,32,3.677,1.450,34
clutch (bag),6,3.939,1.791,33,5.457,1.273,35,5.000,1.454,35,6.514,0.841,35,6.229,1.221,35,4.912,2.092,34,5.657,1.393,35,2.657,1.218,35,1.677,0.962,34
clutch (car),6,3.588,1.734,34,4.882,0.758,34,5.765,1.699,34,6.400,0.869,35,6.029,1.320,35,5.657,1.585,35,5.800,1.410,35,2.714,1.136,35,5.514,1.251,35
clutch (grab),6,5.343,2.097,35,4.257,1.273,35,4.914,2.407,35,4.514,1.628,35,4.857,1.515,35,4.543,1.610,35,4.800,1.327,35,3.714,1.300,35,3.686,1.430,35
clutter,7,3.515,2.091,33,3.061,1.099,33,4.121,1.552,33,4.697,1.642,33,5.667,0.943,33,5.576,1.577,33,4.424,1.256,33,3.788,1.647,33,3.727,1.332,33
coach,5,3.941,1.999,34,5.600,1.200,35,5.771,1.868,35,5.912,1.147,34,5.800,1.369,35,5.094,1.588,32,3.657,0.893,35,4.400,1.497,35,5.200,1.141,35
coach (bus),5,3.030,1.696,33,5.286,1.343,35,4.182,1.381,33,6.735,0.559,34,6.457,1.024,35,5.273,1.895,33,3.743,1.537,35,4.697,1.660,33,5.088,1.011,34
coach (trainer),5,4.906,1.646,32,6.000,1.317,30,4.688,2.128,32,5.807,1.090,31,5.697,1.000,33,5.406,1.433,32,4.314,1.368,35,4.177,1.562,34,5.235,1.165,34
coarse,6,3.625,2.162,32,3.912,1.121,34,4.750,1.984,32,4.061,1.455,33,3.853,1.801,34,4.286,1.965,35,4.697,1.218,33,3.212,1.200,33,5.206,1.106,34
coast,5,5.215,2.049,65,6.212,1.237,66,5.385,1.605,65,6.015,0.969,65,6.269,0.940,67,5.807,1.420,57,3.783,1.317,69,5.815,1.323,65,3.761,0.979,67
coast (beach),5,5.576,2.606,33,7.281,1.419,32,5.424,1.907,33,6.515,0.821,33,6.813,0.464,32,6.161,1.167,31,3.606,1.153,33,5.667,1.551,33,3.061,0.919,33
coast (glide),5,4.424,1.558,33,5.697,1.087,33,5.242,1.349,33,4.061,1.613,33,4.594,1.711,32,4.394,1.890,33,5.406,1.027,32,4.484,1.292,31,3.758,0.954,33
coaster,7,3.242,1.985,33,5.273,1.399,33,4.594,1.296,32,5.636,1.453,33,5.735,1.521,34,4.242,1.776,33,4.000,1.372,34,3.059,1.474,34,3.719,0.838,32
coat,4,3.844,1.822,32,5.750,1.199,32,5.844,1.523,32,6.625,1.139,32,6.807,0.534,31,6.690,0.649,29,2.000,0.779,33,3.182,1.192,33,3.625,1.317,32
coat (cover),4,3.735,1.771,34,5.212,0.729,33,5.629,1.098,35,5.294,1.654,34,5.629,1.692,35,6.000,1.255,33,3.229,1.551,35,3.121,1.320,33,3.941,1.349,34
coat (jacket),4,3.563,1.870,32,5.735,1.120,34,5.656,1.688,32,6.618,0.728,34,6.758,0.552,33,6.719,0.572,32,2.441,0.881,34,3.794,1.641,34,4.206,1.410,34
cobble,6,3.212,1.754,33,4.857,0.723,35,4.853,1.088,34,5.412,1.478,34,5.265,1.521,34,4.235,1.880,34,4.333,1.318,33,2.588,1.141,34,4.314,0.708,35
cock,4,6.585,2.190,65,5.046,1.727,66,5.984,1.858,64,6.288,1.070,66,6.302,1.049,63,5.787,1.216,61,5.227,1.650,66,3.866,1.485,67,6.391,0.859,64
cock (bird),4,3.618,2.142,34,5.343,1.068,35,5.324,1.470,34,6.400,0.869,35,6.212,0.977,33,3.200,1.786,35,4.571,1.678,35,3.000,1.265,35,5.559,1.397,34
cock (dick),4,6.059,2.182,34,5.059,1.893,34,5.636,1.611,33,6.114,1.617,35,6.182,1.403,33,5.559,1.557,34,6.286,0.848,35,4.000,1.352,35,6.909,0.288,33
cock (tilt),4,4.206,1.952,34,4.543,1.203,35,5.286,1.860,35,3.941,1.552,34,4.029,1.715,35,3.636,1.738,33,5.471,1.398,34,3.029,0.971,35,5.257,1.051,35
cockerel,8,4.097,2.319,31,4.933,1.181,30,5.767,1.521,30,6.556,0.916,27,6.600,0.663,30,3.807,2.039,31,3.844,1.583,32,3.065,1.413,31,5.750,1.153,28
cockney,7,4.000,2.049,30,4.968,1.257,31,5.063,0.864,32,4.156,1.922,32,4.094,1.893,32,4.400,1.925,30,5.697,1.467,33,3.400,1.306,30,5.313,1.044,32
cockroach,9,5.156,2.563,32,2.313,1.130,32,4.188,1.776,32,6.700,0.526,30,6.393,1.012,28,4.310,2.135,29,4.313,1.074,32,1.939,1.496,33,5.000,0.947,29
cocktail,8,7.156,1.149,32,6.647,1.135,34,5.571,1.695,35,6.382,0.908,34,6.514,0.806,35,6.121,1.200,33,6.114,0.919,35,2.943,1.286,35,2.514,1.156,35
cod,3,2.879,1.822,33,4.941,1.027,34,4.879,1.493,33,6.484,1.043,31,5.781,1.596,32,5.265,1.787,34,3.886,1.368,35,2.344,1.360,32,4.743,1.203,35
code,4,3.909,2.327,33,5.000,0.921,33,5.147,1.478,34,4.882,1.641,34,4.500,1.658,32,5.097,1.422,31,3.774,1.007,31,3.500,1.399,34,4.629,0.796,35
coerce,6,5.233,1.874,30,3.214,1.346,28,3.966,2.371,29,3.533,1.477,30,3.742,1.796,31,4.750,1.871,32,6.467,0.806,30,4.467,1.310,30,4.448,1.220,29
coffee,6,5.486,2.048,35,5.882,1.345,34,5.800,1.600,35,6.324,1.021,34,6.735,0.779,34,6.606,0.814,33,3.588,1.088,34,2.771,1.267,35,3.706,1.226,34
coffin,6,4.061,2.558,33,2.029,1.200,34,3.212,1.919,33,6.844,0.507,32,6.412,1.061,34,5.226,1.698,31,3.743,1.155,35,4.500,1.577,34,4.394,0.694,33
coin,4,4.394,2.044,33,5.970,1.058,33,5.303,1.850,33,6.546,0.924,33,6.727,0.509,33,6.781,0.739,32,2.200,0.821,35,2.063,1.478,32,4.400,1.247,35
coke,4,4.121,2.011,33,5.206,1.779,34,4.941,1.714,34,6.235,1.059,34,6.412,0.911,34,6.324,1.181,34,3.265,1.066,34,2.606,1.347,33,4.412,1.115,34
coke (coal),4,3.433,2.171,30,4.844,1.253,32,5.290,1.419,31,5.563,1.540,32,4.939,1.906,33,2.788,2.056,33,5.788,1.552,33,3.290,1.763,31,4.970,1.000,33
coke (cocaine),4,4.588,2.439,34,2.941,1.846,34,4.088,2.049,34,6.412,1.032,34,6.088,1.380,34,5.152,1.672,33,6.147,1.033,34,3.971,1.978,34,4.735,1.146,34
coke (cola),4,5.114,2.302,35,5.324,1.951,34,5.152,1.861,33,6.758,0.494,33,6.758,0.889,33,6.563,0.827,32,2.853,0.912,34,2.912,1.560,34,4.343,1.194,35
cola,4,4.406,2.134,32,5.429,1.626,35,5.121,1.472,33,6.343,1.013,35,6.286,1.002,35,6.091,1.443,33,3.171,1.404,35,3.029,1.465,34,4.143,0.761,35
cold,4,4.086,2.222,35,3.257,1.104,35,3.588,1.751,34,5.000,1.773,35,5.353,1.348,34,6.455,0.856,33,1.829,0.774,35,4.000,1.352,35,4.600,0.932,35
cold (illness),4,2.714,1.666,35,2.371,0.897,35,2.771,1.495,35,5.286,1.343,35,5.057,1.413,35,6.324,1.206,34,2.324,0.962,34,3.571,1.316,35,3.971,1.014,34
cold (temperature),4,4.818,2.467,33,3.333,1.470,33,4.485,2.062,33,4.424,1.634,33,4.242,2.031,33,6.697,0.758,33,1.909,1.190,33,4.061,1.774,33,4.515,0.989,33
collage,7,4.000,1.773,35,5.765,1.002,34,5.114,1.237,35,5.257,1.730,35,5.629,1.071,35,4.457,1.962,35,4.800,1.489,35,4.171,1.464,35,3.143,1.073,35
collar,6,3.548,1.846,31,4.967,0.983,30,4.741,1.554,27,6.406,0.824,32,6.071,1.223,28,5.385,1.361,26,3.419,1.101,31,2.688,1.310,32,5.321,1.071,28
collate,7,3.546,1.616,33,5.219,0.599,32,5.276,1.506,29,2.906,1.528,32,2.710,1.419,31,3.559,2.117,34,6.559,0.881,34,4.281,1.256,32,4.030,1.058,33
collect,7,4.273,1.656,33,5.606,1.071,33,5.485,1.635,33,4.161,1.370,31,3.677,1.468,31,5.906,1.128,32,3.529,1.091,34,4.000,1.146,32,4.000,0.696,33
college,7,4.912,1.772,34,5.943,1.603,35,5.118,1.997,34,6.147,1.088,34,6.200,1.260,35,6.235,1.285,34,4.686,1.166,35,5.303,1.425,33,4.171,0.736,35
colonel,7,3.912,2.215,34,5.235,1.610,34,5.424,2.629,33,5.794,1.301,34,5.485,1.617,33,3.844,1.986,32,4.939,1.347,33,4.970,1.291,33,6.429,0.728,35
colony,6,4.091,1.975,33,5.000,1.436,33,5.303,1.883,33,4.879,1.493,33,4.636,1.573,33,4.375,1.798,32,5.182,1.359,33,5.424,1.478,33,5.156,1.064,32
colour,6,6.324,1.966,34,6.697,1.425,33,6.029,1.871,34,5.206,1.937,34,6.333,1.198,33,6.781,0.483,32,1.606,0.649,33,4.333,1.682,33,2.939,0.983,33
column,6,3.242,1.810,33,5.294,1.016,34,5.656,1.613,32,5.824,1.271,34,5.636,1.554,33,4.667,1.700,33,4.177,1.200,34,4.294,1.563,34,4.438,0.827,32
comb,4,3.250,1.937,32,5.250,0.559,32,5.618,1.284,34,6.625,0.696,32,6.656,0.814,32,5.968,1.231,31,2.788,1.122,33,2.032,0.967,31,3.677,1.529,34
combat,6,5.286,2.064,35,3.382,1.627,34,5.515,2.148,33,4.853,1.611,34,4.429,1.841,35,4.844,1.679,32,5.000,1.237,34,5.235,1.086,34,5.969,1.045,32
combatant,9,5.107,2.350,28,3.857,1.329,28,5.710,2.399,31,4.714,1.687,28,4.571,1.761,28,3.324,2.054,34,6.333,0.789,30,4.852,1.483,27,5.645,0.900,31
combustion,10,5.971,1.699,35,4.600,1.458,35,4.824,2.050,34,4.829,1.540,35,4.657,1.620,35,4.457,1.872,35,5.794,1.106,34,4.886,1.166,35,4.829,1.055,35
comedian,8,6.294,1.791,34,7.091,1.712,33,5.735,1.400,34,5.879,1.273,33,5.647,1.348,34,6.032,1.031,31,4.412,1.191,34,3.941,1.327,34,5.121,1.094,33
comedy,6,7.065,1.343,31,7.406,1.057,32,5.594,1.538,32,3.500,1.785,32,3.719,1.484,32,6.192,0.735,26,4.156,1.034,32,5.000,1.164,31,4.833,0.734,30
comet,5,6.457,2.500,35,6.235,1.554,34,4.743,2.156,35,6.057,1.308,35,6.121,1.225,33,4.697,1.817,33,4.177,1.317,34,5.824,1.740,34,4.294,1.072,34
comfort,7,4.258,2.257,31,7.485,1.234,33,5.118,2.097,34,3.114,1.450,35,4.206,1.510,34,5.909,1.111,33,3.457,1.104,35,4.257,1.441,35,2.727,1.081,33
comfortable,11,4.514,2.322,35,7.571,1.202,35,6.000,2.283,33,2.912,1.463,34,4.088,1.721,34,6.303,1.167,33,3.629,1.197,35,4.382,1.476,34,3.000,0.926,35
comma,5,3.355,2.056,31,5.100,1.399,30,4.688,1.685,32,4.774,1.698,31,5.759,1.612,29,5.643,1.517,28,3.968,1.062,31,2.167,1.753,30,3.867,0.670,30
command,7,5.613,1.946,31,4.188,1.570,32,6.063,2.893,32,2.909,1.422,33,3.484,1.500,31,5.133,1.455,30,4.030,1.291,33,5.065,1.544,31,5.452,1.364,31
commander,9,5.088,2.254,34,5.171,1.647,35,5.486,2.842,35,5.314,1.389,35,5.618,1.495,34,4.394,1.757,33,5.257,1.203,35,5.343,1.372,35,5.743,1.130,35
commanding,10,6.156,2.002,32,5.324,1.921,34,6.333,2.727,33,3.281,1.441,32,3.531,1.768,32,5.313,1.550,32,4.765,1.262,34,5.294,1.016,34,5.758,1.016,33
comment,7,3.743,2.102,35,5.219,1.166,32,5.879,1.552,33,3.882,1.745,34,3.353,1.797,34,6.030,0.937,33,4.182,1.242,33,3.438,1.273,32,3.849,0.857,33
committee,9,3.750,1.871,32,5.471,1.091,34,4.546,2.119,33,4.849,1.617,33,4.406,1.320,32,5.393,1.520,28,5.303,1.167,33,5.063,0.899,32,3.970,0.870,33
common,6,3.000,1.524,31,4.313,1.044,32,4.355,1.206,31,3.188,1.261,32,3.125,1.474,32,6.387,0.904,31,3.839,1.370,31,4.194,1.490,31,4.152,0.702,33
communication,13,5.200,1.968,35,7.400,1.020,35,6.029,1.647,35,3.824,1.599,34,4.200,1.802,35,6.147,0.974,34,4.457,1.317,35,5.412,1.309,34,3.486,1.251,35
compare,7,3.688,1.722,32,5.594,1.142,32,5.500,1.225,32,3.303,1.487,33,3.029,1.485,34,5.849,1.104,33,4.171,1.028,35,3.969,0.918,32,3.438,0.899,32
comparison,10,4.382,1.732,34,4.970,0.937,33,5.424,1.706,33,2.970,1.679,33,3.000,1.706,33,6.125,1.139,32,5.177,1.224,34,4.529,1.289,34,4.171,0.971,35
compass,7,3.647,1.892,34,5.559,0.847,34,5.441,2.117,34,6.412,1.061,34,6.324,1.387,34,4.968,1.448,31,4.500,1.289,34,2.636,1.298,33,4.971,1.043,34
compete,7,5.600,2.463,35,6.061,1.391,33,6.212,2.185,33,3.059,1.474,34,4.000,1.621,35,5.594,1.169,32,4.147,0.974,34,5.212,0.946,33,5.286,1.343,35
competence,10,5.387,2.120,31,6.750,1.031,32,6.788,1.719,33,2.906,1.508,32,2.471,1.719,34,4.788,1.719,33,6.088,1.067,34,5.125,0.927,32,4.000,1.173,32
competent,9,5.000,1.572,34,6.719,1.586,32,7.000,1.670,33,3.485,1.672,33,2.875,1.317,32,5.118,1.231,34,5.455,1.350,33,4.625,1.431,32,4.438,0.933,32
competition,11,6.273,1.582,33,5.857,1.245,35,6.114,1.720,35,4.000,1.474,35,4.314,1.617,35,6.030,0.969,33,3.514,1.156,35,5.371,0.897,35,5.088,1.121,34
complement,10,6.394,1.922,33,7.364,1.251,33,5.171,2.021,35,2.800,1.450,35,3.600,1.744,35,5.371,1.605,35,5.257,1.421,35,4.529,1.398,34,2.714,1.300,35
complete,8,5.857,2.002,35,7.343,1.330,35,6.857,1.869,35,3.824,1.599,34,3.706,1.724,34,5.824,1.175,34,3.543,1.024,35,5.059,1.349,34,3.829,0.941,35
complex,7,4.879,2.157,33,4.273,1.441,33,4.758,1.892,33,2.546,1.258,33,2.485,1.520,33,5.677,1.511,31,4.969,1.075,32,5.333,1.428,33,3.576,1.498,33
complex (behaviour),7,5.206,1.982,34,4.265,1.335,34,5.324,1.890,34,2.206,1.586,34,2.294,1.563,34,4.543,1.842,35,5.529,1.242,34,5.353,1.234,34,3.824,1.485,34
complex (buildings),7,3.514,2.075,35,5.029,1.014,34,5.324,1.470,34,5.714,1.830,35,5.143,2.016,35,4.500,1.883,34,6.057,0.984,35,5.588,1.574,34,5.121,1.365,33
complex (difficult),7,5.394,1.858,33,3.813,1.648,32,4.457,2.322,35,3.032,1.732,31,2.788,1.533,33,5.970,1.000,33,5.382,1.284,34,5.235,1.554,34,4.500,1.266,34
complicated,11,5.242,2.438,33,3.324,1.470,34,4.029,1.978,35,2.600,1.377,35,3.343,1.756,35,5.606,1.347,33,4.118,1.182,34,5.257,1.421,35,3.457,1.155,35
compliment,10,6.571,1.712,35,8.057,1.308,35,6.943,1.706,35,3.229,1.943,35,3.543,2.047,35,6.303,1.267,33,4.806,1.430,36,5.171,1.404,35,2.694,1.450,36
compose,7,4.546,2.119,33,6.394,1.254,33,6.000,1.837,32,3.576,1.436,33,3.364,1.648,33,5.097,1.766,31,4.697,1.337,33,4.606,1.413,33,3.871,1.129,31
composer,8,4.500,1.929,34,6.294,1.425,34,5.529,1.851,34,5.636,1.275,33,5.636,1.534,33,5.515,1.540,33,4.758,0.954,33,4.375,1.409,32,4.735,1.120,34
compute,7,3.914,1.645,35,5.686,1.237,35,5.500,1.786,34,3.571,1.609,35,3.281,1.790,32,4.818,1.604,33,5.647,1.135,34,4.382,1.306,34,5.000,0.875,34
computer,8,4.515,2.350,33,5.844,1.228,32,5.938,1.836,32,6.719,0.572,32,6.900,0.300,30,6.750,0.500,32,3.559,1.397,34,3.719,1.096,32,4.667,1.146,33
comrade,7,4.781,2.042,32,5.735,1.836,34,6.125,1.867,32,4.242,1.415,33,4.382,1.495,34,3.343,1.866,35,5.849,0.989,33,4.529,1.091,34,5.727,0.862,33
conceal,7,4.833,1.529,30,4.063,1.540,32,3.969,1.723,32,3.258,1.319,31,3.067,1.389,30,4.600,1.541,30,5.313,0.950,32,3.226,1.408,31,3.143,1.060,28
concealed,9,4.531,1.541,32,3.788,1.249,33,3.936,1.740,31,3.125,1.386,32,3.469,1.581,32,4.621,1.495,29,5.406,1.142,32,3.000,1.503,31,3.533,0.763,30
concentrate,11,4.364,1.839,33,6.294,1.044,34,6.118,1.827,34,2.765,1.395,34,2.912,1.442,34,6.294,0.859,34,4.118,1.078,34,4.971,1.295,34,3.912,1.039,34
concept,7,4.735,2.200,34,5.686,1.260,35,5.886,1.785,35,2.057,1.393,35,2.600,1.438,35,5.618,1.476,34,5.500,1.219,34,5.086,1.273,35,4.229,0.831,35
conceptual,10,4.800,2.301,30,5.452,1.478,31,5.750,1.527,28,1.939,1.254,33,2.031,1.334,32,4.455,1.971,33,6.281,1.038,32,4.903,1.146,31,3.406,0.931,32
concert,7,6.939,2.242,33,7.200,1.214,35,6.182,1.914,33,5.714,1.300,35,6.364,0.771,33,6.059,0.968,34,4.118,1.471,34,5.543,1.461,35,3.971,0.878,35
conclude,8,3.849,1.743,33,5.424,1.393,33,5.382,1.415,34,3.057,1.638,35,2.824,1.524,34,5.258,1.684,31,5.343,1.286,35,4.000,1.572,34,4.177,0.746,34
conclusion,10,4.571,2.088,35,5.257,1.537,35,6.059,2.014,34,3.000,1.698,34,2.471,1.557,34,5.912,1.358,34,5.000,1.242,35,4.600,1.744,35,4.412,1.061,34
concoct,7,4.774,2.310,31,4.621,1.424,29,5.517,1.653,29,2.871,1.661,31,2.862,1.479,29,3.484,2.256,31,5.936,1.390,31,3.931,1.015,29,4.167,0.687,30
concoction,10,5.719,2.035,32,5.344,1.914,32,5.529,1.557,34,4.484,1.663,31,4.188,1.667,32,4.000,1.897,35,5.818,1.140,33,3.581,1.602,31,3.906,1.100,32
concrete,8,3.094,1.843,32,5.294,0.925,34,5.576,1.939,33,6.344,1.383,32,5.906,1.208,32,5.281,1.463,32,4.088,1.197,34,4.455,1.653,33,5.457,0.996,35
condemn,7,4.452,2.168,31,3.061,1.650,33,4.576,2.283,33,3.000,1.576,33,3.242,1.577,33,4.529,1.867,34,5.636,1.322,33,5.063,1.499,32,4.939,0.952,33
condescend,10,4.065,2.063,31,2.710,0.850,31,3.968,2.177,31,2.563,0.966,32,3.000,1.677,32,5.281,1.526,32,6.400,0.952,30,4.069,1.507,29,4.313,1.333,32
condescending,13,4.531,2.424,32,1.970,0.797,33,3.273,2.273,33,2.969,1.811,32,3.094,1.990,32,4.839,1.439,31,6.273,0.789,33,3.839,1.648,31,4.241,1.356,29
conductor,9,4.286,2.050,35,5.457,1.203,35,4.853,2.158,34,6.000,1.138,34,6.000,1.414,33,5.000,1.500,32,4.600,1.314,35,4.086,1.228,35,5.514,0.874,35
confer,6,3.645,1.733,31,5.733,1.289,30,5.455,1.104,33,3.161,1.416,31,3.063,1.478,32,4.097,1.820,31,5.879,1.008,33,3.645,1.206,31,4.000,1.061,32
conference,10,3.355,1.893,31,4.912,1.197,34,5.455,2.046,33,5.281,1.419,32,5.029,1.855,34,5.094,1.926,32,5.743,1.130,35,4.969,1.358,32,4.765,1.165,34
confess,7,5.265,2.062,34,4.912,1.738,34,4.606,2.449,33,2.882,1.301,34,3.412,1.647,34,5.438,1.519,32,4.147,1.115,34,4.794,1.051,34,3.471,1.218,34
confetti,8,5.750,2.550,32,6.938,1.519,32,5.656,1.079,32,6.452,1.042,31,6.467,0.718,30,4.300,1.847,30,3.938,1.197,32,2.091,1.422,33,2.800,0.792,30
confide,7,5.029,2.079,34,6.636,1.473,33,5.543,2.061,35,2.600,1.224,35,2.735,1.481,34,4.909,1.747,33,5.743,1.104,35,4.600,1.792,35,2.600,1.020,35
confidence,10,6.849,1.690,33,7.765,1.307,34,7.500,1.480,34,3.059,1.830,34,3.765,1.816,34,6.394,0.851,33,4.471,1.266,34,5.912,0.951,34,4.382,1.627,34
confident,9,7.000,1.368,31,7.813,0.950,32,7.516,1.794,31,2.625,1.166,32,3.419,1.363,31,6.333,0.817,27,4.313,1.130,32,5.567,1.023,30,4.581,1.239,31
confirm,7,4.429,1.902,35,6.143,1.175,35,5.882,2.097,34,3.636,1.872,33,3.156,1.583,32,6.061,1.153,33,4.886,1.141,35,4.094,1.011,32,4.059,0.998,34
confirmation,12,3.912,1.900,34,6.114,1.652,35,5.886,1.703,35,4.000,1.707,35,3.471,1.819,34,5.343,1.603,35,5.171,1.230,35,4.529,1.169,34,4.000,0.728,34
conform,7,3.647,1.923,34,3.529,1.440,34,2.943,2.083,35,2.765,1.554,34,3.471,2.076,34,4.794,1.641,34,5.857,1.222,35,4.265,1.357,34,3.800,1.410,35
conformity,10,3.686,1.801,35,3.618,1.476,34,2.457,1.918,35,2.800,1.737,35,3.143,1.973,35,4.457,2.089,35,6.118,1.078,34,4.441,1.479,34,3.618,1.435,34
confuse,7,3.813,2.083,32,3.636,1.039,33,3.970,1.605,33,2.758,1.016,33,2.697,1.867,33,6.000,1.275,32,3.606,1.013,33,4.182,0.869,33,4.000,0.985,33
confused,8,4.323,1.654,31,3.438,0.966,32,3.219,1.515,32,2.719,1.125,32,3.219,1.634,32,6.179,1.197,28,3.625,1.083,32,4.226,1.288,31,3.704,0.656,27
confusion,9,4.686,2.162,35,3.235,1.031,34,3.486,1.826,35,2.571,1.479,35,3.629,1.396,35,6.000,1.163,34,3.829,0.810,35,4.743,1.273,35,3.914,0.770,35
connect,7,4.265,2.062,34,6.514,1.131,35,5.576,1.538,33,3.229,1.532,35,3.529,1.702,34,5.647,1.326,34,4.029,1.540,35,4.088,1.222,34,3.706,1.249,34
connection,10,5.667,2.099,33,6.563,1.368,32,5.727,1.309,33,3.750,1.732,32,4.031,1.686,32,6.000,0.921,33,4.629,0.959,35,4.909,1.357,33,3.727,1.238,33
connoisseur,11,5.828,2.229,29,6.833,1.440,30,6.310,2.053,29,4.138,1.502,29,2.900,1.422,30,3.344,1.725,32,6.333,0.699,30,4.724,1.362,29,4.714,1.097,28
conquer,7,6.706,2.066,34,4.912,2.430,34,7.364,2.281,33,3.515,1.654,33,4.086,1.903,35,4.257,1.746,35,4.714,1.185,35,6.177,0.984,34,6.059,0.873,34
conqueror,9,6.286,2.456,35,4.944,2.426,36,6.686,2.702,35,5.194,1.630,36,5.147,1.717,34,4.438,2.030,32,5.250,1.115,36,6.229,1.044,35,6.389,0.718,36
conquest,8,6.212,1.822,33,5.303,1.883,33,7.152,1.844,33,3.697,1.586,33,4.000,1.658,32,4.484,1.829,31,5.424,1.207,33,5.970,1.087,33,5.697,1.029,33
consent,7,4.588,2.088,34,6.471,1.649,34,6.364,2.422,33,3.364,1.720,33,3.147,1.647,34,5.969,1.262,32,5.529,1.266,34,4.515,1.234,33,3.303,1.029,33
console,7,4.912,2.035,34,5.857,1.659,35,4.677,1.890,34,3.382,1.732,34,4.177,1.839,34,4.807,1.574,31,5.314,1.190,35,4.324,1.322,34,3.576,1.326,33
consonant,9,3.531,1.904,32,5.152,0.657,33,5.333,1.271,33,4.469,1.968,32,4.485,1.987,33,4.724,1.679,29,4.441,1.355,34,2.794,1.549,34,4.188,0.726,32
construction,12,3.909,1.602,33,5.438,0.899,32,5.500,1.714,32,5.242,1.436,33,5.576,1.207,33,5.250,1.479,32,4.788,0.946,33,5.258,0.983,31,5.559,1.333,34
consult,7,3.353,1.607,34,5.455,1.047,33,4.943,1.999,35,3.794,1.586,34,2.824,1.636,34,5.152,1.598,33,5.457,1.338,35,4.294,1.226,34,3.829,1.207,35
contain,7,3.581,1.519,31,4.818,1.058,33,4.548,1.411,31,3.182,1.604,33,3.061,1.413,33,5.700,1.038,30,4.303,1.087,33,4.094,1.155,32,4.133,0.991,30
container,9,3.485,1.598,33,5.152,1.048,33,4.677,1.843,34,6.029,0.923,34,5.912,1.197,34,6.031,1.262,32,4.147,1.088,34,3.394,1.278,33,4.059,0.873,34
contempt,8,4.714,2.159,35,3.286,1.649,35,5.286,1.950,35,3.029,1.540,35,3.229,1.532,35,4.912,1.579,34,5.629,1.221,35,4.657,1.473,35,3.912,1.245,34
contend,7,4.182,1.866,33,4.824,1.097,34,5.323,1.749,31,2.818,1.113,33,2.152,1.077,33,4.606,1.808,33,5.794,1.051,34,4.242,1.045,33,4.406,0.964,32
contender,9,5.323,2.234,31,6.143,1.397,35,6.364,1.872,33,3.882,1.795,34,3.971,1.612,35,4.031,1.667,32,5.364,1.202,33,4.853,1.061,34,5.029,0.878,35
content,7,3.968,1.926,31,5.939,1.254,33,4.882,1.659,34,3.143,1.268,35,3.147,1.833,34,5.909,1.138,33,4.485,1.282,33,4.147,1.375,34,3.667,0.804,33
content (contents),7,3.800,1.618,35,5.486,1.025,35,5.294,1.446,34,4.441,1.630,34,3.829,1.949,35,5.382,1.766,34,4.647,1.303,34,4.500,1.356,34,4.086,0.906,35
content (happy),7,6.548,1.720,31,8.156,1.003,32,7.267,1.459,30,2.849,1.635,33,4.667,1.752,33,6.267,1.031,30,4.697,1.547,33,5.438,1.391,32,3.226,1.263,31
contents,8,3.500,1.581,32,5.343,0.674,35,5.257,1.317,35,4.677,1.658,34,4.265,1.686,34,5.618,1.306,34,4.657,1.068,35,3.914,1.156,35,4.000,0.717,35
context,7,4.061,1.953,33,5.543,1.155,35,4.833,1.267,30,2.853,1.498,34,2.500,1.275,32,5.516,1.388,31,5.629,1.244,35,4.182,1.486,33,3.875,0.740,32
continent,9,3.424,1.759,33,5.543,1.104,35,5.088,1.483,34,6.364,0.771,33,5.500,1.266,34,5.353,1.532,34,4.406,1.195,32,6.063,1.345,32,4.344,1.290,32
continental,11,4.067,1.914,30,5.813,1.158,32,4.967,0.795,30,4.355,1.514,31,4.133,1.586,30,5.063,1.676,32,5.313,1.102,32,5.100,1.680,30,4.097,0.734,31
contract,8,3.971,1.594,35,4.853,1.574,34,4.500,2.428,34,5.546,1.479,33,5.364,1.410,33,5.452,1.187,31,4.943,1.194,35,4.029,1.424,35,4.857,0.833,35
contract (agreement),8,3.455,2.076,33,5.029,1.207,35,4.735,2.524,34,4.667,1.933,33,4.771,1.587,35,5.469,1.620,32,5.286,1.058,35,4.735,1.335,34,4.576,1.074,33
contract (catch),8,4.333,2.238,33,3.688,1.911,32,3.618,2.029,34,3.606,1.890,33,3.086,1.628,35,4.394,1.874,33,5.706,1.273,34,3.818,1.290,33,4.424,0.954,33
contribute,10,4.941,1.644,34,7.029,0.954,34,6.706,1.637,34,2.765,1.238,34,2.735,1.501,34,5.588,1.088,34,5.059,1.136,34,4.647,1.234,34,4.029,1.071,34
contribution,12,5.200,2.162,35,6.824,1.361,34,6.559,1.538,34,2.943,1.351,35,3.000,1.549,35,5.714,1.084,35,5.588,1.141,34,5.486,1.360,35,4.114,1.260,35
convene,7,3.967,1.581,30,5.276,0.783,29,5.167,1.416,30,3.172,1.533,29,3.065,1.645,31,3.424,1.843,33,6.226,1.156,31,3.793,1.030,29,4.143,0.515,28
convener,8,3.300,1.595,30,5.286,0.749,28,5.320,1.714,25,4.760,1.422,25,3.852,1.976,27,3.303,2.153,33,6.750,0.575,28,4.185,1.156,27,4.222,0.956,27
convent,7,3.226,1.930,31,4.273,1.619,33,3.097,1.614,31,4.875,1.654,32,4.767,1.726,30,2.852,1.508,27,5.030,1.527,33,4.286,1.436,28,2.433,1.309,30
convention,10,3.364,2.086,33,4.667,1.717,33,3.871,2.012,31,3.788,1.572,33,3.781,1.596,32,4.258,1.722,31,5.636,1.298,33,4.818,1.466,33,4.321,0.847,28
convert,7,4.242,1.793,33,4.606,1.496,33,4.727,1.989,33,2.094,0.879,32,2.219,1.218,32,4.000,1.576,29,4.968,1.257,31,4.000,0.984,31,3.846,0.601,26
convict,7,5.455,2.324,33,2.143,1.150,35,4.343,2.216,35,5.029,1.404,35,4.735,1.633,34,4.647,1.923,34,5.057,1.218,35,4.647,1.185,34,5.424,0.740,33
conviction,10,5.143,2.282,35,3.829,2.158,35,4.588,2.625,34,3.600,1.808,35,3.200,1.635,35,4.735,1.820,34,5.686,1.063,35,5.143,1.245,35,5.206,1.255,34
convoy,6,3.588,1.865,34,4.853,1.167,34,5.000,1.609,34,5.546,1.157,33,5.471,1.334,34,3.794,1.906,34,5.400,1.438,35,5.147,1.438,34,5.029,0.954,34
cook,4,5.094,2.082,32,6.406,1.320,32,5.606,1.999,33,5.485,1.234,33,6.212,0.913,33,6.625,0.696,32,2.364,0.915,33,4.091,1.422,33,3.121,1.249,33
cooker,6,4.229,2.126,35,5.286,0.658,35,5.286,1.426,35,6.677,0.527,34,6.514,0.732,35,6.030,1.425,33,2.800,1.037,35,3.914,1.360,35,3.114,1.214,35
cool,4,5.235,2.087,34,6.485,1.725,33,5.177,1.823,34,2.857,1.150,35,3.514,1.697,35,6.188,0.982,32,3.086,1.296,35,3.941,1.327,34,4.529,1.144,34
cool (popular),4,5.727,1.830,33,6.719,1.700,32,6.375,1.965,32,2.839,1.608,31,4.063,1.784,32,5.844,1.439,32,3.647,1.258,34,4.486,1.538,35,4.177,1.150,34
cool (temperature),4,3.353,1.813,34,4.412,1.309,34,4.333,1.837,33,4.364,1.738,33,4.029,1.920,35,6.303,0.834,33,2.829,0.910,35,3.441,1.310,34,3.882,0.932,34
cooperate,9,4.382,1.895,34,6.806,1.524,36,5.059,1.909,34,3.400,1.497,35,3.943,1.672,35,5.844,1.460,32,5.083,1.341,36,4.629,1.311,35,3.306,1.487,36
copy,4,3.394,1.722,33,4.333,1.035,33,4.156,1.349,32,3.879,1.822,33,4.455,1.760,33,6.161,0.954,31,2.576,0.740,33,3.485,1.184,33,4.156,0.618,32
coral,5,4.727,1.943,33,6.118,1.231,34,5.344,0.922,32,5.735,1.540,34,6.147,1.141,34,4.933,1.769,30,4.303,1.218,33,4.094,1.465,32,2.824,1.042,34
cord,4,3.206,1.728,34,4.971,0.747,34,4.844,1.372,32,5.457,1.872,35,5.656,1.553,32,3.912,1.616,34,3.943,1.453,35,3.242,1.074,33,4.121,1.037,33
core,4,4.719,1.956,32,5.182,0.757,33,5.677,1.614,31,4.182,1.696,33,4.125,1.556,32,4.742,1.665,31,4.118,1.231,34,3.774,1.717,31,4.273,0.708,33
cork,4,4.094,1.665,32,5.194,0.858,31,5.414,1.035,29,6.500,0.779,28,6.167,1.529,30,5.345,1.469,29,4.031,1.358,32,1.936,1.162,31,4.400,0.712,30
corn,4,3.412,1.912,34,5.400,0.869,35,5.177,0.663,34,6.353,0.762,34,6.286,0.943,35,5.286,1.504,35,2.914,1.131,35,2.147,1.240,34,4.265,0.656,34
corn (foot),4,3.065,2.169,31,2.727,1.052,33,3.788,1.365,33,6.000,1.495,34,5.531,1.695,32,3.382,2.058,34,5.971,1.150,34,1.727,0.789,33,3.788,0.913,33
corn (maize),4,3.086,2.130,35,5.629,1.123,35,5.400,1.292,35,6.429,1.022,35,6.086,1.251,35,5.265,1.668,34,3.257,1.273,35,2.800,1.833,35,3.971,0.774,35
corner,6,3.529,1.882,34,4.765,0.730,34,4.594,1.320,32,6.029,1.043,34,5.765,1.415,34,6.226,1.038,31,2.529,0.977,34,2.941,1.392,34,4.242,0.780,33
corner (edge),6,3.441,2.199,34,4.353,0.997,34,5.294,1.741,34,5.941,1.454,34,6.235,0.877,34,6.147,0.974,34,2.559,1.168,34,2.657,1.473,35,4.364,0.771,33
corner (surround),6,4.121,2.041,33,4.182,1.266,33,4.177,1.917,34,4.029,1.465,34,4.735,1.521,34,5.091,1.747,33,3.824,1.382,34,3.657,1.655,35,4.313,0.726,32
cornered,8,4.829,2.513,35,2.543,1.203,35,2.290,1.954,31,3.771,1.742,35,4.177,1.870,34,5.212,1.838,33,4.412,1.061,34,3.677,1.727,34,4.257,1.227,35
cornflour,9,2.313,1.648,32,5.094,0.914,32,4.903,1.279,31,6.719,0.514,32,6.182,1.167,33,4.548,1.738,31,5.000,1.436,32,2.000,1.146,32,3.273,0.930,33
corporation,11,3.212,2.100,33,4.143,1.988,35,3.886,2.594,35,4.677,1.794,34,4.571,1.887,35,4.906,1.508,32,6.257,0.691,35,6.143,1.199,35,4.788,1.008,33
corpse,6,4.968,2.646,31,2.516,1.341,31,3.516,1.864,31,6.600,0.611,30,5.968,1.000,31,4.536,1.955,28,5.094,1.182,32,3.844,1.228,32,4.567,0.804,30
corridor,8,3.529,2.004,34,5.029,0.910,35,4.970,1.058,33,5.938,1.298,32,6.344,0.814,32,6.097,0.995,31,3.324,1.230,34,4.324,1.408,34,4.303,0.758,33
corrupt,7,4.212,2.358,33,2.147,1.417,34,4.059,2.287,34,3.171,1.665,35,3.182,1.486,33,4.533,1.708,30,5.412,1.331,34,5.182,1.167,33,5.516,0.946,31
cortex,6,4.129,2.338,31,5.452,1.240,31,5.300,1.847,30,5.226,1.736,31,4.194,1.974,31,4.469,1.936,32,6.833,0.522,30,4.000,1.597,29,4.484,0.838,31
cost,4,5.031,1.794,32,3.645,1.404,31,3.807,1.731,31,3.419,1.661,31,3.355,1.657,31,6.120,1.070,25,3.250,0.866,32,4.936,1.480,31,4.037,0.881,27
costly,6,4.412,2.184,34,2.971,1.276,35,3.429,1.609,35,3.829,1.464,35,3.941,1.697,34,5.706,1.362,34,4.600,1.398,35,4.971,1.253,35,4.057,0.924,35
costume,7,5.909,2.094,33,5.788,1.533,33,5.849,1.559,33,5.656,1.513,32,5.971,1.248,34,5.688,1.570,32,2.857,0.867,35,4.242,1.256,33,3.147,1.088,34
cosy,4,5.406,2.498,32,7.794,1.051,34,5.912,2.406,34,3.313,1.722,32,4.849,1.760,33,6.333,0.765,33,2.457,1.155,35,3.364,1.251,33,2.455,1.157,33
cottage,7,3.971,1.978,34,6.061,1.254,33,5.029,1.599,34,6.765,0.597,34,6.758,0.552,33,5.563,1.223,32,3.382,1.000,34,4.088,1.738,34,2.824,1.014,34
cotton,6,3.559,2.225,34,5.941,1.136,34,4.647,1.453,34,6.438,0.998,32,6.029,1.082,35,5.636,1.592,33,3.941,1.187,34,2.875,1.635,32,2.829,1.159,35
couch,5,3.667,2.077,66,5.788,1.343,66,5.344,1.428,64,6.758,0.552,66,6.716,0.594,67,5.900,1.350,60,2.818,1.086,66,3.742,1.396,66,4.406,0.861,64
couch (express),5,3.630,1.829,27,5.074,1.086,27,5.167,1.067,30,4.304,1.898,23,4.167,2.095,24,2.939,2.059,33,4.741,1.669,27,3.500,1.354,24,4.296,0.711,27
couch (sofa),5,4.091,1.694,33,5.886,1.237,35,5.147,1.417,34,6.714,0.740,35,6.706,0.620,34,6.121,1.122,33,2.229,0.865,35,4.171,1.298,35,4.265,0.779,34
cough,5,4.059,1.909,34,3.686,1.063,35,4.457,1.887,35,5.829,1.055,35,5.765,1.214,34,6.206,1.023,34,2.514,1.131,35,3.143,0.960,35,4.686,0.708,35
councillor,10,3.647,1.643,34,4.486,1.610,35,3.086,1.628,35,5.543,1.499,35,5.229,1.587,35,4.657,1.603,35,5.571,1.202,35,4.088,1.095,34,4.114,1.545,35
counsellor,10,3.813,1.991,32,5.344,1.360,32,4.242,2.425,33,5.364,1.494,33,5.394,1.476,33,5.313,1.861,32,5.212,1.200,33,4.394,1.099,33,2.970,1.058,33
count,5,2.886,1.563,35,5.265,0.885,34,5.629,1.436,35,3.912,1.755,34,3.706,1.724,34,5.971,1.183,35,2.114,0.622,35,3.677,1.277,34,4.235,0.769,34
count (numbers),5,3.029,1.647,35,4.941,0.906,34,5.735,1.975,34,3.629,1.640,35,3.235,1.733,34,5.970,1.337,33,2.257,1.203,35,3.882,1.529,34,4.088,0.818,34
count (title),5,3.242,1.826,33,5.000,1.206,33,5.242,1.859,33,4.433,1.838,30,4.032,2.040,31,3.697,2.096,33,5.029,1.562,34,3.971,1.543,34,5.656,1.314,32
counter,7,3.059,1.924,34,5.057,0.630,35,5.438,1.171,32,5.429,1.626,35,5.571,1.573,35,5.030,1.507,33,3.457,1.401,35,3.529,1.311,34,4.091,0.965,33
counter (keeping account),7,3.086,1.991,35,5.056,1.649,36,5.059,1.909,34,4.583,1.876,36,3.286,2.105,35,4.088,2.161,34,5.278,1.758,36,3.800,1.283,35,4.143,1.376,35
counter (oppose),7,4.515,2.162,33,3.656,1.135,32,5.906,1.877,32,3.212,1.343,33,2.938,1.600,32,4.727,1.693,33,5.333,1.385,33,4.576,1.181,33,4.424,1.303,33
counter (worktop),7,3.500,1.819,34,5.394,0.983,33,5.088,1.245,34,6.576,0.818,33,6.265,1.120,34,5.969,1.571,32,3.647,1.326,34,3.849,1.395,33,4.471,1.311,34
country,7,4.371,2.451,35,5.829,1.298,35,5.750,1.969,32,5.618,1.435,34,6.000,1.213,34,6.364,1.150,33,2.971,0.971,35,6.265,0.980,34,4.364,1.176,33
county,6,3.212,1.572,33,5.242,0.605,33,4.818,1.403,33,5.469,1.323,32,4.903,1.711,31,5.094,1.877,32,4.606,1.043,33,5.455,1.131,33,4.177,0.923,34
coup,4,3.667,1.981,27,4.615,1.521,26,4.852,1.715,27,3.760,1.861,25,3.500,1.715,26,3.000,1.515,34,5.704,1.149,27,4.083,1.552,24,4.407,0.991,27
couple,6,5.364,2.086,33,7.000,1.255,33,5.424,1.498,33,5.029,1.485,34,5.706,1.177,34,5.933,1.031,30,3.971,1.150,34,4.177,1.150,34,2.971,0.857,34
couple (a few),6,4.059,1.731,34,5.229,0.680,35,5.229,1.244,35,4.314,1.801,35,4.886,2.025,35,6.118,1.409,34,2.771,0.796,35,2.457,0.996,35,3.886,0.708,35
couple (romantic pair),6,6.382,1.956,34,7.515,1.598,33,5.471,1.835,34,5.364,1.685,33,6.235,1.086,34,6.353,0.762,34,4.324,1.277,34,4.500,1.558,34,3.029,0.954,34
courage,7,7.206,1.106,34,8.143,1.099,35,7.758,1.303,33,2.400,1.074,35,3.697,1.714,33,5.324,1.567,34,3.794,1.255,34,5.886,1.008,35,4.882,1.255,34
courageous,10,6.588,1.536,34,8.091,0.830,33,7.057,1.620,35,2.914,1.628,35,3.441,1.684,34,5.125,1.781,32,4.800,1.390,35,5.600,1.101,35,4.419,1.476,31
course,6,3.629,1.774,35,5.057,1.120,35,4.647,1.877,34,3.941,1.454,34,3.143,1.624,35,6.061,1.071,33,4.257,1.338,35,4.294,1.446,34,4.457,0.936,35
course (class),6,4.194,2.070,31,5.469,1.457,32,4.485,2.091,33,4.688,2.007,32,4.226,1.773,31,6.233,1.174,30,5.273,1.238,33,4.419,1.101,31,3.906,0.843,32
course (path),6,4.294,2.230,34,5.943,1.170,35,5.853,2.060,34,4.364,1.839,33,4.914,1.991,35,4.971,1.485,34,4.886,1.166,35,4.514,1.360,35,4.143,0.639,35
court,5,4.903,1.711,31,4.188,1.379,32,3.484,1.776,31,5.516,0.980,31,5.594,1.195,32,5.387,1.430,31,4.273,1.081,33,5.091,1.055,33,4.871,0.751,31
court (law),5,3.970,2.222,33,4.088,1.634,34,3.688,2.324,32,5.667,1.363,33,5.606,1.455,33,5.546,1.258,33,4.636,1.322,33,5.471,1.218,34,4.909,1.055,33
court (sport),5,3.788,2.280,33,5.469,1.172,32,5.636,1.856,33,5.686,1.469,35,5.788,1.249,33,4.882,1.967,34,4.177,1.382,34,4.219,1.634,32,4.886,1.115,35
court (woo),5,6.100,1.886,30,6.484,1.584,31,5.448,1.610,29,3.767,1.383,30,4.400,1.541,30,3.813,1.991,32,5.793,0.961,29,4.633,0.983,30,3.938,1.600,32
courtship,9,5.257,2.116,35,6.686,1.469,35,5.543,1.537,35,4.118,1.471,34,3.882,1.891,34,3.394,2.187,33,5.853,1.286,34,4.177,1.042,34,3.235,1.415,34
courtyard,9,3.758,2.045,33,5.559,1.090,34,4.939,1.205,33,6.294,0.956,34,6.206,1.132,34,4.667,1.680,30,4.429,1.226,35,4.853,1.556,34,3.677,0.898,34
cover,5,4.226,1.601,31,5.267,0.892,30,4.938,1.802,32,4.406,1.578,32,4.233,1.521,30,5.862,1.196,29,2.867,1.118,30,4.000,0.803,31,3.871,0.491,31
covert,6,4.625,2.132,32,4.455,1.350,33,5.344,2.025,32,2.849,1.351,33,3.294,1.993,34,4.355,1.993,31,6.235,1.165,34,3.750,1.768,32,4.212,1.365,33
cow,3,3.147,1.865,34,5.177,1.339,34,5.029,1.543,34,6.853,0.429,34,6.882,0.403,34,6.375,0.992,32,1.735,0.740,34,4.177,1.723,34,3.412,1.375,34
coward,6,3.807,2.070,31,2.515,1.329,33,3.364,1.888,33,3.188,1.629,32,3.688,1.722,32,4.517,1.674,29,4.219,1.082,32,3.323,1.730,31,4.938,1.116,32
cowardice,9,4.059,2.127,34,2.257,1.024,35,3.118,2.311,34,2.543,1.024,35,3.441,1.648,34,3.600,1.960,35,5.743,1.227,35,3.882,2.026,34,4.343,1.013,35
cowardly,8,4.406,1.748,32,2.455,1.018,33,2.844,1.583,32,2.515,0.957,33,2.636,1.251,33,4.387,1.620,31,4.909,1.264,33,3.156,1.583,32,4.364,0.979,33
cowboy,6,4.853,1.942,34,5.471,1.169,34,5.735,1.441,34,6.177,0.954,34,6.667,0.636,33,5.000,2.030,33,2.677,0.992,34,3.647,1.281,34,6.324,0.865,34
cowboy (reckless),6,5.667,2.040,33,4.065,1.664,31,5.750,2.151,32,4.344,1.831,32,4.667,1.868,30,3.471,2.033,34,5.177,1.706,34,4.290,1.169,31,5.970,0.834,33
cowboy (wild west),6,5.364,2.144,33,5.743,1.179,35,5.912,1.821,34,5.618,1.553,34,6.600,0.725,35,5.371,1.692,35,2.943,1.170,35,4.500,1.399,34,6.618,0.543,34
crab,4,4.057,1.756,35,5.029,0.774,35,4.771,1.396,35,6.800,0.466,35,6.606,0.851,33,5.303,1.586,33,2.543,0.805,35,2.206,1.079,34,4.571,0.838,35
crab (cranky person),4,3.412,2.045,34,2.412,1.061,34,4.618,2.015,34,3.677,1.604,34,4.794,1.623,34,3.343,1.881,35,5.061,1.669,33,4.171,1.363,35,4.294,1.362,34
crab (shellfish),4,3.242,2.189,33,5.125,1.244,32,5.485,1.417,33,6.576,0.922,33,6.606,0.851,33,5.594,1.852,32,2.667,1.035,33,2.594,1.142,32,4.667,0.876,33
cradle,6,4.143,2.282,35,6.314,1.214,35,4.029,1.920,35,5.971,1.363,35,6.029,1.028,35,4.686,1.909,35,3.029,1.183,35,2.771,1.197,35,2.314,1.141,35
craft,5,4.735,2.200,34,5.970,1.337,33,5.455,1.924,33,4.457,1.574,35,3.914,1.610,35,5.000,1.750,32,3.971,1.483,35,3.824,1.097,34,3.088,1.380,34
craft (skill),5,4.794,1.952,34,6.765,1.238,34,6.152,1.540,33,4.546,1.578,33,4.031,1.649,32,4.788,1.552,33,4.371,1.475,35,4.576,1.207,33,4.546,1.305,33
craft (vessel),5,3.515,1.861,33,5.294,0.956,34,5.212,1.409,33,6.057,1.372,35,5.706,1.824,34,3.939,1.969,33,4.600,1.398,35,4.971,1.562,34,5.000,1.128,33
crag,4,4.182,1.969,22,4.773,1.042,22,4.591,1.467,22,5.550,1.465,20,4.571,1.734,21,2.103,1.322,29,5.500,1.530,22,3.476,1.468,21,5.095,1.151,21
cranium,7,4.774,1.698,31,5.533,1.024,30,5.633,1.354,30,6.233,0.955,30,5.065,1.413,31,3.429,1.972,28,6.188,0.882,32,3.452,1.562,31,4.679,0.847,28
crank,5,4.059,2.376,34,3.944,1.246,36,5.235,1.716,34,4.200,1.802,35,3.429,1.841,35,4.029,1.886,34,4.972,1.691,36,3.853,1.286,34,5.286,1.110,35
crank (grouch),5,4.345,1.935,29,2.690,1.206,29,5.065,1.759,31,3.552,1.610,29,4.000,1.965,29,2.939,1.791,33,5.065,1.684,31,3.833,1.213,30,5.452,1.103,31
crank (winch),5,3.710,1.726,31,4.344,0.814,32,5.167,1.241,30,5.091,1.564,33,4.700,1.829,30,3.471,2.061,34,5.909,0.933,33,3.613,1.336,31,5.031,1.334,32
crap,4,4.147,2.475,34,2.559,1.333,34,4.618,1.831,34,3.636,1.514,33,4.824,1.806,34,5.758,1.706,33,4.171,1.424,35,3.515,1.579,33,4.939,1.071,33
crash,5,5.152,2.687,33,2.387,1.183,31,3.719,1.972,32,5.452,1.456,31,5.788,1.409,33,5.900,1.399,30,2.727,0.930,33,5.212,1.387,33,4.710,0.887,31
crater,6,4.257,2.129,35,4.000,0.921,33,4.697,1.547,33,6.177,1.248,34,5.771,1.289,35,3.879,1.610,33,4.429,1.202,35,5.061,1.984,33,4.909,0.793,33
crawl,5,3.969,2.069,32,4.618,1.476,34,4.303,1.800,33,4.794,1.491,34,5.500,1.334,34,5.516,1.542,31,1.912,0.887,34,3.000,1.231,33,3.971,0.857,34
crayon,6,4.265,2.146,34,5.727,1.108,33,5.657,1.788,35,6.457,1.155,35,6.571,0.728,35,5.588,1.478,34,1.771,0.636,35,1.686,1.237,35,3.765,0.972,34
crazy,5,6.206,2.125,34,3.059,1.349,34,4.879,2.071,33,2.794,1.106,34,4.412,1.987,34,5.733,1.769,30,3.147,0.974,34,4.912,1.483,34,3.677,1.104,34
cream,5,4.515,2.641,33,5.941,1.027,34,5.219,1.243,32,6.500,0.653,34,6.200,1.190,35,5.606,1.179,33,2.853,1.115,34,2.457,1.104,35,3.091,0.830,33
create,6,5.529,2.104,34,7.273,1.238,33,6.818,1.833,33,2.686,1.600,35,3.303,1.586,33,6.177,1.070,34,3.171,0.941,35,4.758,1.538,33,3.667,1.064,33
creator,7,5.514,2.465,35,6.629,1.605,35,5.714,3.122,35,3.147,2.116,34,3.382,2.000,34,5.455,1.653,33,3.914,1.574,35,5.941,1.494,34,4.743,1.610,35
creature,8,5.133,2.012,30,5.281,1.754,32,5.267,1.315,30,5.394,1.613,33,5.194,1.595,31,5.742,1.626,31,3.594,1.343,32,3.645,1.770,31,4.656,0.988,32
credit,6,4.029,2.093,34,5.941,1.697,34,5.088,1.869,34,3.235,1.646,34,3.029,1.855,34,5.606,1.229,33,5.429,0.935,35,4.314,1.526,35,4.029,0.747,34
credit (money),6,5.441,2.239,34,6.600,1.642,35,5.485,2.231,33,4.667,1.717,33,4.412,1.784,34,5.515,1.540,33,5.177,1.599,34,4.636,1.389,33,4.546,0.891,33
credit (praise),6,5.371,2.343,35,7.677,1.585,34,6.059,1.765,34,3.618,1.698,34,3.094,1.588,32,5.000,1.698,34,4.677,1.104,34,4.581,1.071,31,3.559,0.976,34
creek,5,3.906,1.826,32,5.094,1.071,32,4.903,0.928,31,5.938,1.345,32,5.813,1.509,32,4.313,1.861,32,4.500,1.458,32,4.226,1.408,31,4.419,1.009,31
creep,5,5.118,2.349,34,2.118,0.993,34,4.206,1.982,34,3.353,1.570,34,4.088,1.755,34,4.546,1.742,33,4.429,1.498,35,3.629,1.396,35,5.657,1.013,35
crest,5,4.061,1.953,33,5.235,0.730,34,5.375,0.893,32,5.094,1.444,32,5.000,1.479,32,3.906,1.974,32,5.029,1.200,34,3.455,1.416,33,4.424,0.818,33
crevice,7,4.452,2.107,31,4.290,1.275,31,3.933,1.825,30,4.936,1.703,31,5.031,1.649,32,3.903,1.890,31,5.969,1.287,32,3.250,1.768,32,3.939,1.413,33
cricket,7,3.000,1.970,34,5.059,0.684,34,4.618,1.476,34,5.719,1.484,32,6.182,1.167,33,4.688,1.944,32,3.824,1.271,34,3.294,1.654,34,5.529,1.007,34
cricket (insect),7,2.971,1.917,34,4.571,1.178,35,5.118,1.795,34,6.514,1.025,35,6.600,0.901,35,4.706,1.618,34,3.800,1.238,35,1.879,1.552,33,4.657,0.826,35
cricket (sport),7,2.794,1.795,34,5.242,1.326,33,5.000,1.414,33,6.412,0.691,34,6.559,0.650,34,5.273,1.746,33,3.735,1.093,34,4.059,1.494,34,5.667,0.974,33
crime,5,5.400,2.357,35,1.941,1.027,34,4.059,2.425,34,4.758,1.596,33,4.879,1.629,33,6.152,1.158,33,3.849,1.234,33,5.515,1.209,33,5.303,1.058,33
criminal,8,5.353,2.287,34,2.029,1.207,35,4.314,2.162,35,5.143,1.457,35,5.265,1.540,34,5.242,1.518,33,3.943,1.120,35,4.943,1.308,35,5.324,0.756,34
crisis,6,6.147,2.366,34,1.800,0.786,35,2.829,1.844,35,3.743,2.019,35,3.912,1.772,34,5.457,1.499,35,5.000,1.069,35,6.059,1.162,34,4.629,1.098,35
crisp,5,5.086,2.089,35,5.853,1.286,34,5.343,1.567,35,5.114,1.635,35,5.686,1.582,35,5.606,1.556,33,2.543,1.179,35,2.882,1.301,34,4.429,1.077,35
crisp (chip),5,4.406,2.262,32,5.636,1.251,33,5.394,1.301,33,6.531,0.661,32,6.485,1.131,33,6.031,1.845,32,2.636,1.494,33,2.212,1.320,33,4.242,0.889,33
crisp (sharp),5,5.914,2.089,35,5.882,1.132,34,6.114,1.368,35,4.000,1.882,35,4.514,1.730,35,4.714,1.683,35,4.743,1.250,35,3.257,1.227,35,4.229,1.098,35
critic,6,4.313,2.007,32,2.912,1.442,34,4.909,2.466,33,4.543,1.662,35,3.771,1.725,35,5.152,1.743,33,5.529,1.064,34,4.452,1.388,31,4.486,1.273,35
criticism,9,5.000,2.188,33,2.758,1.478,33,3.156,1.822,32,3.031,1.794,32,2.813,1.446,32,5.546,1.373,33,5.171,1.159,35,4.765,1.436,34,4.152,1.234,33
criticize,9,4.882,2.471,34,2.677,1.230,34,4.882,2.423,34,2.794,1.346,34,3.912,1.721,34,5.636,1.432,33,4.971,0.985,34,4.486,1.360,35,4.200,1.305,35
crocodile,9,5.441,2.603,34,4.028,1.236,36,4.500,2.330,34,6.800,0.466,35,6.849,0.435,33,5.688,2.022,32,2.333,1.130,36,5.111,1.807,36,5.583,0.983,36
crook,5,4.849,2.231,33,2.500,1.090,32,4.219,2.088,32,4.303,1.749,33,4.750,2.208,32,4.313,2.128,32,4.121,1.409,33,4.182,1.486,33,5.091,1.138,33
crook (criminal),5,5.529,2.145,34,1.912,0.887,34,3.941,1.846,34,5.818,1.445,33,6.121,1.066,33,5.029,2.051,34,3.853,1.309,34,4.394,1.594,33,5.706,0.787,34
crook (stick),5,2.879,1.409,33,4.714,0.943,35,5.000,1.299,32,5.364,1.573,33,5.267,1.931,30,2.706,1.824,34,4.875,1.728,32,3.265,1.196,34,4.788,0.946,33
crop,4,3.606,1.922,33,5.156,0.755,32,5.182,1.217,33,5.727,1.523,33,5.839,1.439,31,4.875,1.798,32,3.849,0.925,33,3.871,1.475,31,4.485,0.744,33
crops,5,3.625,1.728,32,6.063,1.116,32,5.032,1.909,31,5.933,0.854,30,5.750,1.056,28,4.679,1.627,28,4.219,1.192,32,4.633,1.402,30,4.250,1.153,28
cross,5,3.618,1.591,34,4.294,1.362,34,5.229,1.658,35,5.000,1.663,34,5.343,1.548,35,5.406,1.637,32,2.829,1.028,35,3.441,1.143,34,4.394,0.776,33
cross (an object),5,3.250,1.714,32,4.576,1.436,33,4.849,1.520,33,5.909,1.357,33,5.794,1.711,34,4.853,1.865,34,3.424,1.102,33,2.939,1.650,33,4.063,1.088,32
cross (annoyed),5,4.686,2.175,35,2.794,0.900,34,5.543,1.991,35,3.743,1.610,35,4.686,1.753,35,5.771,1.375,35,2.529,1.118,34,4.314,1.389,35,3.714,1.385,35
cross (offend),5,4.879,2.212,33,2.824,1.042,34,4.546,2.046,33,2.879,0.977,33,2.879,1.493,33,4.529,1.819,34,4.382,1.863,34,4.324,1.049,34,4.750,1.146,32
cross (pass),5,3.424,1.985,33,4.853,0.944,34,5.559,1.439,34,4.571,1.479,35,4.618,1.645,34,4.794,1.677,34,3.824,1.636,34,3.800,1.009,35,4.588,0.878,34
crossbow,8,4.500,2.047,34,4.273,1.377,33,5.382,1.925,34,6.257,1.051,35,6.235,1.262,34,4.242,1.826,33,4.743,1.155,35,3.514,1.538,35,5.061,1.205,33
crossed,7,3.636,1.592,33,4.147,1.115,34,4.794,1.711,34,3.758,1.793,33,3.647,1.797,34,5.394,1.613,33,3.677,1.470,34,3.706,1.099,34,4.324,0.992,34
crow,4,3.469,2.046,32,4.613,1.698,31,5.290,1.507,31,6.656,0.690,32,6.727,0.617,33,5.800,1.400,30,2.758,1.156,33,2.094,1.100,32,4.656,1.215,32
crowd,5,5.206,1.811,34,4.758,1.538,33,4.177,2.149,34,5.875,0.960,32,6.121,0.879,33,6.192,0.962,26,3.588,0.911,34,5.813,1.158,32,4.273,0.708,33
crown,5,5.333,1.787,33,6.121,1.409,33,5.807,2.191,31,6.345,0.920,29,6.586,0.720,29,5.143,1.457,28,2.500,0.866,32,3.000,1.479,32,3.933,1.711,30
crucifix,8,4.818,2.467,33,3.875,2.073,32,3.188,1.845,32,5.781,1.596,32,6.355,0.825,31,4.300,2.116,30,4.546,1.725,33,3.355,1.637,31,4.929,1.163,28
crucify,7,5.394,2.486,33,2.094,1.508,32,3.697,2.418,33,4.333,1.964,33,4.576,2.031,33,3.900,2.022,30,4.212,1.297,33,5.125,1.317,32,5.161,1.050,31
crude,5,5.303,1.467,33,3.364,1.367,33,5.000,1.323,32,2.576,1.181,33,2.563,1.248,32,4.600,1.381,30,5.419,1.290,31,3.906,1.071,32,5.345,1.026,29
cruel,5,4.029,2.526,34,1.743,1.499,35,4.971,2.467,35,2.706,1.425,34,3.471,1.803,34,5.576,1.326,33,4.143,1.046,35,4.543,1.360,35,4.559,1.063,34
cruise,6,5.063,2.135,32,6.387,1.620,31,5.290,1.669,31,5.281,1.281,32,5.484,1.215,31,4.643,1.757,28,4.375,1.083,32,5.100,1.044,30,3.931,0.740,29
crumb,5,3.303,1.605,33,4.714,1.030,35,5.000,1.768,32,6.030,1.267,33,6.242,0.922,33,5.879,1.094,33,2.735,1.220,34,1.375,0.820,32,3.938,0.864,32
crumble,7,4.323,1.941,31,3.714,1.446,35,4.000,1.775,33,4.324,1.843,34,4.853,1.537,34,4.750,1.732,32,3.853,1.061,34,3.394,1.413,33,3.697,1.087,33
crunch,6,4.875,1.867,32,4.939,1.153,33,5.563,1.144,32,4.303,1.291,33,4.719,1.700,32,5.781,1.473,32,2.906,1.355,32,3.688,1.570,32,4.688,0.846,32
crunchy,7,4.677,2.310,34,5.543,1.130,35,5.382,1.058,34,5.143,1.515,35,4.824,1.706,34,5.588,1.191,34,2.714,0.943,35,3.543,1.662,35,4.571,1.022,35
crush,5,6.094,1.826,32,4.706,1.672,34,4.941,2.196,34,4.500,1.688,30,4.343,1.820,35,5.800,1.327,30,3.886,1.036,35,4.486,1.228,35,3.118,1.529,34
crushed,7,5.125,2.329,32,2.455,1.233,33,3.576,2.336,33,4.188,1.667,32,5.294,1.690,34,5.871,1.289,31,3.324,1.450,34,4.706,1.724,34,4.441,1.193,34
crust,5,3.059,1.893,34,4.906,0.947,32,4.853,1.033,34,5.941,1.187,34,5.824,1.382,34,5.794,1.079,34,2.882,1.105,34,2.576,1.478,33,4.706,1.072,34
crutch,6,3.412,1.927,34,3.629,1.569,35,3.171,1.464,35,5.543,1.401,35,5.543,1.627,35,4.618,1.766,34,4.677,1.277,34,3.441,1.168,34,4.400,1.074,35
cry,3,4.794,2.311,34,2.735,1.290,34,3.576,1.907,33,4.971,1.757,34,5.879,1.387,33,6.441,0.881,34,1.576,0.605,33,3.939,1.938,33,2.794,1.079,34
cry (shout),3,5.618,1.879,34,3.143,1.199,35,4.857,2.030,35,4.829,1.521,35,4.813,1.810,32,5.788,1.513,33,2.471,1.144,34,4.559,1.943,34,3.061,0.952,33
cry (weep),3,4.912,2.254,34,2.686,1.389,35,4.257,2.116,35,5.114,1.389,35,6.029,0.910,35,6.147,1.115,34,1.943,0.860,35,4.114,1.669,35,2.677,1.077,34
crying,6,4.912,2.442,34,2.177,1.097,34,2.912,1.483,34,5.257,1.537,35,6.343,1.040,35,6.177,0.984,34,2.029,0.696,35,4.824,1.271,34,2.600,0.932,35
crystal,7,6.371,2.016,35,6.943,1.351,35,5.829,1.159,35,6.114,1.347,35,6.143,1.099,35,4.912,1.755,34,3.943,1.241,35,2.800,1.582,35,2.118,1.132,34
cube,4,2.406,1.730,32,4.879,0.409,33,4.781,1.576,32,6.121,1.387,33,6.455,0.924,33,5.719,1.663,32,3.091,1.026,33,3.364,1.494,33,4.606,0.919,33
cuddle,6,6.629,2.071,35,8.029,1.224,34,4.886,2.447,35,5.486,1.422,35,6.000,0.862,35,6.353,0.967,34,2.057,1.094,35,3.886,1.563,35,1.914,0.967,35
cues,4,3.794,2.055,34,5.088,1.039,34,4.667,1.735,33,3.059,1.235,34,2.800,1.704,35,4.758,1.923,33,5.647,1.303,34,3.242,1.232,33,4.424,1.045,33
cues (prompts),4,4.515,1.459,33,4.969,1.075,32,4.118,1.367,34,4.161,1.505,31,3.688,1.758,32,4.546,1.499,33,5.735,1.066,34,3.441,1.459,34,3.788,0.879,33
cues (snooker),4,2.849,1.877,33,5.177,0.617,34,5.424,1.393,33,6.206,1.324,34,6.457,1.024,35,4.629,1.822,35,4.618,1.372,34,2.727,1.562,33,5.559,1.117,34
cuisine,7,5.294,2.163,34,6.486,1.500,35,5.600,1.776,35,5.515,1.480,33,5.556,1.674,36,5.242,2.045,33,5.444,1.461,36,3.588,1.240,34,3.250,1.341,36
cultural,8,5.364,2.057,33,6.152,1.282,33,4.697,1.605,33,3.030,1.547,33,3.606,1.594,33,6.063,0.966,32,5.091,1.357,33,5.697,1.000,33,3.818,0.999,33
culture,7,5.824,1.947,34,6.882,1.255,34,4.903,2.085,31,3.188,1.878,32,3.853,1.478,34,6.281,0.910,32,5.152,1.077,33,6.250,0.829,32,3.059,0.802,34
cunning,7,6.000,1.732,34,4.853,2.225,34,5.939,2.322,33,2.529,1.480,34,3.182,1.623,33,4.576,1.670,33,5.029,1.317,34,4.588,1.004,34,4.333,1.271,33
cunt,4,5.636,2.508,33,2.029,1.807,34,5.063,1.936,32,4.441,2.117,34,4.594,1.950,32,5.156,2.093,32,6.412,0.844,34,4.344,1.779,32,3.788,2.100,33
cup,3,3.886,1.833,35,5.177,0.706,34,5.147,0.944,34,6.500,0.883,34,6.606,0.983,33,6.500,0.829,32,1.657,0.715,35,2.147,1.286,34,3.559,0.945,34
curb,4,3.177,1.671,34,4.677,1.104,34,4.697,1.359,33,5.412,1.734,34,5.242,1.875,33,4.781,1.727,32,3.758,1.538,33,2.765,1.190,34,4.206,0.900,34
cure,4,6.419,1.931,31,8.000,1.118,32,6.000,1.561,32,4.219,1.495,32,2.844,1.787,32,5.556,1.286,27,3.968,1.150,31,5.500,1.414,32,3.852,0.931,27
curious,7,6.452,1.757,31,6.781,1.452,32,6.065,1.848,31,2.250,1.090,32,2.807,1.446,31,5.821,0.928,28,4.219,1.192,32,4.800,1.514,30,3.552,0.813,29
currant,7,3.771,1.958,35,5.257,0.966,35,5.171,1.699,35,5.559,1.518,34,5.500,1.539,34,4.818,1.604,33,4.114,1.635,35,2.743,1.794,35,3.618,1.029,34
currency,8,4.853,2.290,34,5.353,1.512,34,3.844,1.970,32,4.469,1.695,32,4.875,1.269,32,4.964,1.742,28,5.177,1.124,34,4.719,1.807,32,4.455,1.076,33
current,7,4.645,1.493,31,5.219,0.856,32,5.375,1.293,32,3.000,1.414,31,2.970,1.527,33,5.433,1.476,30,4.394,0.952,33,4.419,1.314,31,3.897,0.923,29
curry,5,5.088,2.525,34,5.849,1.635,33,5.242,1.558,33,6.529,0.848,34,6.529,0.882,34,6.250,1.146,32,4.088,1.522,34,2.853,1.167,34,4.606,1.099,33
curse,5,5.667,2.760,33,2.143,1.397,35,3.531,2.385,32,2.829,1.540,35,3.824,1.790,34,4.667,1.933,33,4.000,1.498,33,4.629,1.475,35,4.147,1.417,34
curtain,7,3.323,1.907,31,5.188,0.808,32,4.893,1.080,28,6.606,0.694,33,6.567,0.668,30,5.960,1.311,25,3.063,1.197,32,3.613,1.236,31,3.179,0.889,28
cushion,7,3.677,2.040,34,6.091,1.138,33,4.824,1.543,34,6.200,1.348,35,6.412,0.911,34,5.936,1.243,31,2.429,0.994,35,2.588,1.286,34,2.849,0.989,33
custom,6,4.114,2.188,35,5.600,0.962,35,5.303,2.181,33,2.765,1.554,34,2.857,1.791,35,5.258,1.703,31,4.735,1.267,34,3.853,1.263,34,4.229,0.988,35
cut,3,4.219,2.619,32,2.813,1.184,32,4.500,1.820,32,5.969,0.918,32,6.125,1.083,32,6.133,1.176,30,2.000,0.829,32,3.000,1.770,30,4.250,0.829,32
cut (clip),3,3.788,1.665,33,4.677,1.077,34,5.229,1.551,35,5.030,1.467,33,4.829,1.765,35,4.686,1.848,35,3.471,1.576,34,2.686,1.304,35,4.206,0.719,34
cut (of meat),3,4.061,2.242,33,5.400,1.677,35,5.576,1.436,33,5.750,1.414,32,5.853,1.004,34,4.824,1.839,34,4.667,1.428,33,3.030,1.291,33,5.455,0.856,33
cut (share),3,3.600,2.045,35,5.412,1.375,34,4.576,1.478,33,4.030,1.696,33,3.515,1.844,33,4.588,1.734,34,3.971,1.689,34,3.063,1.029,32,4.000,0.921,33
cut (wound),3,5.406,2.090,32,2.813,1.210,32,4.226,1.453,31,6.000,1.031,32,6.156,1.277,32,6.387,0.904,31,2.323,1.028,31,3.452,1.411,31,4.667,0.943,33
cute,4,5.343,2.366,35,7.171,1.207,35,5.029,1.630,35,2.941,1.259,34,4.914,1.500,35,6.219,0.960,32,2.771,1.396,35,3.353,1.473,34,2.143,0.798,35
cycle,5,4.452,2.107,31,5.800,1.470,30,5.455,1.519,33,4.733,1.632,30,4.968,1.576,31,5.556,1.165,27,3.125,1.269,32,3.939,1.179,33,4.400,1.083,30
cyclone,7,5.647,2.577,34,3.424,1.415,33,4.061,2.282,33,5.750,1.458,32,5.667,1.491,33,3.781,1.932,32,5.514,1.251,35,5.743,1.480,35,4.147,0.809,34
cymbals,7,5.345,2.353,29,5.467,1.431,30,5.406,1.966,32,5.933,1.548,30,6.125,1.536,32,3.938,2.384,32,4.031,1.591,32,3.767,1.820,30,4.688,1.261,32
cynical,7,4.206,2.139,34,2.735,1.146,34,5.118,2.040,34,2.235,1.395,34,2.406,1.476,32,4.606,1.669,33,6.088,0.853,34,4.455,1.157,33,4.353,1.234,34
Dad,3,4.912,2.863,34,6.849,2.245,33,4.618,2.462,34,6.257,1.556,35,6.400,1.438,35,6.853,0.550,34,1.265,0.441,34,5.147,1.849,34,6.706,0.824,34
daffodil,8,5.529,2.379,34,7.000,1.260,34,5.091,1.798,33,6.765,0.597,34,6.912,0.284,34,5.765,1.307,34,2.706,0.925,34,2.765,1.113,34,2.576,1.016,33
dagger,6,5.471,2.132,34,2.743,1.380,35,4.853,2.510,34,6.441,1.063,34,6.606,0.851,33,4.647,1.780,34,4.324,1.181,34,3.727,1.710,33,5.235,1.214,34
daisy,5,4.394,2.269,33,6.429,1.077,35,4.735,1.379,34,6.600,0.835,35,6.714,0.613,35,5.969,0.918,32,2.314,0.666,35,2.143,1.291,35,2.088,0.951,34
damage,6,4.618,2.170,34,2.147,0.845,34,4.441,1.882,34,4.114,1.430,35,4.914,1.461,35,5.824,1.317,34,3.543,0.996,35,5.412,1.088,34,5.171,0.878,35
damaged,7,4.371,2.099,35,2.314,1.063,35,3.600,2.017,35,4.171,1.612,35,4.657,1.689,35,5.559,1.376,34,4.000,1.394,35,5.000,1.219,35,4.486,1.251,35
Dame,4,4.194,2.468,31,5.594,1.518,32,5.469,1.968,32,5.125,1.516,32,4.969,1.776,32,3.697,2.125,33,4.969,1.551,32,4.548,1.340,31,1.242,0.653,33
damp,4,3.343,2.013,35,3.457,0.805,35,4.486,1.105,35,5.147,1.141,34,4.629,1.311,35,5.471,1.684,34,3.543,1.179,35,3.000,1.260,34,4.114,0.919,35
damsel,6,4.794,2.272,34,4.546,1.689,33,3.743,2.047,35,4.912,1.738,34,5.765,1.139,34,3.853,1.957,34,5.086,1.519,35,3.406,1.518,32,1.735,0.980,34
dance,5,6.424,1.688,33,6.879,1.365,33,5.909,1.848,33,4.807,1.554,31,6.125,0.893,32,6.233,1.174,30,2.546,1.208,33,4.382,1.261,34,2.531,0.935,32
dancer,6,6.500,1.959,34,6.882,1.278,34,6.235,1.880,34,6.412,0.691,34,6.571,0.645,35,5.879,1.472,33,2.294,0.708,34,3.727,1.355,33,2.114,0.820,35
dancing,7,7.229,1.456,35,7.333,1.179,36,6.147,2.185,34,5.371,1.495,35,6.500,0.653,34,6.485,1.019,33,2.371,1.149,35,4.306,1.371,36,2.056,0.848,36
dandruff,8,2.500,1.561,32,2.903,1.399,31,3.758,1.615,33,6.364,1.039,33,6.161,0.987,31,5.000,1.792,33,4.061,1.179,33,2.156,1.460,32,4.469,1.299,32
danger,6,7.147,2.074,34,2.029,1.317,34,3.212,2.114,33,3.324,1.744,34,4.765,1.681,34,6.207,1.030,29,2.559,0.735,34,5.563,1.248,32,5.152,0.857,33
dangerous,9,7.353,1.877,34,2.677,1.470,34,4.563,2.669,32,3.114,1.635,35,4.594,1.618,32,5.879,1.297,33,3.057,1.194,35,5.824,1.014,34,5.500,1.225,32
dangle,6,4.485,1.893,33,4.485,0.892,33,4.406,1.578,32,3.000,1.231,33,3.656,1.632,32,3.606,1.536,33,4.364,1.226,33,3.031,0.984,32,3.966,0.964,29
dapper,6,5.533,2.093,30,6.839,1.439,31,5.871,1.896,31,2.875,1.556,32,4.133,1.543,30,3.357,1.737,28,6.000,1.107,31,3.903,1.201,31,5.607,1.145,28
dare,4,6.242,2.001,33,4.606,1.391,33,5.594,2.075,32,3.406,1.366,32,3.500,1.785,32,5.719,1.352,32,3.364,1.226,33,4.636,1.039,33,4.727,1.188,33
dark,4,4.294,1.963,34,3.714,1.523,35,4.500,1.944,34,4.515,1.925,33,6.086,1.156,35,6.353,0.871,34,1.829,0.878,35,5.229,1.623,35,4.939,0.886,33
darkness,8,5.333,2.318,33,2.647,1.185,34,3.088,1.704,34,4.706,2.080,34,5.912,1.541,34,6.000,1.206,33,2.794,1.023,34,5.588,1.396,34,4.697,1.058,33
darling,7,5.818,1.930,33,7.514,1.251,35,5.147,2.031,34,3.229,1.495,35,3.500,1.719,34,5.750,1.436,32,2.857,1.624,35,4.000,1.309,35,1.943,0.893,35
data,4,2.882,1.827,34,4.824,1.504,34,4.697,1.749,33,5.382,1.329,34,4.382,1.895,34,5.933,1.263,30,5.212,1.273,33,4.441,1.499,34,4.606,1.071,33
date,4,5.559,2.452,34,6.824,1.382,34,5.152,1.909,33,4.382,1.351,34,5.000,1.757,35,6.121,0.977,33,3.735,1.481,34,4.000,1.373,35,2.794,1.231,34
date (calendar),4,3.394,2.088,33,5.031,0.305,32,4.941,1.608,34,4.971,1.521,35,5.206,1.530,34,6.406,0.964,32,3.118,1.051,34,3.286,1.830,35,3.529,0.882,34
date (fruit),4,3.657,1.926,35,5.657,1.393,35,5.471,1.613,34,6.029,1.339,34,6.000,1.372,34,4.781,2.027,32,3.647,1.210,34,2.059,1.162,34,3.171,1.108,35
date (romantic),4,7.156,1.543,32,7.742,0.949,31,5.774,1.773,31,4.406,1.730,32,5.469,1.479,32,6.226,1.069,31,4.061,1.324,33,4.548,1.720,31,2.000,0.921,33
daughter,8,4.143,1.915,35,6.371,1.197,35,4.914,1.730,35,5.941,1.282,34,5.879,1.472,33,6.364,1.010,33,2.486,0.770,35,4.457,1.518,35,1.636,1.068,33
dawn,4,5.900,1.620,30,6.719,1.152,32,5.656,1.290,32,5.031,1.425,32,5.552,1.162,29,4.964,1.636,28,3.719,1.231,32,4.742,1.319,31,3.133,0.884,30
daybreak,8,6.250,1.620,32,6.938,1.116,32,4.968,1.943,31,4.625,1.431,32,5.258,1.586,31,3.630,1.849,27,4.719,1.305,32,4.871,1.314,31,3.367,0.752,30
daylight,8,5.849,2.190,33,7.686,1.190,35,5.606,1.890,33,5.212,1.683,33,6.273,0.708,33,6.438,0.704,32,2.971,1.295,34,5.471,1.266,34,3.061,0.983,33
daze,4,3.743,2.047,35,4.515,1.417,33,4.235,1.816,34,3.353,1.551,34,3.667,1.570,33,4.400,1.625,30,4.758,1.181,33,3.471,1.242,34,3.794,1.324,34
dazzle,6,6.281,2.095,32,7.313,1.130,32,5.774,1.288,31,3.219,1.166,32,4.273,1.746,33,5.355,1.514,31,4.406,1.343,32,5.033,1.354,30,2.606,1.278,33
dead,4,4.571,2.940,35,1.629,1.071,35,2.588,2.031,34,5.588,1.517,34,5.765,1.573,34,6.088,1.197,34,2.629,1.044,35,5.029,1.594,35,4.400,0.932,35
deaf,4,3.344,2.086,32,3.500,1.460,34,2.625,1.536,32,5.091,1.881,33,3.500,1.974,34,5.533,1.522,30,3.229,0.959,35,4.235,1.477,34,4.030,0.388,33
deal,4,4.424,1.875,33,6.000,1.436,33,5.971,1.917,34,3.394,1.650,33,4.030,1.817,33,5.967,1.329,30,3.618,1.415,34,4.188,1.402,32,4.857,1.018,35
deal (bargain),4,4.794,2.423,34,6.324,1.640,34,5.912,1.772,34,3.559,1.785,34,3.971,1.562,34,5.853,1.191,34,3.882,1.345,34,4.235,1.554,34,4.971,1.424,34
deal (playing cards),4,4.735,2.119,34,5.677,1.470,34,5.939,2.399,33,5.000,1.500,32,5.429,1.626,35,5.265,1.421,34,4.286,1.364,35,3.212,1.430,33,5.314,0.785,35
deal (with),4,4.152,1.520,33,5.029,1.317,34,5.909,2.065,33,3.059,1.434,34,2.794,1.728,34,5.758,1.518,33,4.529,1.702,34,4.303,1.058,33,4.177,0.954,34
dear,4,4.829,1.647,35,6.125,1.536,32,5.200,1.546,35,3.030,1.425,33,3.303,1.732,33,5.667,1.363,33,2.788,1.066,33,3.394,1.476,33,2.500,0.968,32
death,5,5.212,2.900,33,1.857,1.641,35,3.853,2.669,34,4.029,2.184,35,4.364,1.997,33,6.324,1.104,34,3.000,1.095,35,6.029,1.363,35,4.600,0.869,35
debacle,7,5.320,2.461,25,2.960,1.456,25,3.875,1.092,24,3.044,1.334,23,2.870,1.676,23,2.914,1.991,35,6.222,1.066,27,4.917,1.077,24,4.346,0.875,26
debt,4,3.343,2.292,35,1.971,1.207,35,2.657,2.164,35,4.343,1.756,35,4.200,1.997,35,5.273,1.847,33,5.171,1.424,35,5.882,1.182,34,4.353,1.054,34
debtor,6,3.133,2.291,30,2.875,1.244,32,3.781,2.027,32,4.742,1.565,31,3.933,1.672,30,2.844,1.679,32,6.387,0.790,31,4.129,1.338,31,5.000,0.803,31
decadent,8,6.967,1.140,30,5.903,2.161,31,6.161,1.953,31,2.464,1.295,28,3.867,1.875,30,3.963,1.753,27,6.033,0.983,30,5.607,1.263,28,3.321,1.465,28
decay,5,3.857,2.520,35,2.677,0.962,34,4.143,1.869,35,4.529,1.753,34,4.971,1.444,35,4.543,1.976,35,5.143,1.312,35,4.029,1.581,34,4.441,0.847,34
deceit,6,4.559,2.861,34,2.457,1.932,35,3.813,2.351,32,2.400,1.398,35,2.371,1.333,35,4.829,1.665,35,6.229,1.044,35,4.471,1.898,34,4.706,1.506,34
deceive,7,4.546,2.231,33,2.161,1.322,31,3.971,2.007,34,3.000,1.586,31,2.636,1.367,33,5.455,1.395,33,5.371,1.416,35,4.970,1.547,33,4.441,1.376,34
decent,6,5.094,1.646,32,6.875,1.386,32,5.875,1.364,32,2.636,1.226,33,2.970,1.566,33,5.654,0.998,26,4.606,1.127,33,4.387,1.127,31,4.156,0.833,32
deception,9,5.030,2.855,33,1.943,0.893,35,4.143,2.789,35,2.235,1.307,34,3.029,1.993,35,4.543,1.857,35,5.559,1.143,34,5.514,1.574,35,4.343,1.286,35
deck,4,3.286,1.750,35,5.229,1.173,35,5.200,1.238,35,6.028,1.118,36,5.697,1.381,33,5.094,2.141,32,3.886,1.347,35,4.086,1.826,35,4.778,0.885,36
deck (cards),4,4.000,1.923,33,5.290,0.923,31,5.500,1.146,32,6.313,0.950,32,6.152,1.077,33,5.758,1.280,33,3.939,1.391,33,2.455,1.305,33,4.875,0.857,32
deck (ship),4,3.971,2.065,34,5.206,0.932,34,5.156,1.563,32,6.441,0.694,34,6.485,0.702,33,5.188,1.861,32,3.618,0.971,34,5.636,1.150,33,5.382,0.841,34
declare,7,5.375,1.949,32,5.829,1.404,35,6.294,1.963,34,3.294,1.775,34,2.849,1.672,33,4.969,1.531,32,5.200,1.064,35,4.818,1.029,33,4.647,1.082,34
decompose,9,3.576,2.349,33,2.697,1.193,33,3.849,1.351,33,4.882,1.430,34,4.807,1.674,31,4.688,1.722,32,5.515,1.048,33,3.875,1.341,32,4.706,0.859,34
decorate,8,4.882,2.349,34,6.576,1.016,33,6.171,1.812,35,4.618,1.591,34,4.629,1.822,35,5.771,1.123,35,3.686,1.036,35,4.235,1.307,34,2.548,1.388,31
decoration,10,5.031,1.468,32,6.258,1.269,31,5.250,1.479,32,4.781,1.576,32,5.290,1.275,31,5.286,1.509,28,3.500,1.299,32,3.655,1.346,29,2.786,1.013,28
decorator,9,3.818,1.898,33,5.824,1.124,34,5.118,1.301,34,5.879,0.946,33,5.765,1.165,34,5.531,1.457,32,4.441,1.168,34,3.824,1.445,34,4.485,1.617,33
decree,6,3.387,1.895,31,4.647,1.026,34,5.147,1.611,34,3.710,1.763,31,3.677,1.803,31,3.235,1.783,34,6.121,1.122,33,3.939,1.632,33,4.484,0.875,31
deduct,6,3.471,2.004,34,4.029,1.424,34,4.807,1.424,31,2.912,1.121,34,2.618,1.534,34,4.618,1.831,34,5.618,1.189,34,3.849,1.234,33,4.182,0.968,33
deduction,9,4.706,2.217,34,5.343,1.956,35,6.063,2.030,32,2.794,1.530,34,2.886,1.617,35,4.471,1.631,34,5.697,1.193,33,3.765,1.307,34,4.588,1.032,34
deed,4,4.000,1.842,33,5.364,1.176,33,5.188,1.424,32,3.943,1.548,35,3.294,1.525,34,4.697,1.642,33,4.600,1.458,35,3.500,1.312,34,4.235,0.842,34
deep,4,5.765,2.101,34,5.800,1.527,35,4.588,2.031,34,3.794,1.937,34,4.600,1.989,35,6.273,0.962,33,2.914,1.228,35,5.912,1.314,34,4.091,1.730,33
deer,4,4.344,2.130,32,5.839,1.394,31,5.156,1.439,32,6.667,0.636,33,6.767,0.496,30,5.484,1.663,31,2.818,1.266,33,3.633,1.779,30,2.969,1.311,32
defame,6,3.581,1.737,31,3.355,1.493,31,4.133,1.477,30,2.807,1.533,31,2.333,1.220,30,2.706,1.672,34,6.656,0.537,32,3.936,1.045,31,4.129,0.833,31
defeat,6,3.871,2.406,31,2.529,1.786,34,3.333,2.408,33,3.061,1.229,33,3.849,1.500,33,4.971,1.524,34,4.171,1.230,35,5.029,1.320,35,5.000,1.306,34
defiant,7,5.121,2.319,33,4.636,1.904,33,6.875,1.916,32,2.839,1.167,31,2.941,1.731,34,4.375,1.900,32,5.364,1.298,33,4.906,1.155,32,4.313,1.446,32
define,6,3.688,1.740,32,5.152,0.892,33,5.700,1.038,30,3.063,1.519,32,2.406,1.656,32,5.844,1.253,32,5.129,1.157,31,3.613,1.287,31,3.938,0.998,32
definition,10,3.200,1.849,35,5.412,1.061,34,4.636,1.275,33,3.735,2.005,34,3.514,1.746,35,5.618,1.495,34,4.829,1.082,35,3.647,1.370,34,3.886,0.708,35
deformed,8,4.667,2.292,33,2.303,1.425,33,2.906,1.684,32,4.824,1.886,34,5.353,1.473,34,4.818,1.914,33,5.029,1.276,35,5.152,1.438,33,4.242,0.552,33
defy,4,5.677,2.373,34,3.939,2.088,33,6.688,2.493,32,2.719,1.484,32,2.794,1.891,34,5.563,1.456,32,5.229,1.333,35,5.258,1.163,31,4.600,1.418,35
dejected,8,3.469,1.936,32,2.375,0.992,32,3.710,2.098,31,2.387,1.006,31,2.500,1.392,32,3.303,1.566,33,6.031,1.075,32,3.967,1.472,30,4.063,1.029,32
delay,5,3.206,1.677,34,3.029,1.014,34,3.485,1.438,33,3.400,1.553,35,3.371,1.587,35,5.546,1.281,33,4.800,1.238,35,4.242,1.326,33,3.971,0.941,35
delicious,9,7.394,1.013,33,7.879,1.037,33,5.824,1.271,34,3.265,1.884,34,3.853,2.088,34,6.433,0.804,30,3.412,1.458,34,4.853,1.115,34,2.853,1.088,34
delight,7,7.091,1.485,33,8.059,1.187,34,5.824,1.790,34,3.000,1.690,35,4.212,1.552,33,5.588,1.216,34,4.029,1.124,34,4.667,1.531,33,2.914,1.052,35
delighted,9,6.382,1.572,34,8.057,0.860,35,6.441,1.701,34,3.286,1.385,35,4.171,1.483,35,6.156,1.253,32,4.000,1.095,35,4.939,0.983,33,2.706,1.072,34
delightful,10,7.371,1.267,35,7.882,1.182,34,6.600,1.571,35,2.657,1.241,35,3.849,1.395,33,5.714,1.523,35,4.486,1.251,35,5.294,1.099,34,2.800,1.009,35
delirium,8,5.382,2.438,34,3.455,1.725,33,3.152,2.091,33,2.750,1.581,32,3.242,1.793,33,2.818,1.992,33,6.333,0.974,33,4.909,1.443,33,3.281,1.068,32
delude,6,3.710,2.113,31,3.344,1.406,32,4.031,2.069,32,2.484,1.160,31,2.344,1.449,32,3.688,1.895,32,6.194,0.931,31,4.375,1.023,32,4.000,1.073,33
deluded,7,3.971,2.158,35,2.571,1.202,35,4.171,1.964,35,2.229,1.375,35,2.706,1.466,34,4.314,1.582,35,6.086,0.967,35,4.514,1.204,35,4.057,0.924,35
deluge,6,4.077,2.269,26,4.074,1.464,27,4.393,1.676,28,3.571,1.678,28,3.552,1.812,29,2.576,1.776,33,6.556,0.875,27,4.074,1.698,27,4.308,1.029,26
democracy,9,4.849,2.120,33,6.645,1.876,31,5.219,2.176,32,3.258,1.741,31,3.546,1.955,33,5.382,1.663,34,5.735,1.171,34,5.849,1.019,33,4.677,1.104,34
democratic,10,4.242,2.310,33,6.229,2.085,35,5.455,2.548,33,2.765,1.681,34,3.314,1.968,35,4.839,1.706,31,6.000,1.014,35,5.324,1.408,34,4.844,1.176,32
demolish,8,6.147,2.545,34,2.889,1.969,36,5.200,2.723,35,5.167,1.625,36,5.471,1.649,34,5.387,1.659,31,4.694,1.309,36,5.914,1.131,35,5.944,1.079,36
demon,5,6.061,2.546,33,1.906,1.100,32,4.219,2.595,32,3.758,2.283,33,5.750,1.414,32,5.548,1.499,31,4.212,1.094,33,5.469,1.172,32,5.242,1.156,33
dense,5,3.559,1.752,34,4.242,1.538,33,4.419,1.661,31,3.909,1.764,33,3.727,1.830,33,5.065,1.435,31,5.618,1.058,34,4.182,1.660,33,5.029,0.822,34
dentist,7,4.657,2.390,35,4.500,1.667,34,3.971,1.706,34,6.375,0.927,32,6.424,1.156,33,5.909,1.422,33,3.000,1.121,35,3.971,1.200,34,4.882,1.022,34
depress,7,3.242,2.243,33,2.125,0.960,32,3.406,1.818,32,3.156,1.603,32,3.364,1.685,33,5.313,1.488,32,5.412,0.974,34,4.419,1.602,31,3.936,0.840,31
depressed,9,3.029,2.467,34,1.559,0.881,34,2.546,1.844,33,3.029,1.790,34,3.543,2.047,35,5.971,1.124,34,5.800,1.116,35,5.000,1.572,34,3.486,1.228,35
depression,10,3.794,2.386,34,1.727,0.862,33,2.206,1.605,34,3.059,1.731,34,3.765,1.848,34,6.182,0.936,33,5.735,1.120,34,5.500,1.356,34,3.824,1.200,34
derelict,8,4.313,2.022,32,3.273,1.377,33,4.424,1.724,33,4.484,1.542,31,4.936,1.523,31,4.171,2.007,35,5.625,1.192,32,4.656,1.337,32,4.706,0.787,34
descend,7,3.879,1.719,33,4.152,0.989,33,4.313,1.509,32,3.677,1.344,34,3.941,1.781,34,4.969,1.630,32,5.118,1.132,34,3.636,1.150,33,4.455,0.924,33
descent,7,4.546,1.940,33,4.061,1.229,33,4.594,1.998,32,3.486,1.730,35,4.182,1.604,33,4.242,1.706,33,5.353,1.258,34,4.029,1.159,35,4.412,0.772,34
describe,8,4.177,1.992,34,5.303,1.058,33,5.875,1.166,32,2.853,1.396,34,3.118,1.388,34,6.188,0.950,32,3.647,1.160,34,3.886,1.063,35,3.697,0.717,33
description,11,4.086,2.222,35,5.600,1.047,35,5.546,1.827,33,3.000,1.435,34,2.857,1.710,35,6.088,1.292,34,4.171,0.941,35,4.543,1.480,35,3.743,1.155,35
desert,6,4.968,2.117,31,4.900,1.739,30,4.258,2.228,31,6.125,1.431,32,6.219,1.293,32,5.581,1.432,31,3.515,1.184,33,5.188,2.053,32,4.000,1.031,32
deserve,7,5.303,2.125,33,6.657,1.492,35,6.114,1.282,35,1.912,0.742,34,2.441,1.265,34,5.969,1.212,32,3.943,0.984,35,4.412,1.331,34,3.688,0.882,32
deserving,9,5.219,1.980,32,7.571,1.202,35,6.000,1.888,32,2.788,1.343,33,2.667,1.531,33,5.235,1.373,34,4.333,1.119,33,4.813,1.158,32,3.546,1.208,33
design,6,4.394,2.449,33,6.273,1.399,33,5.853,1.833,34,3.471,1.684,34,4.182,1.714,33,5.567,1.283,30,4.091,1.026,33,4.531,1.323,32,3.294,1.383,34
designer,8,4.900,2.300,30,5.844,1.839,32,5.625,2.342,32,4.581,1.642,31,4.000,1.832,31,5.310,1.441,29,4.970,1.381,33,4.000,1.211,30,2.875,1.317,32
desirable,9,6.909,1.505,33,7.606,1.205,33,6.387,1.659,31,2.807,1.512,31,4.375,1.798,32,5.727,1.562,33,5.394,1.369,33,5.161,1.110,31,2.594,1.497,32
desire,6,7.424,1.436,33,6.938,1.600,32,5.879,2.332,33,2.576,1.615,33,3.031,1.741,32,5.621,1.400,29,5.156,1.176,32,5.375,1.293,32,3.258,1.163,31
desk,4,3.129,1.963,31,4.936,1.014,31,4.807,1.674,31,6.714,0.525,28,6.500,0.906,28,6.571,0.821,28,2.645,0.698,31,3.438,1.273,32,4.241,0.727,29
desks,5,3.161,1.725,31,5.167,0.687,30,4.600,1.332,30,6.567,0.804,30,6.767,0.423,30,6.036,0.981,28,2.969,0.847,32,3.645,1.151,31,4.429,0.776,28
desolate,8,3.941,2.196,34,2.914,1.461,35,3.735,1.820,34,2.824,1.271,34,3.353,1.877,34,3.656,1.761,32,5.914,1.105,35,4.529,1.786,34,4.235,1.238,34
despair,7,4.588,2.830,34,2.030,1.141,33,2.424,1.181,33,3.125,1.933,32,3.706,1.918,34,5.094,1.608,32,5.371,1.071,35,4.853,1.417,34,3.529,0.696,34
desperate,9,5.152,2.687,33,2.029,1.175,34,3.424,2.582,33,2.333,1.491,33,3.471,1.974,34,6.118,1.231,34,4.647,1.234,34,4.667,1.735,33,3.514,1.204,35
desperation,11,4.235,2.579,34,2.029,0.747,34,2.853,1.957,34,2.088,1.121,34,2.941,1.608,34,4.781,1.653,32,5.206,1.231,34,5.235,1.352,34,3.294,1.201,34
despise,7,5.677,2.038,31,1.750,0.750,32,5.129,2.211,31,2.344,0.988,32,3.031,1.705,32,4.677,1.553,31,5.219,1.268,32,5.000,1.033,30,4.393,0.900,28
dessert,7,6.000,2.323,33,7.200,1.879,35,5.242,1.875,33,6.177,1.042,34,6.571,0.645,35,6.147,1.375,34,3.118,1.345,34,3.824,1.806,34,2.771,1.375,35
destination,11,5.000,1.985,34,6.091,1.311,33,5.941,1.552,34,4.000,1.698,34,4.382,1.698,34,5.941,0.998,34,4.647,1.234,34,5.118,1.105,34,4.182,0.968,33
destiny,7,6.143,2.219,35,6.571,1.887,35,4.382,2.485,34,2.000,1.534,34,2.606,1.906,33,5.273,1.675,33,5.303,1.167,33,6.147,1.375,34,2.656,1.290,32
destroy,7,6.031,2.158,32,1.914,1.025,35,6.059,2.485,34,3.943,1.689,35,3.971,1.920,35,5.794,1.430,34,3.800,0.980,35,5.625,1.317,32,5.559,0.976,34
destroyer,9,4.529,2.581,34,2.286,1.446,35,4.657,2.868,35,4.171,1.934,35,4.200,2.095,35,4.400,2.017,35,4.771,1.071,35,5.941,1.349,34,6.029,1.134,35
destruction,11,5.353,2.531,34,2.000,1.474,35,5.147,2.735,34,4.229,1.838,35,5.314,1.469,35,5.088,1.704,34,4.400,1.176,35,6.121,1.008,33,5.882,0.993,34
detach,6,3.375,1.933,32,3.484,1.012,31,5.333,1.735,33,3.788,1.838,33,3.303,1.867,33,4.788,1.887,33,4.969,1.287,32,3.531,1.274,32,4.121,1.037,33
detached,8,3.114,1.982,35,3.375,1.023,32,4.829,1.699,35,3.029,1.715,35,3.343,1.756,35,4.657,1.567,35,5.257,1.104,35,4.029,1.424,35,4.588,0.943,34
detail,6,4.697,2.468,33,6.114,1.166,35,5.618,1.515,34,3.743,1.662,35,3.686,1.635,35,6.059,1.305,34,4.314,1.430,35,2.441,1.557,34,2.794,0.963,34
detailed,8,4.727,2.019,33,6.125,1.269,32,5.294,1.807,34,3.667,1.274,30,3.548,1.623,31,5.875,1.293,32,4.912,1.067,34,4.088,1.788,34,3.882,1.105,34
determination,13,7.235,1.373,34,8.029,0.985,34,7.500,1.595,34,2.242,1.349,33,3.000,1.495,34,5.839,1.273,31,5.059,0.968,34,5.875,0.893,32,4.161,1.370,31
determine,9,5.177,2.135,34,6.286,1.209,35,6.879,1.629,33,2.882,1.323,34,2.914,1.842,35,5.471,1.667,34,4.882,1.231,34,4.758,1.207,33,4.400,0.901,35
determined,10,7.015,1.762,66,7.478,1.250,67,7.692,1.413,65,2.881,1.579,67,3.324,1.810,68,6.295,0.912,61,4.942,1.153,69,5.463,1.201,67,4.303,1.325,66
detest,6,5.097,2.557,31,2.300,1.418,30,5.152,2.245,33,2.394,1.347,33,2.833,1.695,30,4.607,1.566,28,5.258,1.244,31,4.909,1.055,33,4.333,1.054,27
detonate,8,5.818,2.668,33,2.515,1.395,33,5.774,2.324,31,4.742,1.343,31,4.667,1.832,30,4.625,1.635,32,5.515,1.184,33,5.939,1.254,33,5.576,1.074,33
detonation,10,6.121,2.409,33,3.125,1.341,32,4.625,2.329,32,4.606,1.841,33,4.576,1.670,33,4.097,2.006,31,5.594,0.931,32,5.750,1.392,32,5.281,1.125,32
develop,7,5.206,1.997,34,6.794,1.278,34,6.406,1.578,32,2.849,1.417,33,3.212,1.472,33,5.625,1.364,32,4.400,1.020,35,5.000,1.029,34,3.879,1.037,33
development,11,5.161,1.706,31,6.727,1.262,33,5.909,1.422,33,3.667,1.551,33,3.419,1.602,31,6.032,1.000,31,5.152,1.048,33,5.500,1.118,32,4.265,1.146,34
deviant,7,5.147,2.315,34,2.794,1.491,34,5.471,1.989,34,3.235,1.496,34,2.909,1.640,33,4.455,1.794,33,6.371,0.865,35,4.824,1.150,34,4.818,1.359,33
deviation,9,4.576,2.001,33,4.441,1.459,34,4.844,1.770,32,2.849,1.617,33,2.909,1.730,33,4.588,1.647,34,6.353,0.904,34,4.455,1.350,33,4.029,1.014,34
device,6,3.824,2.135,34,5.371,0.796,35,5.486,1.296,35,5.382,1.663,34,5.000,1.799,34,5.912,1.095,34,4.618,1.415,34,3.429,1.316,35,4.618,0.728,34
devil,5,5.906,2.337,32,2.250,1.500,32,4.182,2.540,33,2.968,1.926,31,5.067,1.526,30,4.786,1.800,28,3.313,1.184,32,5.000,1.658,32,5.548,0.945,31
devise,6,4.559,1.897,34,4.677,1.490,34,5.594,1.578,32,3.029,1.505,34,2.939,1.556,33,4.781,1.833,32,5.500,1.118,34,4.182,0.936,33,4.029,1.014,34
devote,6,5.853,2.185,34,7.088,1.463,34,4.765,2.498,34,2.829,1.424,35,3.212,1.409,33,4.719,1.505,32,5.514,1.079,35,5.286,1.343,35,2.697,0.937,33
devoted,7,5.182,2.124,33,7.182,1.359,33,6.177,1.917,34,2.914,1.663,35,3.118,1.549,34,5.323,1.785,31,5.171,1.253,35,4.600,1.553,35,2.633,1.140,30
devotion,8,5.914,2.183,35,7.743,1.480,35,4.829,2.873,35,2.588,1.536,34,3.235,1.535,34,5.719,1.096,32,5.400,1.200,35,5.735,1.093,34,2.629,1.475,35
diabetes,8,4.625,2.058,32,2.333,0.974,33,3.219,1.833,32,4.333,1.804,33,2.546,1.559,33,5.000,1.646,31,5.758,1.156,33,4.303,1.381,33,4.194,0.692,31
diamond,7,6.031,1.912,32,7.188,1.776,32,5.750,1.854,32,6.813,0.464,32,6.697,0.937,33,5.467,1.979,30,3.656,1.360,32,3.387,2.210,31,1.781,0.780,32
diamonds,8,7.177,1.581,34,7.171,1.828,35,6.000,1.493,35,6.765,0.546,34,6.794,0.472,34,5.788,1.409,33,3.824,0.821,34,3.429,2.321,35,1.886,1.008,35
dice,4,4.567,2.108,30,4.968,0.897,31,4.069,1.701,29,6.533,0.670,30,6.414,0.966,29,5.000,1.744,25,3.032,0.933,31,1.750,0.935,32,4.448,0.854,29
dictionary,10,3.121,1.822,33,6.000,1.260,34,5.303,1.930,33,6.394,1.071,33,6.212,1.387,33,5.594,1.618,32,3.765,1.059,34,4.303,1.834,33,4.121,0.807,33
die,3,4.576,3.065,33,2.114,1.703,35,2.939,2.473,33,4.706,2.108,34,4.677,1.727,34,6.212,1.200,33,2.677,1.049,34,5.485,1.877,33,4.514,0.967,35
died,4,5.094,2.720,32,1.758,1.207,33,2.967,2.089,30,5.258,1.866,31,5.121,1.887,33,6.452,0.945,31,2.938,1.368,32,5.323,1.730,31,4.485,0.857,33
diffusion,9,3.529,1.649,34,5.471,1.311,34,4.206,1.491,34,4.000,1.549,35,3.364,1.702,33,4.121,2.027,33,6.314,1.036,35,3.765,1.895,34,3.971,0.941,35
digest,6,3.242,1.457,33,5.143,1.355,35,5.059,1.814,34,4.879,1.472,33,3.686,1.582,35,5.594,1.411,32,4.647,1.326,34,4.029,1.124,34,4.200,0.623,35
digestion,9,3.250,1.561,32,5.939,1.347,33,4.441,1.684,34,5.281,1.328,32,5.029,1.706,34,5.839,1.322,31,5.029,1.175,34,3.781,1.408,32,4.677,0.931,34
digit,5,3.294,2.122,34,5.029,0.514,34,5.382,1.164,34,4.941,1.731,34,4.912,1.669,34,4.839,1.568,31,4.471,1.334,34,2.588,1.517,34,4.765,1.002,34
digit (finger),5,3.771,2.085,35,5.000,0.633,35,5.086,1.556,35,6.086,1.052,35,5.943,1.620,35,4.382,1.863,34,4.571,1.745,35,2.706,1.486,34,4.171,1.134,35
digit (number),5,3.212,1.996,33,5.177,0.452,34,5.382,1.456,34,5.765,1.750,34,6.147,1.286,34,6.000,1.188,34,3.912,1.560,34,2.941,1.679,34,4.324,0.716,34
digital,7,4.382,2.183,34,6.143,1.125,35,5.286,1.523,35,5.063,1.435,32,4.546,1.519,33,6.235,0.909,34,4.886,1.389,35,4.273,1.814,33,4.455,0.891,33
digits,6,3.424,1.724,33,4.943,0.674,35,4.882,1.231,34,5.057,1.585,35,4.829,1.594,35,4.382,1.831,34,4.229,1.375,35,2.914,1.381,35,4.286,0.943,35
digits (fingers),6,4.059,1.781,34,5.229,0.590,35,5.829,1.298,35,6.265,0.980,34,6.559,0.976,34,4.086,1.948,35,4.886,1.430,35,2.559,1.006,34,4.265,1.120,34
digits (numbers),6,3.829,1.964,35,4.971,1.207,35,5.114,1.410,35,5.600,1.534,35,6.114,1.326,35,5.200,1.704,35,3.857,1.552,35,2.800,1.508,35,4.588,0.911,34
dignified,9,4.667,2.357,33,7.758,0.889,33,7.000,2.188,33,2.818,1.546,33,3.125,1.495,32,5.242,1.415,33,5.697,1.087,33,4.906,1.259,32,3.303,1.623,33
dignity,7,5.114,1.879,35,7.588,1.286,34,6.971,1.483,35,2.229,1.311,35,2.886,1.450,35,5.000,1.586,35,5.571,0.935,35,5.429,1.050,35,3.400,1.357,35
dildo,5,6.000,2.086,34,5.333,1.570,33,5.455,2.271,33,6.600,0.641,35,6.686,0.708,35,5.059,1.765,34,6.829,0.446,35,3.813,1.488,32,3.794,2.285,34
dim,3,2.941,1.765,34,3.727,1.213,33,4.333,1.589,33,3.875,1.269,32,4.344,1.670,32,4.844,1.394,32,3.914,1.402,35,2.697,1.087,33,4.382,1.000,34
dinner,6,5.606,2.014,33,6.714,1.406,35,5.849,1.351,33,6.121,1.037,33,6.314,1.237,35,6.629,0.929,35,1.657,0.630,35,3.677,1.470,34,3.257,1.130,35
dinosaur,8,5.771,2.747,35,5.400,1.247,35,5.412,2.060,34,6.371,1.416,35,6.824,0.452,34,5.576,2.031,33,2.361,0.976,36,6.429,1.337,35,5.917,1.038,36
diploma,7,6.125,2.260,32,7.152,1.654,33,6.563,1.999,32,5.406,1.693,32,5.750,1.346,32,5.273,1.656,33,5.727,0.993,33,4.606,1.594,33,3.909,1.055,33
diplomat,8,3.742,1.849,31,5.710,1.549,31,5.344,1.864,32,4.750,1.601,32,4.323,1.614,31,4.161,1.648,31,5.781,1.053,32,4.500,1.176,30,5.035,0.999,29
dire,4,3.710,2.203,31,2.281,1.205,32,4.212,1.665,33,2.719,1.625,32,2.344,1.314,32,4.606,1.808,33,5.706,1.044,34,4.097,1.467,31,4.500,0.814,34
direct,6,5.088,1.884,34,6.000,1.414,35,6.758,1.843,33,4.029,1.765,35,3.353,1.939,34,5.273,1.441,33,4.294,1.016,34,4.515,1.131,33,4.970,1.114,33
direction,9,4.758,1.478,33,5.849,1.158,33,5.781,1.653,32,3.576,1.652,33,3.781,1.615,32,6.031,1.015,32,3.636,0.915,33,4.484,1.012,31,4.121,0.913,33
dirt,4,3.147,1.849,34,2.971,1.124,34,4.829,1.483,35,5.971,1.098,34,6.029,1.295,34,5.794,1.471,34,2.086,0.996,35,3.235,1.646,34,5.177,1.014,34
dirty,5,4.824,2.107,34,2.971,0.985,34,4.265,1.559,34,4.677,1.693,34,5.438,1.345,32,6.313,0.808,32,2.059,0.639,34,3.912,1.380,34,5.029,1.098,34
disappoint,10,4.000,2.138,35,2.457,1.179,35,3.600,1.553,35,3.086,1.610,35,3.343,1.672,35,6.294,0.892,34,3.677,1.408,34,4.686,1.508,35,4.114,1.190,35
disappointed,12,3.818,2.022,33,2.441,1.168,34,3.485,1.559,33,2.471,0.977,34,3.177,1.806,34,6.182,1.192,33,3.471,1.118,34,4.441,1.333,34,3.909,1.026,33
disaster,8,5.794,3.066,34,1.333,0.765,33,2.727,2.233,33,3.971,1.920,35,5.618,1.189,34,5.677,1.280,31,3.943,1.170,35,6.343,1.170,35,4.618,0.805,34
disband,7,3.469,1.677,32,3.875,1.218,32,4.313,1.356,32,3.281,1.463,32,2.710,1.249,31,3.546,1.860,33,5.636,1.176,33,3.063,1.144,32,4.364,0.915,33
disciple,8,3.714,2.050,35,5.200,1.704,35,3.559,2.291,34,4.057,1.866,35,3.971,2.007,35,5.029,2.107,34,4.114,1.430,35,4.114,1.260,35,4.943,1.264,35
discipline,10,4.563,2.277,32,4.719,2.225,32,4.129,2.587,31,2.844,1.523,32,3.875,1.635,32,5.448,1.328,29,4.424,1.256,33,4.875,1.386,32,4.469,1.414,32
disclose,8,4.219,1.452,32,4.500,1.436,32,4.871,1.540,31,2.500,0.968,32,2.438,1.767,32,3.862,1.479,29,5.903,0.995,31,3.967,1.140,30,3.966,0.765,29
disclosure,10,3.714,2.198,35,4.939,1.254,33,4.941,1.644,34,2.909,1.564,33,2.471,1.500,34,4.147,1.593,34,6.343,1.145,35,4.000,1.372,34,4.086,1.025,35
disco,5,6.303,1.766,33,6.375,1.850,32,5.774,1.539,31,5.152,1.417,33,5.750,1.199,32,4.815,1.634,27,3.970,1.218,33,4.563,1.413,32,3.400,1.114,30
discomfort,10,5.281,2.004,32,2.697,1.243,33,2.909,1.288,33,3.030,1.267,33,3.500,1.581,32,5.483,1.303,29,4.667,1.172,33,4.438,1.368,32,3.400,0.917,30
disconnect,10,3.250,1.871,32,3.500,1.170,34,4.250,1.969,32,4.147,1.517,34,3.212,1.591,33,5.471,1.419,34,4.794,1.278,34,3.594,1.195,32,4.394,1.013,33
discourage,10,3.235,1.832,34,3.118,1.471,34,4.059,2.086,34,2.849,1.282,33,2.667,1.146,33,5.000,1.317,30,5.088,0.853,34,4.242,1.349,33,4.471,1.144,34
discover,8,6.188,2.038,32,7.000,1.118,32,6.839,1.568,31,3.375,1.192,32,4.344,1.707,32,6.125,1.083,32,3.625,1.218,32,5.531,1.250,32,4.303,0.870,33
discovery,9,6.912,1.805,34,7.429,1.271,35,6.559,1.459,34,3.714,1.596,35,4.057,1.689,35,5.424,1.303,33,4.000,1.309,35,5.857,1.397,35,4.559,1.117,34
discrete,8,4.125,1.763,32,5.147,1.286,34,5.121,1.472,33,3.219,1.866,32,3.121,1.552,33,4.939,1.556,33,5.543,1.155,35,3.235,1.415,34,3.697,0.797,33
discretion,10,3.818,1.623,33,5.182,1.566,33,5.182,2.194,33,2.394,1.278,33,2.970,1.930,33,4.968,1.787,31,6.235,1.002,34,3.576,1.670,33,3.576,1.207,33
disdain,7,4.400,2.304,30,2.867,1.384,30,4.667,1.814,30,2.482,1.258,27,2.586,1.498,29,3.656,2.010,32,6.333,0.907,30,3.929,1.132,28,4.300,0.862,30
disease,7,4.059,2.532,34,1.765,0.730,34,3.177,2.332,34,5.059,1.662,34,4.794,1.605,34,5.794,1.207,34,4.029,1.098,34,4.912,2.035,34,4.059,0.906,34
diseased,8,3.882,2.731,34,1.667,0.682,33,3.353,2.519,34,4.400,1.642,35,4.514,2.005,35,4.912,1.884,34,4.735,1.290,34,5.000,1.534,34,4.657,1.013,35
disfigured,10,4.412,2.534,34,2.588,0.911,34,2.970,1.193,33,4.118,1.711,34,5.177,1.823,34,4.667,1.804,33,5.706,1.177,34,4.441,1.265,34,4.576,1.074,33
disgust,7,4.514,2.196,35,2.371,1.071,35,4.853,2.088,34,3.121,1.737,33,4.242,1.596,33,5.531,1.520,32,4.657,1.040,35,4.588,1.240,34,4.091,1.264,33
disgusted,9,4.576,2.640,33,2.029,0.910,35,5.486,2.034,35,2.914,1.339,35,3.743,1.857,35,5.735,1.421,34,4.229,1.244,35,4.914,1.156,35,4.294,0.824,34
disgusting,10,4.000,2.798,35,1.829,0.971,35,4.057,1.413,35,2.743,1.179,35,4.382,1.681,34,6.114,1.090,35,3.029,1.295,34,5.000,1.373,35,4.886,1.090,35
dish,4,3.500,1.893,30,5.194,0.931,31,5.375,0.960,32,6.207,1.214,29,6.065,1.216,31,6.042,1.172,24,2.933,1.365,30,2.767,1.146,30,3.407,0.782,27
disloyal,8,4.543,2.297,35,2.029,1.183,35,3.429,1.932,35,2.657,1.393,35,2.943,1.548,35,4.571,1.729,35,5.294,0.986,34,4.788,1.572,33,4.029,1.082,35
dismiss,7,3.576,1.970,33,3.212,1.409,33,4.344,2.393,32,3.406,1.271,32,3.000,1.620,32,4.900,1.446,30,5.063,1.029,32,3.600,1.497,30,4.214,1.081,28
disparity,9,3.433,2.077,30,3.125,1.218,32,3.667,1.886,30,2.172,1.019,29,2.161,1.526,31,3.438,2.091,32,6.467,0.884,30,4.767,1.202,30,3.655,0.957,29
displeased,10,4.286,2.159,35,2.371,0.865,35,4.543,2.156,35,3.029,1.465,34,3.886,1.582,35,4.886,1.817,35,4.706,1.296,34,4.086,1.105,35,3.686,1.141,35
dispose,7,3.265,1.559,34,3.353,1.160,34,4.824,1.902,34,3.771,1.375,35,3.206,1.694,34,4.765,1.535,34,5.229,1.311,35,3.606,1.413,33,4.529,0.947,34
disposition,11,4.031,1.811,32,4.548,1.042,31,4.529,1.440,34,2.600,1.332,30,2.281,1.505,32,3.645,1.788,31,6.333,1.005,33,4.563,1.248,32,4.281,1.068,32
dissent,7,4.355,2.280,31,3.100,1.044,30,5.161,2.034,31,2.667,1.044,30,2.781,1.691,32,3.400,1.870,35,6.303,0.834,33,4.188,1.424,32,4.484,0.875,31
dissident,9,4.679,2.346,28,3.852,1.671,27,4.846,2.161,26,3.000,1.960,25,2.741,2.029,27,2.656,1.813,32,6.786,0.490,28,4.192,1.494,26,4.720,1.184,25
distant,7,3.500,1.613,34,3.970,1.403,33,3.774,1.496,31,3.147,1.517,34,4.088,1.522,34,6.194,0.965,31,4.424,1.074,33,4.727,1.763,33,4.206,1.106,34
distinction,11,5.147,1.865,34,6.647,1.512,34,6.219,1.745,32,2.912,1.442,34,3.182,1.604,33,4.636,1.534,33,5.486,1.180,35,4.735,1.400,34,4.455,0.856,33
distinguish,11,4.594,1.800,32,5.606,0.776,33,6.000,1.073,33,2.879,1.552,33,2.970,1.660,33,5.515,1.417,33,5.697,1.000,33,3.909,1.083,33,4.206,0.759,34
distract,8,4.143,1.823,35,3.735,1.038,34,4.257,1.730,35,3.177,1.424,34,2.849,1.417,33,5.667,1.428,33,4.029,0.971,35,3.941,1.083,34,4.242,1.207,33
distraction,11,4.588,1.833,34,3.912,1.172,34,3.455,1.157,33,3.030,1.547,33,3.118,1.529,34,6.088,1.172,34,4.677,0.931,34,4.412,1.353,34,4.061,1.179,33
distress,8,5.457,2.430,35,2.286,1.300,35,2.914,1.763,35,3.286,1.596,35,3.943,1.820,35,5.375,1.192,32,4.853,1.375,34,4.971,1.363,35,3.424,1.181,33
distressed,10,4.294,2.295,34,2.647,1.210,34,3.182,1.566,33,2.824,1.150,34,3.618,1.591,34,5.455,1.499,33,5.500,1.243,34,4.765,1.190,34,3.794,1.158,34
disturb,7,5.265,2.343,34,2.849,1.158,33,4.563,2.290,32,2.971,1.404,35,3.529,1.169,34,5.364,1.344,33,3.912,1.147,34,4.429,1.077,35,4.281,0.760,32
disturbed,9,4.353,2.113,34,2.091,0.996,33,3.412,1.784,34,2.886,1.508,35,3.182,1.585,33,4.849,1.794,33,4.588,1.309,34,4.400,1.571,35,4.382,0.841,34
ditch,5,3.469,1.695,32,3.424,1.256,33,4.455,1.578,33,5.125,1.654,32,4.938,1.676,32,4.000,1.535,28,4.125,0.927,32,3.875,1.192,32,4.258,0.841,31
dive,4,5.314,2.148,35,5.600,1.126,35,5.829,1.874,35,4.382,1.591,34,5.118,1.694,34,5.686,1.389,35,3.382,1.112,34,4.171,1.230,35,4.086,1.204,35
diver,5,4.438,1.968,32,5.125,1.083,32,5.433,1.499,30,6.000,1.047,31,6.000,1.061,32,5.300,1.464,30,3.849,1.077,33,3.300,1.345,30,5.031,1.185,32
diverse,7,5.088,1.991,34,7.229,1.333,35,5.286,1.426,35,2.485,1.306,33,3.771,1.929,35,5.412,1.396,34,5.857,0.899,35,5.457,1.421,35,4.000,0.862,35
divert,6,4.394,1.969,33,4.344,1.019,32,4.387,1.580,31,3.742,1.544,31,3.281,1.546,32,4.594,1.598,32,5.485,1.373,33,4.031,1.159,32,4.303,0.834,33
divination,10,3.833,2.075,24,5.556,1.873,27,4.577,1.864,26,2.704,1.559,27,2.360,1.494,25,2.818,1.731,33,6.129,1.211,31,4.667,1.675,24,3.370,1.418,27
divine,6,6.125,1.996,32,7.469,1.541,32,5.419,2.600,31,1.936,1.134,31,2.484,1.644,31,4.367,1.798,30,4.625,1.516,32,5.719,1.463,32,2.931,1.311,29
divorce,7,5.094,2.350,32,2.581,1.498,31,4.344,2.025,32,4.250,1.750,32,3.313,1.722,32,5.333,1.564,27,4.781,1.473,32,5.161,0.919,31,3.733,1.063,30
dizzy,5,4.839,1.885,31,3.516,1.043,31,3.531,1.479,32,3.000,1.392,32,3.875,1.763,32,5.071,1.557,28,3.281,1.463,32,3.323,1.028,31,3.464,0.906,28
docile,6,2.533,1.408,30,5.065,1.105,31,3.621,1.827,29,3.033,1.278,30,3.267,1.459,30,3.933,1.825,30,6.276,0.943,29,3.138,1.224,29,3.074,1.120,27
dock,4,3.514,1.713,35,4.971,0.560,35,4.824,0.746,34,6.235,1.086,34,5.371,1.742,35,4.353,1.747,34,4.486,1.251,35,4.629,1.623,35,4.743,0.840,35
dock (deduct),4,3.903,2.220,31,3.424,1.436,33,3.656,1.881,32,3.862,1.717,29,2.364,1.432,33,3.697,1.946,33,5.875,1.111,32,3.781,1.408,32,4.529,0.848,34
dock (ship),4,3.719,2.211,32,5.382,1.237,34,4.636,1.251,33,6.188,1.184,32,6.182,1.359,33,4.813,1.648,32,4.177,1.224,34,5.125,1.850,32,5.371,1.044,35
doctor,6,5.088,1.721,34,6.118,1.795,34,4.353,1.984,34,6.382,0.971,34,6.546,0.700,33,6.455,0.820,33,2.441,0.774,34,4.147,1.417,34,5.118,1.182,34
doctrine,8,4.968,2.469,31,4.871,2.166,31,4.367,2.652,30,3.774,1.754,31,2.839,1.483,31,3.242,1.810,33,6.719,0.624,32,5.484,1.292,31,4.968,0.933,31
document,8,3.250,1.658,32,5.000,0.603,33,5.588,1.263,34,6.059,1.211,34,6.091,1.164,33,6.094,1.465,32,5.118,1.255,34,3.667,1.511,33,4.364,0.643,33
dodgy,5,4.257,1.794,35,2.788,0.977,33,4.121,1.701,33,3.394,1.496,33,3.313,1.895,32,5.333,1.223,33,4.486,1.131,35,3.727,0.897,33,4.758,0.954,33
dog,3,6.147,2.185,34,7.067,1.237,30,6.242,1.793,33,6.833,0.453,30,6.889,0.314,27,6.840,0.463,25,1.735,0.656,34,3.273,1.238,33,4.606,0.983,33
dogma,5,5.192,2.167,26,3.357,1.368,28,2.815,1.541,27,2.107,1.319,28,2.071,1.307,28,2.903,1.784,31,6.536,0.823,28,5.214,1.372,28,4.852,1.044,27
dole,4,3.333,1.764,27,3.107,1.319,28,3.517,1.754,29,3.778,1.286,27,3.250,1.573,28,3.414,1.992,29,6.103,1.125,29,3.071,1.361,28,4.654,0.918,26
doll,4,3.515,1.828,33,5.765,0.877,34,4.618,1.715,34,6.371,0.929,35,6.400,0.932,35,5.441,1.612,34,1.600,0.641,35,2.057,0.893,35,1.677,0.756,34
dollar,6,5.706,1.775,34,5.743,1.461,35,5.057,1.999,35,6.514,0.770,35,6.500,0.814,34,5.543,1.627,35,3.743,1.317,35,3.794,2.069,34,5.171,1.082,35
dolls,5,3.882,1.811,34,5.559,1.376,34,5.686,1.508,35,6.286,1.322,35,6.457,1.078,35,5.000,1.749,34,1.771,0.636,35,2.457,0.996,35,1.914,0.996,35
dolphin,7,5.406,1.998,32,6.531,1.601,32,5.194,1.090,31,6.849,0.435,33,6.818,0.520,33,5.710,1.887,31,2.515,0.783,33,4.871,1.661,31,2.909,1.138,33
dome,4,3.406,1.835,32,5.188,1.310,32,4.807,1.490,31,5.867,1.384,30,6.030,1.141,33,3.643,1.652,28,4.455,1.328,33,4.625,1.833,32,4.233,1.023,30
dominate,8,6.914,1.857,35,3.941,1.878,34,8.371,1.416,35,2.800,1.753,35,3.886,1.669,35,5.324,1.344,34,5.486,1.105,35,5.943,1.040,35,5.657,1.286,35
donkey,6,3.706,2.149,34,5.182,0.968,33,5.343,1.689,35,6.588,0.844,34,6.667,0.841,33,5.281,1.807,32,2.543,1.104,35,4.059,1.282,34,4.857,1.355,35
doom,4,5.688,2.698,32,1.636,0.979,33,2.750,1.871,32,2.182,0.999,33,2.563,1.478,32,4.310,1.783,29,4.375,1.083,32,5.750,1.323,32,4.767,0.989,30
doomed,6,4.906,2.650,32,1.645,1.309,31,2.594,1.918,32,3.032,1.675,31,2.750,1.458,32,4.581,1.582,31,4.727,1.108,33,5.486,1.360,35,4.818,1.192,33
door,4,2.818,1.783,33,5.333,0.974,33,5.156,1.121,32,6.636,0.688,33,6.686,0.919,35,6.743,0.731,35,1.714,0.658,35,3.571,1.695,35,4.265,0.740,34
doorman,7,3.429,1.745,35,4.943,1.194,35,4.529,2.278,34,6.471,0.776,34,6.324,1.049,34,5.114,2.039,35,4.806,1.450,36,3.743,1.360,35,6.444,0.762,36
dope,4,3.903,1.924,31,4.226,1.698,31,4.613,1.559,31,4.188,1.550,32,3.586,1.732,29,3.781,1.996,32,5.875,1.341,32,3.030,1.314,33,4.879,1.200,33
dope (drugs),4,5.500,2.416,34,2.677,1.429,34,3.618,2.115,34,5.818,1.167,33,5.794,1.278,34,5.000,1.837,32,6.118,0.867,34,3.970,1.566,33,5.382,1.029,34
dope (idiot),4,3.353,1.696,34,2.543,1.227,35,4.324,1.827,34,3.343,1.413,35,4.061,1.632,33,3.750,2.046,32,5.000,1.568,35,3.559,1.376,34,4.912,0.919,34
dopey,5,3.125,1.949,32,3.576,1.156,33,4.394,1.969,33,2.697,1.291,33,4.000,1.871,32,4.125,1.556,32,3.939,1.496,33,3.677,1.059,31,4.853,1.115,34
dose,4,3.171,1.905,35,4.576,1.045,33,4.182,1.833,33,4.265,1.703,34,3.686,1.817,35,5.324,1.277,34,4.857,1.397,35,2.882,1.605,34,4.147,0.809,34
doubt,5,4.273,1.927,33,2.971,0.985,34,3.382,1.515,34,2.588,1.141,34,2.765,1.395,34,6.029,1.098,34,4.677,1.429,34,4.088,1.358,34,3.794,0.867,34
dough,5,4.121,2.027,33,5.588,0.878,34,5.382,1.534,34,6.118,1.157,34,5.941,1.392,34,5.344,1.383,32,3.147,1.240,34,2.794,1.132,34,3.943,0.826,35
dough (baking),5,4.706,2.243,34,6.206,1.346,34,5.735,1.804,34,6.471,0.776,34,6.206,1.051,34,5.529,1.649,34,3.118,1.345,34,3.059,1.371,34,2.912,1.222,34
dough (money),5,5.485,2.311,33,6.314,1.982,35,5.177,2.268,34,5.857,1.376,35,5.758,1.349,33,3.515,2.047,33,5.212,1.148,33,4.229,1.692,35,5.353,0.762,34
dove,4,4.059,2.222,34,6.273,1.420,33,5.147,1.396,34,6.086,1.556,35,6.500,0.738,34,4.875,1.709,32,3.029,1.108,35,2.400,1.200,35,2.647,1.082,34
dove (bird),4,4.529,2.239,34,6.686,1.526,35,5.824,1.617,34,6.229,1.071,35,6.429,0.871,35,5.941,1.327,34,3.429,1.077,35,2.629,1.173,35,2.143,0.867,35
dove (dive),4,4.438,2.045,32,4.939,1.013,33,5.625,1.556,32,4.438,1.391,32,5.094,1.508,32,4.433,1.856,30,4.061,1.127,33,3.290,1.197,31,4.219,1.111,32
down,4,3.303,1.784,33,3.941,1.413,34,4.500,1.649,34,3.382,1.815,34,4.229,1.884,35,6.333,1.035,33,1.800,0.709,35,3.057,1.286,35,4.088,0.507,34
down (direction),4,3.188,1.648,32,4.147,1.240,34,3.936,1.413,31,4.710,1.708,31,4.469,1.837,32,6.559,0.847,34,2.286,1.578,35,3.469,1.639,32,4.636,0.948,33
down (fur),4,3.000,1.968,31,4.844,1.228,32,4.909,1.334,33,5.936,1.105,31,5.379,1.448,29,3.563,1.870,32,5.250,1.500,32,3.281,1.441,32,3.412,1.417,34
down (sad),4,3.188,1.845,32,2.750,1.090,32,3.129,1.314,31,2.875,1.083,32,4.849,1.500,33,6.065,1.366,31,3.125,1.431,32,3.968,1.576,31,4.031,0.918,32
drab,4,2.364,1.322,33,3.364,1.251,33,3.938,1.321,32,3.059,1.136,34,3.941,1.552,34,3.618,1.766,34,5.500,1.194,34,3.000,1.000,32,4.177,0.821,34
draft,5,3.727,2.049,33,5.091,1.026,33,4.765,1.554,34,4.531,1.520,32,3.412,1.647,34,5.267,1.548,30,4.559,1.288,34,3.588,1.115,34,4.156,0.712,32
draft (breeze),5,3.515,1.925,33,4.788,1.665,33,4.424,1.985,33,4.563,1.694,32,4.546,2.031,33,5.909,1.379,33,3.543,1.250,35,2.697,1.267,33,3.576,1.102,33
draft (first version),5,3.177,1.599,34,5.382,1.029,34,5.618,1.663,34,5.088,1.314,34,4.471,1.576,34,6.121,1.037,33,5.618,1.138,34,3.500,1.144,34,4.147,1.033,34
drag,4,3.794,1.937,34,3.714,1.110,35,3.941,1.970,34,4.206,1.623,34,4.714,1.578,35,5.265,1.313,34,3.794,1.568,34,3.636,1.202,33,4.486,1.156,35
dragon,6,6.781,2.042,32,4.938,1.456,32,5.867,2.432,30,4.839,2.065,31,6.345,1.026,29,5.259,1.624,27,3.063,1.116,32,5.531,1.581,32,5.387,1.068,31
drama,5,5.647,2.140,34,4.471,1.736,34,4.677,1.744,34,4.029,1.465,34,3.735,1.960,34,6.125,0.992,32,4.000,1.163,34,5.265,1.400,34,2.529,1.118,34
draught,7,4.103,2.187,29,3.483,1.355,29,4.276,1.436,29,4.100,1.513,30,3.581,1.828,31,3.778,1.969,27,5.133,1.360,30,3.793,1.808,29,4.360,0.794,25
draw,4,4.697,2.110,33,6.029,1.159,35,6.257,1.317,35,4.971,1.543,34,5.424,1.349,33,6.121,1.008,33,2.171,0.878,35,3.303,1.403,33,3.636,1.123,33
draw (artistic),4,5.152,2.076,33,6.143,1.125,35,6.029,2.007,35,4.343,1.638,35,5.229,1.605,35,5.879,1.174,33,2.057,0.955,35,4.000,1.171,35,3.206,0.759,34
draw (attract),4,6.206,1.828,34,6.824,1.294,34,5.971,2.077,35,2.886,1.389,35,3.543,1.713,35,4.875,1.495,32,4.500,1.266,34,4.743,1.104,35,3.343,1.264,35
draw (choose),4,4.514,1.680,35,5.486,0.841,35,5.235,2.184,34,4.114,1.469,35,3.971,1.647,35,4.546,1.794,33,4.057,1.413,35,3.543,1.401,35,3.971,0.910,35
draw (tie),4,3.313,1.590,32,4.909,0.621,33,5.333,1.664,33,4.636,1.514,33,4.188,1.927,32,5.063,1.819,32,4.125,1.536,32,3.091,1.190,33,4.485,1.258,33
drawers,7,2.912,1.634,34,5.147,0.354,34,5.114,1.036,35,6.343,1.068,35,6.086,1.025,35,5.853,1.286,34,3.000,0.793,35,3.571,0.965,35,3.571,0.994,35
drawing,7,4.771,2.058,35,6.029,1.295,34,5.265,2.077,34,5.735,1.093,34,5.771,1.456,35,5.735,1.540,34,2.371,1.197,35,3.706,1.201,34,3.324,1.049,34
dread,5,5.548,2.153,31,2.065,0.878,31,3.000,1.390,29,2.500,1.090,32,2.875,1.556,32,4.500,1.680,28,5.063,1.116,32,4.871,1.475,31,4.379,0.848,29
dream,5,6.303,2.195,33,7.406,1.114,32,5.125,2.509,32,2.719,1.841,32,4.059,1.909,34,6.615,0.560,26,2.824,0.706,34,5.500,1.090,32,3.094,1.155,32
dreams,6,6.667,1.385,33,6.849,1.417,33,4.882,1.891,34,2.742,2.032,31,4.161,1.985,31,6.367,0.836,30,2.829,0.971,35,5.667,1.198,33,3.030,1.425,33
dreary,6,2.656,1.383,32,2.657,0.984,35,3.781,1.515,32,2.794,1.158,34,3.800,1.687,35,4.343,1.756,35,4.853,1.240,34,3.441,1.333,34,3.829,0.971,35
dress,5,5.629,2.451,35,6.371,1.311,35,5.879,2.071,33,6.611,0.636,36,6.727,0.565,33,6.710,0.579,31,2.028,0.928,36,3.265,1.267,34,1.472,1.166,36
dress (formal),5,5.688,1.861,32,6.645,1.404,31,5.625,1.916,32,5.031,1.649,32,5.875,1.409,32,6.125,1.166,32,3.606,1.613,33,3.879,1.200,33,2.375,1.654,32
dress (put on clothes),5,5.265,1.899,34,6.212,1.122,33,6.813,1.446,32,5.147,1.517,34,5.794,1.183,34,6.647,0.536,34,1.971,0.747,34,3.788,1.225,33,2.588,0.878,34
dress (skirt),5,5.788,2.085,33,6.000,1.069,35,5.200,1.283,35,6.543,0.840,35,6.781,0.695,32,6.344,1.189,32,2.543,1.338,35,3.206,1.132,34,1.529,0.848,34
dressed,7,4.364,2.012,33,6.273,1.309,33,5.879,1.950,33,4.938,1.478,32,5.606,1.205,33,6.394,0.919,33,2.485,1.048,33,3.281,1.152,32,3.156,0.972,32
dresser,7,4.286,2.172,35,5.500,0.777,34,4.743,1.155,35,5.914,1.228,35,5.559,1.752,34,4.618,1.986,34,4.200,1.410,35,3.343,1.638,35,2.229,0.897,35
drift,5,3.515,1.540,33,4.471,1.194,34,4.706,1.824,34,3.206,1.367,34,3.697,1.507,33,4.667,1.627,33,4.647,1.082,34,3.559,1.168,34,4.412,0.844,34
drifter,7,3.853,1.896,34,4.088,1.039,34,4.576,1.478,33,3.625,1.409,32,4.118,1.567,34,3.824,1.617,34,5.813,0.982,32,3.182,1.217,33,4.829,0.774,35
drifting,8,4.219,1.866,32,4.500,1.243,34,4.030,1.800,33,3.147,1.417,34,4.118,1.409,34,4.909,1.485,33,5.088,1.358,34,4.000,1.372,34,4.091,0.900,33
drill,5,4.441,2.592,34,4.273,1.188,33,5.719,1.956,32,6.314,0.979,35,6.353,0.904,34,4.879,1.591,33,3.471,1.169,34,3.118,1.182,34,5.529,1.091,34
drill (practice),5,4.324,2.193,34,4.485,1.184,33,3.714,1.814,35,4.286,1.465,35,4.382,1.749,34,4.063,1.999,32,4.882,1.345,34,3.571,1.337,35,5.088,1.011,34
drill (tool),5,3.629,2.030,35,4.943,1.286,35,6.343,2.203,35,6.515,0.821,33,6.543,0.769,35,5.647,1.570,34,3.529,1.194,34,3.441,1.538,34,6.000,1.014,35
drive,5,4.813,2.364,32,5.774,0.974,31,6.094,2.323,32,4.818,1.660,33,5.250,1.436,32,6.103,1.423,29,2.969,1.425,32,4.000,1.344,31,4.879,1.037,33
drive (car),5,5.529,2.239,34,5.886,1.282,35,6.514,2.048,35,5.818,1.424,33,6.177,1.224,34,6.438,0.788,32,2.771,1.044,35,4.353,1.234,34,5.029,0.985,34
drive (motivation),5,6.375,2.058,32,7.600,1.151,35,7.303,1.642,33,2.849,1.540,33,3.030,1.507,33,5.758,1.457,33,5.265,1.267,34,5.242,1.280,33,4.588,1.458,34
drop,4,3.606,2.014,33,3.800,1.238,35,4.515,1.940,33,4.294,1.544,34,4.636,1.806,33,5.839,1.194,31,2.333,1.064,33,3.485,1.351,33,4.364,0.915,33
drop (fall),4,4.469,2.136,32,3.438,1.088,32,3.967,1.169,30,4.813,1.379,32,5.344,1.670,32,5.750,1.581,32,2.839,1.194,31,4.355,1.427,31,4.125,0.696,32
drop (rain),4,3.765,2.073,34,5.086,1.481,35,5.030,1.899,33,5.886,1.368,35,6.500,0.777,34,6.121,1.148,33,2.457,0.840,35,1.471,0.882,34,3.088,0.981,34
dropped,7,3.800,2.054,35,3.486,0.906,35,3.618,1.456,34,4.727,1.619,33,4.485,1.480,33,5.750,1.250,32,2.657,1.145,35,3.515,1.329,33,4.250,0.661,32
drought,7,3.688,2.007,32,2.353,1.797,34,3.242,2.132,33,5.188,1.488,32,5.088,1.976,34,5.219,1.615,32,5.206,1.231,34,5.000,1.723,33,4.697,1.114,33
drown,5,4.647,2.622,34,1.853,0.912,34,2.735,1.945,34,4.735,1.578,34,4.912,1.541,34,5.177,1.445,34,3.529,1.091,34,4.441,1.439,34,4.324,1.300,34
drug,4,5.886,2.108,35,4.206,2.324,34,5.314,2.447,35,5.600,1.571,35,5.765,1.285,34,6.452,0.836,31,5.088,1.067,34,4.114,2.067,35,4.765,0.909,34
drugged,7,4.471,2.342,34,2.235,1.059,34,3.088,2.241,34,4.324,1.585,34,4.324,1.810,34,5.000,1.670,33,5.500,1.118,34,4.412,1.331,34,5.091,0.933,33
drum,4,5.419,2.091,31,5.469,1.199,32,6.167,1.368,30,6.655,0.603,29,6.567,0.804,30,5.519,1.596,27,2.563,0.899,32,3.774,1.621,31,5.387,0.790,31
drummer,7,5.457,1.887,35,5.857,1.150,35,6.029,1.502,35,6.000,1.237,34,6.364,1.039,33,5.647,1.453,34,3.657,1.120,35,4.394,1.369,33,5.571,0.965,35
drums,5,6.172,1.840,29,6.061,1.301,33,6.367,1.449,30,6.700,0.640,30,6.724,0.638,29,6.174,1.274,23,2.969,1.104,32,4.281,1.328,32,5.172,0.833,29
drunk,5,5.794,2.097,34,4.800,1.753,35,4.286,2.337,35,4.343,1.585,35,5.857,1.417,35,6.576,0.854,33,5.000,1.242,35,4.657,1.040,35,5.029,1.108,35
dubious,7,4.167,1.790,30,3.290,1.141,31,3.906,1.308,32,2.161,0.954,31,2.742,1.565,31,3.829,1.797,35,5.844,1.302,32,4.032,1.257,31,4.258,0.841,31
duck,4,4.400,1.607,35,5.686,1.090,35,5.086,1.105,35,6.571,0.965,35,6.600,0.962,35,5.543,1.556,35,1.800,1.238,35,2.714,0.973,35,3.971,1.028,35
duck (bird),4,3.121,2.027,33,5.788,1.008,33,5.031,1.571,32,6.788,0.477,33,6.849,0.359,33,5.719,1.644,32,1.818,0.796,33,2.636,1.226,33,3.697,1.058,33
duck (cricket),4,2.793,1.730,29,4.815,0.611,27,5.148,1.325,27,4.000,1.805,27,4.000,2.121,28,2.061,1.434,33,6.000,1.217,27,3.333,0.943,30,5.419,1.185,31
duck (crouch),4,3.941,2.071,34,4.514,1.105,35,4.636,1.997,33,4.486,1.402,35,4.943,1.866,35,4.629,1.868,35,3.353,1.432,34,2.765,0.941,34,4.706,1.125,34
duet,4,4.667,2.040,33,5.735,1.720,34,5.273,1.052,33,4.548,1.542,31,5.125,1.341,32,5.094,1.877,32,4.371,1.123,35,3.485,1.258,33,3.500,0.947,34
duke,4,3.546,2.203,33,5.588,1.331,34,5.250,2.236,32,5.514,1.500,35,5.343,1.492,35,3.765,2.073,34,4.086,1.519,35,4.588,1.700,34,6.486,0.841,35
dull,4,2.057,1.393,35,2.694,1.221,36,4.206,1.875,34,3.139,1.735,36,3.971,1.774,34,6.125,1.139,32,3.833,1.404,36,2.943,1.286,35,4.750,1.010,36
dumb,4,3.546,1.827,33,2.813,1.130,32,3.182,1.424,33,2.969,1.287,32,3.364,1.666,33,5.531,1.639,32,3.061,1.229,33,3.344,1.449,32,4.613,0.868,31
dummy,5,3.206,1.762,34,3.853,1.498,34,4.606,1.669,33,4.849,1.672,33,5.382,1.329,34,5.031,1.759,32,2.677,1.300,34,2.813,1.044,32,4.212,1.066,33
dummy (idiot),5,3.229,1.838,35,2.143,1.046,35,3.938,1.936,32,3.457,1.441,35,4.788,1.513,33,3.875,1.763,32,3.400,1.438,35,3.303,1.243,33,4.706,1.044,34
dummy (mannequin),5,3.265,1.559,34,4.697,0.937,33,4.636,2.027,33,6.333,1.064,33,6.485,0.744,33,4.781,1.932,32,3.824,1.150,34,3.129,1.184,31,3.235,1.190,34
dummy (nipple),5,4.000,2.058,34,5.364,1.010,33,4.343,1.492,35,5.688,1.402,32,5.824,1.706,34,3.771,2.153,35,2.758,1.985,33,2.152,1.209,33,2.559,1.063,34
dump,4,3.618,1.847,34,2.941,1.162,34,4.333,1.787,33,4.412,1.801,34,4.559,1.684,34,5.290,1.590,31,3.765,1.190,34,3.765,1.496,34,4.735,0.980,34
dune,4,4.375,1.709,32,5.097,1.146,31,5.121,1.365,33,5.581,1.737,31,5.355,1.824,31,3.483,1.632,29,4.839,1.394,31,4.300,1.487,30,4.103,1.029,29
dung,4,2.818,2.037,33,3.469,1.250,32,4.486,1.339,35,6.152,1.048,33,5.706,1.637,34,4.485,1.760,33,3.970,1.337,33,2.765,1.477,34,4.758,0.922,33
dungeon,7,5.206,2.483,34,2.441,1.418,34,2.807,1.891,31,6.118,1.231,34,6.118,1.345,34,4.677,2.124,34,3.882,1.430,34,4.471,1.736,34,5.353,0.967,34
durable,7,4.647,2.154,34,7.000,1.163,34,6.576,1.724,33,3.177,1.562,34,3.571,1.479,35,4.765,1.516,34,5.412,1.115,34,4.943,1.241,35,4.794,0.963,34
dusk,4,4.471,2.076,34,5.667,0.974,33,4.765,1.285,34,4.324,1.604,34,5.412,1.216,34,5.125,1.474,32,4.114,0.887,35,3.857,1.624,35,3.818,1.192,33
dust,4,2.714,1.666,35,3.771,1.197,35,4.686,1.982,35,5.677,1.254,34,5.629,1.375,35,6.118,1.078,34,2.914,0.906,35,1.857,1.476,35,3.771,1.197,35
dustbin,7,2.094,1.508,32,4.125,1.654,32,5.194,1.574,31,6.727,0.617,33,6.548,1.131,31,5.167,2.115,30,3.182,1.290,33,2.774,1.337,31,4.656,0.852,32
duster,6,2.719,1.681,32,4.857,0.899,35,5.324,1.604,34,6.424,1.129,33,6.485,0.821,33,5.000,1.805,35,3.657,1.413,35,2.629,1.197,35,3.303,0.969,33
dustpan,7,2.281,1.441,32,4.500,1.289,34,4.750,1.323,32,6.294,1.151,34,6.219,1.268,32,5.118,1.451,34,3.941,1.413,34,2.771,1.244,35,3.758,1.045,33
dusty,5,3.667,1.627,33,3.424,1.102,33,4.438,1.273,32,4.788,1.387,33,5.546,1.258,33,5.484,1.365,31,3.188,0.982,32,2.625,1.244,32,3.767,0.844,30
duty,4,3.824,2.162,34,5.029,1.618,34,4.485,2.363,33,3.059,1.748,34,3.061,1.516,33,5.375,1.596,32,4.394,1.153,33,4.970,1.243,33,4.471,1.500,34
duvet,5,5.258,2.228,31,6.516,1.411,31,5.500,1.432,30,6.714,0.525,28,6.500,0.982,28,5.964,1.547,28,3.600,1.724,30,3.867,1.431,30,3.143,0.742,28
dwarf,5,4.484,1.624,31,4.452,1.291,31,4.452,1.240,31,6.000,1.061,32,5.781,1.243,32,3.926,1.864,27,3.813,0.950,32,2.219,1.082,32,4.567,0.844,30
dwell,5,3.484,1.644,31,4.065,1.343,31,4.323,1.673,31,3.000,1.146,32,2.774,1.698,31,3.387,1.790,31,5.258,0.949,31,3.807,0.895,31,3.786,0.860,28
dye,3,3.594,1.598,32,5.250,0.866,32,5.290,1.300,31,5.677,1.594,31,5.406,1.578,32,5.727,1.441,33,4.485,1.417,33,3.129,1.100,31,3.091,1.055,33
dying,5,5.853,2.415,34,1.909,1.240,33,2.424,1.518,33,3.212,1.701,33,3.909,1.764,33,5.923,1.035,26,3.382,0.908,34,5.152,1.540,33,4.061,0.649,33
dynamite,8,7.594,1.343,32,3.788,1.871,33,5.125,2.288,32,6.433,0.804,30,6.219,0.739,32,4.452,1.965,31,4.394,1.254,33,5.030,1.899,33,5.194,1.203,31
dynasty,7,5.188,2.242,32,4.967,1.741,30,4.667,2.445,33,4.097,1.573,31,3.909,1.730,33,2.849,1.987,33,6.000,1.101,33,5.813,1.530,32,4.742,1.269,31
eager,5,6.656,1.743,32,6.824,1.339,34,6.647,1.348,34,3.625,1.746,32,3.571,1.887,35,5.697,1.141,33,4.429,1.271,35,4.697,1.243,33,3.531,1.060,32
eagle,5,5.912,2.120,34,5.971,1.823,34,5.529,2.428,34,6.719,0.624,32,6.839,0.368,31,5.636,1.789,33,2.912,1.147,34,4.781,1.430,32,5.576,1.074,33
ear,3,3.471,1.898,34,5.353,0.800,34,5.118,1.231,34,6.853,0.354,34,6.853,0.429,34,6.697,0.521,33,1.765,0.941,34,2.059,0.938,34,3.912,0.887,34
earn,4,5.914,1.857,35,7.177,1.200,34,6.265,2.174,34,4.514,1.500,35,3.600,1.808,35,6.088,1.095,34,4.500,1.194,34,4.758,1.349,33,4.886,1.389,35
earphones,9,3.970,2.007,33,5.765,1.113,34,5.588,1.375,34,6.853,0.354,34,6.794,0.404,34,6.656,0.734,32,4.303,1.527,33,2.265,1.441,34,4.212,0.640,33
earth,5,4.765,2.184,34,6.229,1.354,35,4.706,1.791,34,6.636,0.846,33,6.667,0.636,33,6.206,1.106,34,2.677,0.865,34,5.939,1.632,33,3.500,1.007,34
earthquake,10,6.118,2.311,34,2.171,0.971,35,4.029,2.741,35,6.114,1.115,35,6.114,1.063,35,5.147,1.438,34,3.829,1.230,35,6.382,1.138,34,4.667,0.974,33
ease,4,4.314,2.108,35,6.914,1.273,35,6.143,1.838,35,2.829,1.424,35,3.529,1.786,34,5.059,1.679,34,4.057,1.194,35,3.882,0.993,34,3.286,0.913,35
easy,4,4.914,2.020,35,6.800,1.260,35,6.371,2.044,35,3.143,1.570,35,3.257,1.592,35,6.000,1.275,32,2.059,0.765,34,3.559,1.310,34,3.400,0.901,35
easygoing,9,4.563,2.135,32,7.576,1.102,33,5.667,2.070,33,2.879,1.273,33,3.546,1.742,33,5.781,1.243,32,4.879,1.249,33,3.939,1.476,33,3.818,1.381,33
eat,3,5.886,2.352,35,6.529,1.218,34,5.667,1.700,33,5.800,1.116,35,5.647,1.661,34,6.706,0.787,34,1.600,0.764,35,3.714,1.465,35,4.000,0.676,35
eatery,6,4.273,2.313,33,5.818,1.192,33,4.968,1.448,31,5.265,1.651,34,4.424,1.907,33,3.606,2.256,33,6.265,1.009,34,4.576,1.457,33,3.912,1.222,34
eccentric,9,6.500,2.096,28,6.125,1.883,32,6.516,1.663,31,2.594,1.558,32,3.633,1.923,30,5.032,1.750,31,5.710,1.083,31,5.033,1.080,30,4.419,1.264,31
economic,8,3.515,2.311,33,4.581,1.774,31,3.300,1.865,30,2.469,1.414,32,2.303,1.314,33,5.414,1.352,29,5.909,1.083,33,5.281,1.484,32,4.690,1.117,29
economy,7,4.455,1.827,33,3.939,1.613,33,3.156,1.986,32,3.000,1.688,33,2.121,1.320,33,5.645,1.493,31,5.879,1.008,33,6.156,0.905,32,4.903,0.640,31
ecstasy,7,6.971,2.216,34,7.152,2.002,33,5.382,1.941,34,4.031,1.960,32,4.353,2.168,34,4.853,1.896,34,6.353,0.936,34,4.735,2.019,34,4.182,1.403,33
ecstatic,8,7.697,1.566,33,8.412,0.844,34,7.000,1.782,34,2.794,1.568,34,4.857,1.743,35,5.441,1.288,34,5.500,0.738,34,5.765,1.139,34,3.727,1.377,33
edge,4,5.412,2.157,34,4.914,1.381,35,5.177,1.855,34,5.171,1.797,35,5.265,1.884,34,6.032,1.257,31,3.083,1.278,36,3.943,1.603,35,4.583,1.064,36
edifice,7,3.900,1.947,20,4.941,0.873,17,5.056,1.353,18,4.222,1.548,18,4.059,1.731,17,1.938,1.619,32,6.625,0.696,24,4.556,1.343,18,4.125,0.927,16
edit,4,3.706,1.758,34,4.971,0.785,34,5.941,1.349,34,3.853,1.611,34,3.242,1.615,33,5.967,0.948,30,4.912,1.314,34,2.970,1.087,33,4.152,0.892,33
edition,7,3.943,1.492,35,5.229,0.929,35,5.226,0.906,31,3.758,1.670,33,3.212,1.996,33,4.625,1.431,32,5.057,1.218,35,3.765,1.165,34,4.000,0.804,34
editor,6,4.031,1.794,32,5.129,1.039,31,5.849,1.940,33,5.636,1.176,33,4.906,1.400,32,5.161,1.526,31,5.324,1.156,34,3.667,1.271,33,4.485,1.019,33
educate,7,5.200,2.149,35,7.441,1.499,34,5.912,2.228,34,3.735,1.651,34,3.714,1.683,35,5.971,0.985,34,3.943,1.393,35,5.677,0.794,34,3.515,1.184,33
education,9,5.182,1.930,33,7.353,1.160,34,5.636,2.240,33,4.313,1.828,32,4.765,1.664,34,6.688,0.527,32,3.794,1.051,34,5.471,1.118,34,3.758,1.156,33
eel,3,3.559,1.943,34,4.765,1.307,34,4.882,1.430,34,6.576,0.698,33,6.364,1.150,33,4.818,1.914,33,3.235,0.941,34,2.735,1.379,34,4.529,0.813,34
eerie,5,5.559,2.329,34,2.971,1.361,34,3.818,1.546,33,2.813,1.467,32,3.903,1.748,31,4.606,1.922,33,5.265,1.421,34,4.206,1.132,34,4.394,1.071,33
efficient,9,5.088,1.869,34,7.794,1.183,34,6.882,1.491,34,2.735,1.400,34,3.229,1.774,35,5.419,1.040,31,5.500,1.243,34,4.735,1.313,34,3.677,1.181,34
effort,6,5.121,1.855,33,5.879,2.027,33,5.353,2.042,34,3.343,1.473,35,3.353,1.532,34,6.167,0.860,30,3.529,1.064,34,4.765,1.190,34,3.636,1.068,33
egg,3,3.371,1.658,35,5.457,1.051,35,5.441,1.769,34,6.412,0.911,34,6.647,0.871,34,6.303,1.314,33,1.886,0.666,35,2.029,1.150,34,3.559,1.265,34
ego,3,4.313,2.128,32,3.031,1.610,32,6.516,2.046,31,2.455,1.373,33,3.258,1.883,31,5.065,1.722,31,5.719,1.205,32,5.742,1.319,31,6.000,1.295,31
elaborate,9,4.788,1.935,33,5.914,1.228,35,6.088,1.269,34,2.469,1.224,32,2.771,1.640,35,5.257,1.610,35,6.200,0.821,35,4.971,1.276,35,3.412,1.088,34
elated,6,6.500,2.062,32,7.938,1.435,32,6.188,1.629,32,3.219,1.596,32,4.300,1.656,30,3.903,1.890,31,6.097,1.118,31,5.156,1.326,32,3.355,0.969,31
elation,7,6.515,2.500,33,7.939,1.301,33,6.387,1.538,31,2.733,1.263,30,3.936,1.544,31,4.059,1.626,34,6.152,0.989,33,5.097,1.376,31,3.290,1.223,31
elbow,5,3.677,1.574,31,5.065,0.435,31,5.484,1.103,31,6.750,0.500,32,6.357,0.972,28,6.000,1.388,27,2.276,0.738,29,2.781,1.218,32,4.065,0.716,31
elder,5,3.724,1.720,29,5.645,1.259,31,5.281,1.841,32,4.387,1.600,31,4.750,1.225,32,4.793,1.710,29,4.344,1.215,32,4.516,1.074,31,4.645,0.698,31
eldest,6,4.387,1.912,31,6.094,1.284,32,6.355,2.193,31,3.688,1.530,32,3.897,1.470,29,5.069,1.507,29,3.594,1.142,32,4.750,1.299,32,4.633,0.912,30
electric,8,6.500,1.639,32,6.088,1.337,34,5.647,1.730,34,4.394,1.556,33,4.182,1.604,33,6.125,1.053,24,3.765,1.002,34,4.500,1.601,32,4.719,1.007,32
electrician,11,3.313,1.810,32,5.000,0.968,32,4.807,1.176,31,6.387,0.973,31,6.091,1.083,33,6.281,1.007,32,4.469,1.392,32,4.194,1.229,31,5.788,0.913,33
electricity,11,5.849,2.120,33,6.086,1.251,35,5.686,1.785,35,5.353,1.281,34,4.514,1.873,35,6.394,0.814,33,3.657,1.194,35,4.914,1.888,35,4.600,1.101,35
electronic,10,4.939,2.044,33,6.029,1.317,34,5.971,1.505,34,5.097,1.593,31,4.818,1.731,33,6.129,1.238,31,4.114,1.063,35,4.559,1.785,34,5.182,0.936,33
elegant,7,6.212,1.838,33,7.788,1.008,33,6.343,1.788,35,2.531,1.392,32,5.094,1.684,32,5.879,1.343,33,4.824,1.317,34,4.516,1.292,31,1.588,0.732,34
elephant,8,4.864,2.201,66,5.938,1.310,64,5.364,1.592,66,6.891,0.312,64,6.857,0.467,63,5.900,1.446,60,2.224,0.825,67,5.692,1.771,65,4.516,1.262,64
elevator,8,4.000,1.910,34,5.571,1.695,35,4.406,1.982,32,6.286,1.631,35,6.543,1.024,35,5.500,1.702,34,4.057,1.308,35,4.588,1.784,34,4.371,1.149,35
elf,3,4.647,2.248,34,6.091,1.357,33,5.061,1.455,33,4.818,1.850,33,6.235,1.456,34,5.063,1.767,32,2.353,0.997,34,2.265,1.357,34,4.182,1.424,33
elite,5,5.941,1.955,34,6.457,2.047,35,6.600,2.577,35,3.706,1.918,34,3.563,1.694,32,5.094,1.665,32,5.514,1.105,35,4.606,2.014,33,4.242,1.558,33
elitist,7,5.031,2.023,32,3.588,1.957,34,5.152,2.883,33,3.429,1.712,35,2.943,1.804,35,3.618,2.072,34,6.382,1.189,34,4.824,1.636,34,4.457,1.360,35
elk,3,3.867,2.012,30,5.333,0.943,27,4.897,1.062,29,6.690,0.700,29,6.138,1.383,29,2.714,1.830,35,4.931,1.507,29,4.464,1.861,28,4.533,0.921,30
elm,3,3.882,1.567,34,5.794,1.106,34,5.061,1.324,33,6.000,1.537,33,5.588,1.517,34,3.559,1.718,34,4.941,1.162,34,4.788,1.871,33,3.182,1.217,33
elude,5,4.323,2.070,31,4.375,1.452,32,5.469,1.984,32,2.452,1.103,31,1.938,0.998,32,3.788,1.805,33,6.000,1.173,32,3.970,1.403,33,3.606,1.013,33
emancipation,12,5.655,2.323,29,5.035,2.125,29,5.483,2.527,29,3.111,1.663,27,2.357,1.563,28,2.629,1.758,35,6.677,0.736,31,5.464,1.592,28,3.667,1.445,30
embarrass,9,4.559,2.523,34,2.353,0.997,34,2.758,1.577,33,2.706,1.273,34,3.853,1.833,34,5.849,1.077,33,3.771,1.221,35,4.765,1.592,34,3.914,1.402,35
embarrassment,13,4.849,2.607,33,2.258,1.077,31,2.882,1.728,34,3.065,1.722,31,4.094,1.826,32,6.030,1.114,33,4.000,0.908,34,5.514,1.273,35,3.441,1.117,34
embezzle,8,4.967,2.183,30,2.548,1.316,31,5.103,2.139,29,2.939,1.575,33,3.031,1.794,32,2.714,1.936,35,6.618,0.543,34,4.645,1.617,31,4.548,1.364,31
embrace,7,6.636,1.872,33,7.943,1.145,35,5.824,2.007,34,4.735,1.915,34,5.400,1.760,35,5.647,1.696,34,5.278,1.557,36,5.177,1.097,34,2.167,1.014,36
emerald,7,5.767,1.542,30,6.273,1.213,33,5.313,1.310,32,5.900,1.535,30,6.161,0.883,31,4.593,1.705,27,4.121,1.174,33,3.031,1.510,32,2.964,0.944,28
emergency,9,6.576,2.617,33,1.969,0.883,32,3.424,2.161,33,4.061,1.575,33,4.656,1.813,32,6.241,0.934,29,3.030,0.797,33,6.121,0.879,33,4.469,1.274,32
emotion,7,5.969,1.630,32,6.152,1.725,33,4.813,2.171,32,2.625,1.746,32,3.188,1.740,32,6.321,0.847,28,4.032,1.282,31,5.094,1.284,32,2.625,0.992,32
emotional,9,6.364,1.839,33,4.788,1.966,33,4.156,2.195,32,2.515,1.104,33,3.563,1.676,32,6.000,1.035,28,4.636,1.410,33,4.839,1.298,31,2.290,0.811,31
empathy,7,5.382,2.262,34,7.265,1.313,34,6.147,1.751,34,2.303,1.167,33,3.212,1.771,33,5.833,1.267,30,5.677,1.156,34,4.636,1.494,33,2.485,1.048,33
emphasis,8,5.849,2.062,33,6.177,1.361,34,6.091,1.545,33,2.853,1.957,34,2.941,1.626,34,5.273,1.619,33,5.400,1.101,35,5.394,1.391,33,3.618,1.213,34
emphasize,9,5.882,1.728,34,6.333,1.247,33,6.219,1.709,32,3.061,1.774,33,2.844,1.787,32,5.750,1.061,32,5.412,0.974,34,5.419,0.976,31,3.688,1.074,32
empire,6,5.943,1.956,35,5.343,1.866,35,5.743,2.951,35,4.588,1.682,34,4.371,1.822,35,4.424,1.859,33,4.857,1.291,35,6.412,1.240,34,5.735,0.851,34
employ,6,4.485,1.940,33,5.912,1.634,34,4.706,2.163,34,3.794,1.389,34,3.030,1.291,33,5.606,1.556,33,5.576,1.232,33,4.177,1.317,34,4.849,0.783,33
employee,8,3.647,2.071,34,5.971,1.320,35,3.706,1.933,34,5.600,1.269,35,5.571,1.316,35,6.206,0.994,34,5.200,1.260,35,3.486,1.381,35,4.200,0.855,35
employer,8,3.677,1.890,34,4.677,1.548,34,3.294,2.492,34,6.088,1.067,34,5.088,1.616,34,5.839,1.298,31,5.353,1.234,34,4.794,1.183,34,4.970,1.114,33
employment,10,4.853,2.303,34,7.143,1.515,35,4.529,2.464,34,4.457,1.627,35,4.424,1.741,33,5.686,1.214,35,5.324,1.104,34,5.382,1.189,34,4.824,0.890,34
emporium,8,4.531,2.562,32,5.969,1.425,32,5.576,1.415,33,5.031,1.380,32,4.800,1.681,30,3.177,2.007,34,6.029,1.043,34,4.871,1.641,31,4.030,1.114,33
empty,5,3.097,1.510,31,2.969,1.212,32,3.438,1.784,32,2.500,1.392,32,3.813,1.895,32,6.269,0.983,26,2.781,1.023,32,3.469,2.061,32,3.964,0.680,28
enact,5,3.771,1.958,35,5.161,1.019,31,5.686,2.214,35,3.000,1.436,32,2.656,1.813,32,3.971,1.723,34,5.818,1.217,33,3.688,1.102,32,4.333,0.943,33
encore,6,5.719,2.348,32,6.625,1.053,32,6.241,1.654,29,3.719,1.484,32,4.156,1.822,32,4.581,1.845,31,5.424,1.207,33,4.871,1.289,31,4.061,1.153,33
encyclopedia,12,4.242,2.375,33,6.118,1.278,34,5.121,1.365,33,6.571,0.688,35,6.177,1.339,34,5.400,1.335,35,4.600,1.247,35,5.235,1.610,34,3.857,0.833,35
end,3,4.438,2.344,32,3.212,1.771,33,4.061,2.173,33,3.029,1.823,34,3.094,1.926,32,6.364,0.979,33,2.171,1.055,35,4.727,1.728,33,4.441,1.063,34
ending,6,3.647,2.261,34,3.382,1.645,34,4.364,2.129,33,3.618,2.087,34,3.029,1.871,34,5.758,1.371,33,2.824,1.175,34,4.438,1.248,32,3.743,0.905,35
endless,7,4.063,2.106,32,4.727,1.780,33,3.839,1.706,31,2.656,1.471,32,3.000,1.820,32,5.625,1.556,32,4.094,1.128,32,6.516,0.875,31,4.000,0.901,32
endure,6,4.059,2.014,34,4.600,2.003,35,4.765,2.289,34,3.206,1.367,34,3.412,1.437,34,4.853,1.611,34,5.486,1.204,35,4.771,1.333,35,3.970,1.446,33
engage,6,5.788,1.629,33,6.314,0.979,35,5.706,1.506,34,3.419,1.339,31,3.091,1.621,33,4.970,1.547,33,4.882,1.078,34,4.343,1.218,35,3.333,1.064,33
engaged,7,5.909,2.379,33,6.588,1.458,34,5.576,2.001,33,3.879,1.887,33,4.914,1.826,35,5.733,1.569,30,4.500,1.419,34,5.000,1.000,32,2.824,0.954,34
engagement,10,6.387,1.844,31,7.094,1.528,32,5.250,1.768,32,4.313,1.667,32,4.063,1.676,32,5.172,1.464,29,4.875,1.111,32,5.094,1.182,32,2.867,0.846,30
engaging,8,6.412,1.700,34,7.235,0.972,34,6.177,1.599,34,2.324,1.206,34,2.849,1.373,33,5.250,1.436,32,5.485,1.158,33,4.853,1.088,34,3.235,1.415,34
engine,6,4.294,2.358,34,5.882,1.207,34,5.882,2.139,34,6.371,0.929,35,6.200,1.214,35,5.750,1.458,32,3.364,1.176,33,4.588,1.478,34,5.886,0.747,35
engineer,8,3.844,1.986,32,6.091,1.083,33,5.677,1.567,34,6.265,1.093,34,6.118,1.132,34,5.941,1.136,34,4.853,1.396,34,4.394,1.324,33,5.727,0.897,33
enhance,7,5.971,1.844,35,7.000,1.213,34,5.914,1.645,35,3.091,1.505,33,3.281,1.505,32,5.125,1.053,32,5.588,1.004,34,5.212,1.225,33,3.882,0.963,34
enjoy,5,6.219,1.916,32,7.500,1.036,34,6.059,1.552,34,3.265,1.559,34,3.886,1.508,35,6.032,1.402,31,2.829,0.910,35,4.486,1.079,35,3.514,0.841,35
enjoyment,9,7.471,1.419,34,8.177,0.890,34,6.882,1.623,34,2.971,1.562,34,4.394,1.476,33,6.273,0.962,33,3.943,1.194,35,5.500,0.883,34,3.571,1.202,35
enquire,7,4.714,1.845,35,5.486,1.105,35,5.429,1.777,35,3.400,1.477,35,3.200,1.410,35,4.839,1.833,31,5.629,1.123,35,4.057,0.924,35,3.800,1.009,35
enquiry,7,3.879,2.345,33,5.250,1.436,32,5.091,1.764,33,3.364,1.573,33,2.875,1.409,32,5.000,1.459,31,5.500,1.118,32,3.323,1.329,31,3.606,1.099,33
enraged,7,6.686,1.968,35,2.171,1.298,35,5.686,2.364,35,3.143,1.676,35,4.371,1.709,35,4.371,1.742,35,5.514,1.204,35,5.543,0.966,35,5.171,1.207,35
ensure,6,3.765,1.941,34,6.114,1.282,35,6.029,1.859,35,2.457,1.024,35,2.543,1.826,35,5.250,1.479,32,5.677,1.277,34,4.294,0.956,34,3.794,1.231,34
entail,6,4.125,1.883,32,4.906,0.843,32,5.233,1.055,30,2.897,1.494,29,2.290,1.463,31,3.879,1.805,33,6.061,1.254,33,3.971,1.272,34,4.032,0.647,31
enter,5,4.794,2.483,34,5.857,1.125,35,6.364,1.554,33,4.114,1.737,35,4.629,1.838,35,6.000,1.138,34,3.057,1.094,35,3.943,1.068,35,4.118,0.718,34
enterprise,10,4.559,2.303,34,6.083,1.516,36,6.457,1.627,35,4.000,1.757,35,2.944,1.666,36,4.485,2.002,33,5.714,1.255,35,5.588,1.061,34,4.861,1.251,36
enthral,7,6.630,1.808,27,6.071,1.870,28,5.852,1.995,27,2.630,1.222,27,3.148,1.919,27,3.469,2.061,32,6.333,1.075,30,4.778,1.595,27,3.792,1.040,24
enthusiasm,10,6.912,1.652,34,8.000,0.970,34,7.094,1.588,32,2.818,1.766,33,4.177,1.963,34,6.323,0.642,31,4.735,1.009,34,5.515,1.104,33,3.182,0.869,33
enthusiastic,12,7.882,1.051,34,8.314,0.785,35,6.938,1.853,32,3.324,1.761,34,4.636,1.806,33,6.000,1.206,33,4.829,1.082,35,5.441,1.217,34,3.206,1.207,34
entitle,7,4.364,2.057,33,5.387,1.098,31,6.194,1.712,31,2.909,1.525,33,2.849,1.794,33,5.125,1.317,32,5.273,1.136,33,4.452,0.978,31,4.212,0.977,33
entrepreneur,12,5.530,2.311,66,6.672,1.542,64,6.424,2.045,66,4.576,1.624,66,3.877,1.767,65,4.460,1.423,63,6.121,0.879,66,5.046,1.169,65,5.139,0.909,65
entry,5,4.594,1.748,32,6.212,1.037,33,5.697,1.586,33,4.324,1.230,34,4.188,1.530,32,5.882,1.078,34,3.853,1.088,34,3.853,1.004,34,3.882,0.718,34
envelope,8,2.941,1.814,34,5.152,0.557,33,4.886,1.652,35,6.429,0.871,35,6.486,1.156,35,5.879,1.343,33,3.382,1.351,34,2.382,1.495,34,3.771,0.897,35
epidemic,8,6.294,2.230,34,1.853,0.845,34,2.765,1.496,34,3.375,1.949,32,3.636,1.702,33,4.742,1.436,31,5.939,1.099,33,6.788,0.477,33,4.710,0.811,31
episode,7,4.515,1.909,33,5.294,0.925,34,4.788,1.297,33,4.265,1.400,34,3.824,1.706,34,6.121,0.977,33,4.206,1.471,34,3.546,1.305,33,4.121,0.807,33
episodic,8,4.552,2.634,29,4.484,1.188,31,4.724,1.855,29,2.567,1.476,30,3.035,1.810,29,3.000,1.871,32,6.438,0.864,32,4.032,1.513,31,4.000,0.643,29
equal,5,4.364,1.967,33,6.219,1.495,32,5.743,1.499,35,2.771,1.289,35,3.471,1.595,34,6.063,1.144,32,3.286,1.185,35,4.206,1.079,34,3.970,0.627,33
equality,8,6.406,1.748,32,8.242,1.102,33,5.844,2.252,32,2.233,1.476,30,2.909,1.621,33,5.933,1.289,30,5.182,1.113,33,5.781,1.138,32,3.516,1.215,31
equipment,9,3.853,2.264,34,5.314,1.214,35,5.714,1.891,35,5.412,1.396,34,5.441,1.376,34,6.000,1.118,32,4.286,1.030,35,4.559,1.006,34,5.114,1.063,35
erase,5,3.469,1.871,32,4.065,1.318,31,4.968,2.163,31,3.546,1.559,33,4.097,1.467,31,5.310,1.488,29,3.788,1.037,33,3.323,1.468,31,4.094,0.980,32
erode,5,3.600,2.127,35,3.371,1.658,35,4.265,1.852,34,4.152,2.002,33,4.382,1.815,34,4.118,1.811,34,5.771,1.098,35,4.343,1.473,35,4.514,0.996,35
eroded,6,4.125,2.088,32,2.971,1.276,35,3.625,1.556,32,4.636,1.275,33,4.656,1.513,32,4.375,1.728,32,5.914,1.204,35,3.875,1.576,32,4.788,0.844,33
erotic,6,7.879,1.719,33,7.182,1.359,33,6.273,1.675,33,3.029,1.689,34,4.794,1.811,34,5.324,1.490,34,6.265,0.851,34,5.065,1.134,31,3.156,1.660,32
errand,6,3.290,1.726,31,5.097,1.058,31,5.194,1.255,31,4.438,1.519,32,3.938,1.694,32,5.406,1.538,32,4.807,1.424,31,3.290,1.223,31,3.546,1.183,33
error,5,4.500,2.013,30,2.710,1.223,31,3.548,1.542,31,3.313,1.570,32,3.000,1.576,33,5.821,0.966,28,4.500,1.369,32,4.063,1.456,32,4.345,0.708,29
eruption,8,7.200,1.653,35,3.257,1.499,35,4.265,2.465,34,5.571,1.202,35,5.829,1.363,35,4.824,1.562,34,4.743,1.203,35,6.147,1.240,34,5.529,0.882,34
escape,6,5.844,2.093,32,5.677,1.905,34,5.735,2.393,34,3.258,1.191,31,4.647,1.780,34,5.333,1.513,30,3.229,0.929,35,5.364,0.915,33,3.727,1.023,33
escaped,7,5.813,2.603,32,5.576,2.031,33,5.606,2.309,33,3.939,1.808,33,4.906,1.974,32,5.742,1.391,31,3.647,1.370,34,4.939,1.575,33,4.382,1.164,34
escapee,7,6.177,1.917,34,3.824,1.723,34,5.212,2.306,33,5.424,1.326,33,4.794,1.623,34,3.941,1.893,34,5.273,1.188,33,4.625,1.244,32,4.677,1.300,34
escort,6,4.543,2.129,35,5.059,1.211,34,4.265,1.836,34,4.314,1.669,35,4.143,1.515,35,3.939,1.841,33,5.971,0.971,35,4.375,1.364,32,3.629,1.532,35
essence,7,5.667,1.980,33,6.091,1.190,33,5.758,1.498,33,2.471,1.538,34,2.471,1.631,34,4.469,1.871,32,5.441,1.241,34,4.029,1.524,34,2.853,1.004,34
estate,6,4.029,1.774,34,5.147,1.375,34,5.086,1.811,35,5.727,1.582,33,5.727,1.081,33,4.903,1.279,31,5.147,1.263,34,5.000,1.498,33,4.647,0.936,34
estimate,8,2.970,1.586,33,4.941,0.802,34,5.063,1.321,32,3.200,1.238,35,2.686,1.508,35,5.441,1.479,34,4.771,1.071,35,3.765,0.972,34,4.429,0.803,35
ethnic,6,4.807,1.786,31,5.031,1.630,32,4.781,1.293,32,3.152,1.417,33,3.781,1.634,32,4.903,1.353,31,5.938,1.116,32,4.594,1.366,32,3.967,0.752,30
euphoria,8,7.818,1.678,33,8.313,1.333,32,6.636,2.101,33,1.970,1.403,33,3.788,1.887,33,4.088,1.821,34,6.324,0.756,34,6.265,1.009,34,3.029,1.485,34
evaluate,8,4.429,1.902,35,5.200,1.090,35,5.857,1.641,35,3.200,1.582,35,2.882,1.586,34,5.314,1.282,35,5.429,1.202,35,4.618,1.058,34,4.029,1.000,35
evangelist,10,4.250,2.429,28,4.138,1.591,29,4.367,1.703,30,3.645,1.637,31,3.333,1.743,27,2.849,1.635,33,6.548,0.797,31,4.067,1.459,30,4.067,1.672,30
even,4,3.429,1.825,35,5.853,1.216,34,5.171,1.298,35,3.235,1.800,34,2.914,1.680,35,6.382,1.029,34,2.686,0.747,35,3.286,1.084,35,3.514,0.874,35
even (odd),4,3.265,1.990,34,5.882,1.323,34,5.629,1.774,35,3.265,1.703,34,3.314,2.011,35,5.515,1.635,33,2.971,1.159,35,3.588,1.497,34,3.441,1.217,34
even (still),4,3.486,1.519,35,5.063,0.747,32,5.333,1.385,33,3.690,1.086,29,3.441,1.666,34,4.968,1.555,31,4.177,1.543,34,3.371,1.173,35,3.794,0.832,34
evening,7,4.914,2.489,35,6.029,1.159,35,5.486,1.228,35,5.000,1.627,34,5.486,1.538,35,6.515,1.019,33,2.914,1.180,35,4.177,1.317,34,4.000,0.939,34
event,5,5.500,2.278,66,6.279,1.304,68,5.382,1.741,68,4.123,1.574,65,4.209,1.732,67,6.117,1.156,60,4.062,1.251,65,5.303,1.370,66,3.815,1.021,65
ever,4,4.546,2.388,33,5.250,1.346,32,4.727,1.797,33,2.273,1.656,33,1.875,1.317,32,6.219,1.166,32,2.242,0.740,33,5.688,1.590,32,3.455,0.742,33
every,5,4.182,2.194,33,5.971,1.224,34,5.364,1.473,33,3.242,1.518,33,2.688,1.704,32,6.656,0.643,32,2.242,0.698,33,5.242,1.596,33,3.939,0.851,33
everything,10,5.735,2.343,34,6.714,1.560,35,5.813,2.083,32,2.943,2.110,35,3.000,2.103,33,6.133,1.586,30,2.657,0.955,35,6.455,1.076,33,3.647,0.904,34
evidence,8,4.515,1.956,33,6.061,1.455,33,5.188,1.609,32,4.909,1.747,33,3.968,1.596,31,5.667,1.450,33,4.765,0.730,34,4.273,1.441,33,4.265,0.980,34
evil,4,5.559,2.569,34,1.514,1.079,35,3.800,2.671,35,2.294,1.618,34,4.118,2.207,34,5.469,1.620,32,3.057,1.145,35,5.853,1.286,34,5.029,1.028,35
evoke,5,5.548,1.915,31,5.774,1.288,31,5.484,1.624,31,2.375,1.111,32,2.281,1.205,32,4.294,1.963,34,6.250,0.750,32,4.546,1.458,33,3.936,1.162,31
exact,5,3.882,1.843,34,5.971,1.200,34,5.824,1.823,34,3.600,1.808,35,3.286,1.649,35,5.938,1.171,32,3.824,1.271,34,3.441,1.630,34,4.086,0.967,35
exam,4,4.853,2.669,34,3.206,1.906,34,4.212,2.556,33,6.059,1.110,34,6.206,0.759,34,6.594,0.701,32,4.636,1.298,33,5.529,1.500,34,4.303,0.937,33
examination,11,5.618,2.723,34,3.471,1.557,34,4.091,2.391,33,5.457,1.518,35,5.559,1.459,34,5.939,1.071,33,5.059,1.413,34,5.257,1.179,35,4.333,0.804,33
excel,5,5.909,2.021,33,6.909,1.658,33,6.382,2.058,34,3.400,1.792,35,3.559,1.752,34,5.303,1.586,33,5.457,1.227,35,4.515,1.520,33,4.031,1.045,32
excellence,10,6.657,1.999,35,8.457,1.130,35,6.600,2.141,35,2.824,1.485,34,3.441,1.866,34,5.853,1.438,34,4.147,1.331,34,5.371,1.311,35,3.743,1.250,35
excellent,9,6.625,2.434,32,8.563,0.827,32,6.781,1.866,32,2.333,1.318,33,2.719,1.566,32,6.387,0.868,31,3.188,1.402,32,5.438,1.478,32,3.667,0.974,33
excited,7,7.882,1.641,34,8.143,1.046,35,6.886,1.260,35,2.618,1.213,34,4.543,1.679,35,6.484,0.875,31,2.600,0.764,35,5.177,1.485,34,3.324,1.254,34
excitement,10,7.697,1.732,33,8.294,0.824,34,6.294,1.871,34,3.029,1.671,34,4.939,1.650,33,6.469,0.790,32,3.029,1.124,34,5.909,1.026,33,3.424,1.181,33
exciting,8,7.606,1.669,33,8.000,1.195,35,6.441,1.718,34,3.091,1.881,33,4.121,1.719,33,6.438,0.659,32,2.853,1.167,34,5.281,1.068,32,3.286,1.278,35
exclaim,7,6.774,1.754,31,6.000,1.173,32,6.379,1.400,29,2.900,1.193,30,3.063,1.435,32,4.655,1.728,29,5.063,1.088,32,4.667,1.300,30,3.857,1.060,28
exclude,7,3.688,1.776,32,2.576,1.045,33,4.161,2.424,31,3.188,1.446,32,3.970,1.507,33,5.839,1.505,31,4.719,1.352,32,4.161,1.588,31,4.484,1.292,31
exclusion,9,4.029,2.370,34,2.571,1.316,35,3.600,2.114,35,3.618,1.645,34,4.057,1.433,35,4.794,1.549,34,5.314,0.979,35,4.455,1.725,33,4.059,1.083,34
excrement,9,4.061,2.424,33,2.667,1.318,33,4.333,1.491,33,6.406,1.027,32,5.765,1.592,34,4.000,2.000,33,5.686,1.489,35,3.594,1.455,32,4.818,0.869,33
excuse,6,4.250,1.803,32,3.636,1.432,33,5.250,2.151,32,2.727,1.543,33,2.794,1.997,34,6.103,1.094,29,3.571,0.965,35,3.849,1.540,33,4.706,1.296,34
execute,7,5.455,2.571,33,2.088,1.560,34,4.912,2.884,34,4.265,1.868,34,4.177,1.947,34,4.606,1.594,33,5.000,1.138,34,4.971,1.295,34,5.588,1.141,34
execute (accomplish),7,5.571,2.284,35,7.086,1.873,35,6.706,2.468,34,3.500,1.770,34,3.000,1.531,35,4.086,1.857,35,5.943,1.068,35,5.424,1.326,33,5.086,0.967,35
execute (kill),7,5.606,2.933,33,1.485,1.131,33,3.970,2.855,33,5.235,1.592,34,5.118,1.605,34,4.559,1.913,34,5.235,1.165,34,5.382,1.476,34,5.677,1.077,34
execution,9,5.514,2.130,35,2.057,1.413,35,3.177,2.526,34,4.970,1.291,33,5.818,1.192,33,4.394,1.632,33,5.324,1.230,34,5.667,1.341,33,5.059,1.083,34
executioner,11,6.091,2.391,33,1.943,1.492,35,4.514,3.120,35,5.686,1.190,35,5.543,1.556,35,3.529,1.959,34,5.314,1.090,35,5.324,1.408,34,5.943,1.013,35
exercise,8,6.265,2.034,34,6.706,1.582,34,6.824,2.007,34,4.971,1.576,35,6.171,0.941,35,6.206,1.079,34,3.514,0.937,35,4.853,1.061,34,4.618,1.515,34
exert,5,5.618,1.925,34,4.771,1.173,35,6.457,2.156,35,3.600,1.377,35,3.257,1.537,35,4.514,1.730,35,5.514,1.105,35,4.829,1.383,35,4.788,1.008,33
exertion,8,6.000,1.918,31,4.625,1.409,32,5.484,2.077,31,3.313,1.402,32,3.719,1.644,32,4.633,1.378,30,5.813,1.158,32,4.767,1.499,30,4.968,0.897,31
exhaust,7,4.125,2.302,32,3.697,1.507,33,4.455,1.940,33,4.273,1.830,33,4.879,1.950,33,5.636,1.514,33,4.333,1.064,33,4.375,1.452,32,4.909,1.138,33
exhausted,9,3.400,2.405,35,2.714,0.848,35,3.543,1.826,35,3.314,1.669,35,4.286,1.666,35,5.879,1.365,33,4.412,1.286,34,4.543,1.360,35,3.735,0.949,34
exhaustion,10,3.647,2.656,34,2.441,1.063,34,3.091,1.897,33,3.235,1.214,34,4.114,1.879,35,5.531,1.541,32,5.371,1.221,35,5.343,1.372,35,4.286,1.209,35
exhibit,7,4.706,2.066,34,5.879,1.066,33,4.844,1.349,32,4.200,1.833,30,4.129,1.827,31,4.906,1.608,32,5.677,0.992,34,4.576,1.371,33,3.971,0.985,34
exist,5,5.063,2.150,32,6.314,1.368,35,5.794,2.435,34,2.563,1.619,32,3.143,1.915,35,5.758,1.415,33,4.029,1.317,34,5.909,1.505,33,4.088,0.612,34
existence,9,5.912,2.049,34,7.057,1.492,35,5.758,2.270,33,3.028,2.075,36,2.657,1.866,35,5.813,1.685,32,4.944,1.527,36,5.886,1.703,35,3.944,0.941,36
expand,6,4.906,1.792,32,6.125,1.023,32,5.970,1.623,33,3.576,1.436,33,4.063,1.819,32,5.667,1.106,30,4.576,1.303,33,5.636,1.410,33,4.563,1.059,32
expanse,7,4.455,2.388,33,6.065,1.343,31,5.452,1.738,31,3.844,1.603,32,4.250,1.854,32,4.875,1.728,32,5.788,1.249,33,5.938,1.368,32,4.313,1.074,32
expedition,10,6.571,1.777,35,6.571,1.154,35,6.781,1.615,32,4.441,1.735,34,5.129,1.338,31,4.606,1.391,33,5.114,1.190,35,5.875,1.244,32,5.242,1.207,33
expel,5,4.647,2.127,34,3.485,1.520,33,4.500,1.945,30,4.000,1.688,33,3.333,1.589,33,4.727,1.582,33,4.969,1.159,32,4.188,1.402,32,4.235,1.139,34
expensive,9,6.059,1.644,34,3.457,1.380,35,4.706,2.051,34,3.647,1.923,34,4.086,1.795,35,6.324,0.898,34,4.171,1.540,35,5.257,1.179,35,2.971,1.175,34
experiment,10,5.625,2.247,32,5.647,1.185,34,5.000,2.288,34,4.618,1.645,34,5.029,1.706,34,6.125,1.166,32,4.941,1.327,34,4.882,1.278,34,4.500,0.814,34
expert,6,6.226,1.408,31,7.531,1.030,32,7.032,2.008,31,3.688,1.467,32,3.548,1.562,31,5.724,1.171,29,4.452,0.910,31,5.226,1.337,31,4.464,0.731,28
explain,7,4.294,1.948,34,6.171,1.134,35,6.257,1.794,35,3.229,1.495,35,3.171,1.647,35,6.182,1.086,33,3.029,0.910,35,4.171,1.108,35,3.543,1.024,35
exploration,11,7.000,2.015,34,6.941,1.434,34,6.788,1.719,33,3.441,1.439,34,4.029,1.445,34,5.500,1.658,32,4.559,1.439,34,5.882,1.278,34,4.818,1.167,33
explore,7,7.424,1.907,33,7.286,1.136,35,7.375,1.083,32,3.429,1.644,35,4.727,1.746,33,5.849,1.131,33,3.353,1.370,34,5.914,1.025,35,4.677,1.049,34
explorer,8,6.212,2.027,33,6.606,1.179,33,6.457,1.918,35,5.743,1.078,35,5.412,1.396,34,5.182,1.800,33,3.514,1.052,35,4.824,1.124,34,5.212,1.122,33
export,6,4.000,1.792,33,5.242,1.102,33,5.235,1.646,34,3.375,1.635,32,3.353,1.730,34,4.517,1.887,29,5.706,1.201,34,4.807,1.306,31,4.844,1.034,32
express,7,5.457,2.156,35,6.171,1.404,35,6.647,1.780,34,2.618,1.591,34,2.914,1.795,35,5.788,1.273,33,4.286,1.406,35,4.727,1.462,33,3.471,1.334,34
expression,10,5.406,2.370,32,6.313,1.356,32,6.161,1.648,31,2.750,1.521,32,3.774,1.754,31,6.031,1.159,32,4.781,1.138,32,4.903,1.445,31,2.813,0.950,32
exquisite,9,5.971,2.189,34,7.941,0.838,34,6.000,1.707,35,2.471,1.440,34,2.909,1.694,33,4.441,1.666,34,6.371,0.831,35,4.257,1.421,35,2.800,1.116,35
exterminate,11,5.774,2.779,31,2.382,1.476,34,5.500,2.840,32,3.849,1.654,33,4.030,1.714,33,4.229,1.742,35,4.971,1.445,34,5.152,1.635,33,5.750,1.090,32
extravagant,11,6.441,2.017,34,6.324,1.778,34,6.324,1.951,34,2.735,1.335,34,4.030,1.899,33,4.656,1.632,32,5.844,1.093,32,5.719,1.125,32,3.086,1.381,35
extreme,7,6.781,2.232,32,4.594,1.674,32,5.452,2.153,31,2.750,1.173,32,3.125,1.781,32,6.367,0.836,30,4.394,1.301,33,6.000,1.346,32,5.344,1.079,32
eye,3,3.886,1.686,35,5.629,1.044,35,6.057,1.585,35,6.500,0.978,34,6.794,0.530,34,6.697,0.717,33,1.800,0.855,35,2.559,1.557,34,3.647,0.588,34
eyebrows,8,3.546,1.986,33,5.353,0.762,34,5.088,1.147,34,6.719,0.672,32,6.727,0.664,33,6.367,0.948,30,2.429,1.077,35,2.969,1.741,32,3.118,1.157,34
eyelashes,9,5.063,1.903,32,6.364,1.494,33,5.606,1.984,33,6.500,0.901,32,6.824,0.452,34,6.471,1.064,34,2.559,1.193,34,2.273,1.656,33,1.686,0.854,35
eyes,4,5.441,2.061,34,6.294,1.099,34,5.824,1.992,34,6.765,0.489,34,6.794,0.530,34,6.818,0.386,33,1.735,0.816,34,2.500,1.480,34,2.853,0.845,34
fabric,6,3.886,1.720,35,5.600,0.901,35,4.971,1.404,34,6.147,0.974,34,5.706,1.273,34,5.771,1.436,35,4.118,1.231,34,3.303,1.487,33,2.677,0.794,34
fabricate,9,4.636,2.199,33,4.424,1.415,33,5.063,1.391,32,3.364,1.554,33,2.818,1.696,33,4.177,1.902,34,6.000,1.111,34,4.576,0.954,33,3.735,1.244,34
fabrication,11,4.382,1.847,34,3.969,1.610,32,4.273,1.562,33,3.226,1.827,31,2.645,1.381,31,4.029,1.654,34,6.088,1.039,34,4.875,1.293,32,3.969,1.045,32
fabulous,8,6.636,1.534,33,8.029,0.910,35,6.294,1.654,34,2.771,1.587,35,3.771,1.658,35,5.818,1.217,33,3.971,1.014,34,5.177,1.014,34,1.941,0.968,34
face,4,5.125,1.798,32,5.677,1.353,31,5.394,1.434,33,6.067,1.153,30,6.414,0.766,29,6.630,0.675,27,1.936,0.840,31,3.219,1.340,32,3.355,0.969,31
Facebook,8,4.971,2.348,35,4.857,1.743,35,4.486,2.156,35,5.943,1.372,35,6.229,1.244,35,6.829,0.560,35,6.314,1.008,35,5.114,1.848,35,4.171,1.540,35
facility,8,3.657,1.739,35,5.629,1.149,35,4.571,1.609,35,4.857,1.552,35,4.143,1.570,35,4.971,1.612,35,5.343,1.120,35,4.765,1.214,34,4.143,0.867,35
fact,4,4.576,2.283,33,6.576,1.393,33,6.303,2.052,33,4.667,1.918,33,2.515,1.306,33,6.394,0.983,33,3.515,1.104,33,4.697,1.623,33,4.813,1.184,32
faction,7,4.379,2.311,29,4.893,0.557,28,5.133,1.979,30,3.269,1.630,26,3.400,1.665,30,2.600,1.553,35,6.290,1.169,31,4.222,1.618,27,4.500,0.982,28
factory,7,3.206,1.860,34,4.412,1.437,34,4.091,1.929,33,6.371,1.173,35,6.424,0.780,33,5.758,1.498,33,3.743,1.227,35,5.727,1.462,33,5.206,1.301,34
fade,4,3.364,1.573,33,3.879,1.148,33,4.212,1.365,33,3.613,1.517,31,3.531,1.732,32,5.467,1.522,30,4.303,1.058,33,3.059,1.392,34,3.618,0.805,34
faded,5,3.750,1.696,32,3.788,1.320,33,3.613,1.384,31,3.061,1.347,33,4.161,1.568,31,5.035,1.542,29,4.364,1.123,33,2.970,1.058,33,3.767,0.761,30
faeces,6,3.029,2.420,35,2.429,1.226,35,4.500,1.170,34,6.265,0.980,34,6.143,1.046,35,4.400,1.760,35,5.514,1.228,35,3.000,1.512,35,4.824,0.890,34
fail,4,4.581,2.486,31,2.094,0.947,32,3.094,1.942,32,3.548,1.340,31,3.400,1.685,30,5.963,1.319,27,3.344,0.734,32,4.633,1.663,30,4.375,0.820,32
failure,7,3.971,2.728,34,1.722,1.239,36,3.417,2.385,36,2.667,1.780,36,3.794,2.097,34,6.219,1.192,32,4.472,1.500,36,5.000,1.789,35,4.361,1.004,36
faint,5,4.159,1.819,63,3.191,1.233,63,3.234,1.618,64,3.585,1.548,65,4.123,1.669,65,5.180,1.542,61,3.708,1.133,65,3.154,1.126,65,2.952,1.133,63
faint (colllapse),5,4.882,1.982,34,2.941,1.027,34,3.121,1.365,33,4.818,1.466,33,5.636,1.494,33,5.559,1.718,34,3.939,1.127,33,3.849,1.158,33,2.853,0.912,34
faint (weak),5,3.765,2.101,34,3.000,1.309,35,2.424,1.415,33,3.743,1.338,35,4.333,1.820,33,5.323,1.574,31,4.229,1.311,35,2.471,1.334,34,3.177,0.857,34
fair,4,4.406,2.075,32,7.118,1.641,34,6.063,1.478,32,2.667,1.627,33,3.125,1.709,32,6.419,0.943,31,2.636,0.915,33,4.094,1.331,32,2.813,0.916,32
fair (exhibition),4,5.324,1.996,34,6.086,1.025,35,5.235,1.554,34,5.294,1.340,34,5.273,1.780,33,4.765,1.681,34,3.857,1.376,35,4.324,1.744,34,3.375,1.083,32
fair (honest),4,4.606,1.906,33,7.735,1.171,34,6.235,1.535,34,2.758,1.457,33,3.061,1.434,33,6.177,0.890,34,3.353,0.936,34,4.647,1.185,34,2.677,0.865,34
fair (light),4,4.200,2.175,35,6.000,1.042,35,5.257,1.592,35,4.343,1.603,35,4.743,1.762,35,5.059,1.474,34,3.588,1.115,34,3.429,1.103,35,2.743,0.966,35
fair (weather),4,4.324,1.905,34,6.324,1.344,34,5.059,1.765,34,3.588,1.375,34,5.088,1.579,34,4.625,1.850,32,4.471,1.538,34,3.853,1.331,34,3.294,1.044,34
fairy,5,5.561,2.297,66,6.712,1.203,66,5.033,1.718,61,4.091,2.028,66,6.046,1.186,66,4.966,1.717,59,2.212,0.862,66,1.985,1.287,67,1.708,0.872,65
faith,5,4.406,2.668,32,6.636,2.158,33,4.618,2.567,34,2.286,1.631,35,3.486,1.730,35,5.625,1.635,32,3.829,1.276,35,5.294,1.618,34,3.061,1.071,33
faithful,8,5.543,2.221,35,7.800,1.369,35,5.743,2.832,35,2.500,1.539,34,3.294,1.840,34,5.879,1.409,33,5.000,1.352,35,5.371,1.396,35,2.486,1.052,35
fake,4,3.375,2.176,32,2.094,1.465,32,4.500,2.179,32,3.061,1.556,33,3.406,1.656,32,6.069,1.258,29,3.515,1.131,33,4.121,1.610,33,3.156,1.121,32
falcon,6,4.515,2.285,33,5.588,1.536,34,5.971,1.618,34,6.667,0.586,33,6.706,0.570,34,4.250,1.696,32,4.657,1.413,35,4.441,1.630,34,4.941,0.998,34
fall,4,4.118,2.083,34,3.177,1.271,34,3.097,1.653,31,4.188,1.402,32,5.031,1.311,32,5.794,1.491,34,2.314,1.686,35,4.333,1.295,33,4.177,0.857,34
fall (drop),4,3.765,2.059,34,3.667,1.064,33,3.750,1.581,32,4.606,1.757,33,4.824,1.757,34,5.324,1.585,34,2.697,1.243,33,4.000,1.393,33,3.886,1.090,35
fall (season),4,4.125,1.965,32,6.063,1.391,32,4.742,1.163,31,5.250,1.458,32,5.719,1.231,32,4.719,2.050,32,5.032,1.534,31,4.469,1.639,32,3.636,0.846,33
fallacy,7,4.333,2.055,27,3.571,1.321,28,4.700,1.595,30,2.724,1.257,29,2.571,1.321,28,2.970,1.527,33,6.387,1.127,31,4.286,1.305,28,4.333,1.220,30
FALSE,5,4.636,2.129,33,2.941,1.282,34,4.206,1.623,34,3.455,1.908,33,2.765,1.516,34,5.700,1.418,30,3.086,1.180,35,4.500,1.460,34,4.353,0.936,34
falter,6,4.467,1.565,30,3.387,1.068,31,3.613,1.384,31,2.871,1.238,31,2.563,1.391,32,3.483,1.611,29,5.500,1.275,32,3.500,1.088,30,3.962,0.587,26
fame,4,5.844,1.938,32,6.000,2.000,33,5.125,2.713,32,2.677,1.730,31,4.063,1.983,32,5.967,1.663,30,3.794,1.183,34,5.313,1.758,32,3.303,1.314,33
family,6,4.839,2.096,31,7.375,1.474,32,4.484,1.812,31,5.000,1.414,30,5.586,1.402,29,6.500,0.945,28,2.031,1.015,32,5.188,1.236,32,2.679,0.966,28
famous,6,6.303,1.547,33,5.879,1.719,33,6.000,2.283,33,2.546,1.350,33,3.882,1.586,34,6.240,1.106,25,3.656,1.079,32,5.387,1.183,31,3.700,0.971,30
fanciful,8,5.516,1.682,31,6.125,1.341,32,5.424,1.826,33,2.290,1.223,31,2.500,1.250,32,3.455,1.777,33,5.839,1.221,31,4.067,1.093,30,2.394,1.229,33
fans,4,5.086,2.075,35,6.206,1.568,34,5.118,2.125,34,4.943,1.638,35,5.618,1.534,34,5.606,1.556,33,4.059,1.454,34,4.697,1.623,33,4.000,1.414,35
fans (air),4,3.727,1.523,33,5.515,0.957,33,5.125,0.992,32,6.206,1.079,34,5.971,1.200,34,5.353,1.607,34,3.412,1.240,34,2.938,1.413,32,3.912,0.818,34
fans (sports),4,4.697,2.263,33,5.400,1.870,35,5.333,1.627,33,5.879,1.225,33,6.118,1.323,34,5.406,1.389,32,3.886,1.190,35,4.697,1.930,33,5.882,1.105,34
fantastic,9,7.030,1.337,33,8.257,0.936,35,6.235,1.496,34,2.971,1.404,35,3.257,1.662,35,6.061,1.099,33,3.257,1.104,35,5.400,1.151,35,3.441,0.976,34
fantasy,7,7.324,1.567,34,7.143,1.376,35,6.657,2.124,35,2.029,1.576,35,4.086,2.156,35,5.594,1.389,32,4.286,1.426,35,6.000,0.970,34,3.171,1.797,35
fare,4,3.912,1.616,34,4.559,0.976,34,4.235,1.285,34,4.853,1.309,34,3.971,1.618,34,4.636,1.592,33,4.412,1.088,34,3.353,1.135,34,3.879,0.844,33
fare (charge),4,3.250,1.984,32,3.750,1.250,32,3.667,1.770,33,4.879,1.451,33,3.970,1.403,33,5.303,1.467,33,4.594,1.320,32,3.788,1.249,33,4.121,1.037,33
fare (food),4,4.423,1.905,26,5.807,1.090,31,5.000,1.259,29,5.519,1.258,27,5.071,1.387,28,2.912,2.035,34,5.069,1.388,29,3.929,1.307,28,3.500,0.957,30
farewell,8,3.647,1.923,34,3.909,1.443,33,4.324,1.604,34,3.088,1.292,34,3.971,1.715,35,4.788,2.114,33,5.057,1.218,35,4.441,1.217,34,3.088,1.039,34
farm,4,3.875,1.916,32,5.968,0.897,31,5.212,1.122,33,6.267,0.854,30,6.030,1.337,33,6.030,1.087,33,2.441,0.774,34,4.143,1.759,35,4.758,1.016,33
farmer,6,3.161,1.608,31,5.600,1.200,35,5.818,1.546,33,6.382,1.112,34,6.559,0.774,34,5.455,1.760,33,2.114,0.887,35,3.882,1.430,34,6.143,0.761,35
fart,4,4.000,2.564,35,3.528,1.893,36,5.735,1.771,34,5.714,1.465,35,5.088,1.884,34,6.364,1.202,33,2.528,1.166,36,3.000,1.549,35,6.306,0.907,36
fascinating,11,6.938,2.277,32,7.844,0.905,32,5.667,2.010,33,2.364,1.453,33,3.212,1.855,33,5.938,1.197,32,4.030,1.167,33,5.394,1.347,33,2.969,1.045,32
fashion,7,6.324,2.124,34,6.677,1.277,34,5.485,2.032,33,4.088,1.853,34,5.515,1.373,33,6.310,0.792,29,4.235,1.285,34,4.879,1.409,33,1.735,0.816,34
fast,4,6.400,2.073,35,6.800,1.470,35,6.382,1.831,34,3.943,1.866,35,4.882,1.659,34,6.235,1.415,34,2.177,0.923,34,5.061,1.369,33,5.059,1.136,34
fast (quick),4,6.091,2.109,33,6.273,1.355,33,6.156,1.734,32,3.515,1.559,33,4.727,1.693,33,6.485,1.019,33,2.121,0.729,33,3.871,1.641,31,4.844,1.034,32
fast (starve),4,3.571,2.142,35,3.121,1.737,33,4.485,2.204,33,4.636,1.806,33,3.086,1.680,35,4.800,1.894,35,4.912,1.292,34,3.971,1.689,34,3.382,1.085,34
fat,3,4.029,2.149,34,2.500,1.440,34,4.265,2.174,34,5.333,1.531,33,6.152,1.184,33,6.636,0.731,33,2.727,1.136,33,5.088,1.946,34,3.706,1.296,34
fatal,5,5.629,2.609,35,1.353,0.636,34,3.314,2.265,35,4.629,1.868,35,3.943,2.013,35,5.424,1.518,33,5.118,1.430,34,5.429,1.460,35,4.686,0.854,35
fate,4,5.500,2.392,34,5.324,1.843,34,3.559,2.291,34,1.794,1.346,34,2.441,1.818,34,5.406,1.637,32,4.882,1.471,34,5.177,1.671,34,3.212,1.094,33
father,6,4.667,2.331,33,6.657,2.056,35,4.636,2.544,33,6.000,1.495,34,6.412,1.263,34,5.969,1.610,32,1.912,1.314,34,4.857,1.245,35,6.788,0.729,33
father (dad),6,4.515,2.664,33,6.909,1.865,33,4.941,2.222,34,6.143,1.291,35,6.424,1.303,33,6.636,0.846,33,1.429,0.550,35,4.970,1.403,33,6.727,0.789,33
father (priest),6,2.882,1.859,34,4.743,1.662,35,3.500,2.145,34,5.618,1.284,34,5.971,1.558,35,5.324,1.827,34,3.824,1.465,34,3.677,1.640,34,6.529,0.696,34
fatigue,7,2.781,1.576,32,2.656,1.240,32,2.800,1.621,30,3.212,1.683,33,3.774,1.640,31,5.267,1.750,30,5.818,1.140,33,3.936,1.390,31,3.625,0.781,32
fault,5,3.588,2.102,34,2.853,1.004,34,4.324,1.859,34,2.576,1.326,33,2.500,1.613,34,5.710,1.300,31,3.429,1.178,35,4.206,1.389,34,4.257,0.905,35
favour,6,4.688,2.068,32,6.849,1.048,33,5.500,1.904,32,3.088,1.358,34,2.688,1.333,32,6.219,0.992,32,3.686,0.949,35,4.697,1.193,33,3.364,1.202,33
fear,4,5.171,2.656,35,2.559,1.701,34,2.824,2.050,34,2.971,1.636,34,3.941,1.798,34,5.968,1.031,31,2.912,0.951,34,5.061,1.650,33,3.647,1.348,34
fearful,7,6.323,1.873,31,2.364,1.322,33,2.194,1.060,31,2.469,1.145,32,3.061,1.536,33,5.000,1.753,28,4.273,1.355,33,4.563,1.456,32,3.586,1.067,29
feat,4,4.267,2.128,30,5.714,1.509,28,5.700,1.441,30,3.655,1.603,29,3.267,1.436,30,3.933,1.931,30,5.552,1.428,29,5.035,1.608,29,4.467,0.846,30
feature,7,4.057,1.739,35,5.686,1.326,35,5.029,0.954,34,3.743,1.250,35,3.500,1.558,34,5.091,1.379,33,4.714,1.232,35,3.686,1.326,35,3.529,0.813,34
feeble,6,3.400,1.855,30,2.800,1.108,30,2.774,2.011,31,2.813,0.950,32,3.333,1.599,30,3.774,1.754,31,5.161,1.221,31,2.167,1.128,30,3.276,0.783,29
feet,4,3.206,1.969,63,4.803,1.351,66,5.567,1.478,67,6.585,0.821,65,6.667,0.785,66,6.492,0.851,59,1.773,0.901,66,3.015,1.451,66,4.262,1.042,65
feet (body),4,3.469,2.136,32,5.182,1.242,33,5.765,2.045,34,6.576,0.954,33,6.455,1.183,33,6.677,0.690,31,1.735,0.740,34,3.031,1.380,32,4.171,0.971,35
feet (length),4,3.471,1.460,34,5.177,0.452,34,4.882,1.430,34,5.000,1.572,34,4.824,1.599,34,5.094,1.487,32,4.441,1.310,34,3.500,1.770,34,4.735,1.038,34
feline,6,5.286,2.078,35,6.375,1.218,32,4.938,1.919,32,5.182,1.466,33,5.485,1.351,33,4.500,2.145,34,4.813,1.446,32,3.188,1.570,32,1.794,0.994,34
fence,5,3.742,1.502,31,4.719,1.125,32,4.774,1.896,31,6.517,0.771,29,6.621,0.715,29,5.107,1.543,28,2.906,0.914,32,3.871,1.314,31,4.407,0.681,27
ferret,6,4.469,2.345,32,4.969,1.237,32,5.258,1.480,31,6.828,0.378,29,6.400,1.143,30,4.433,1.783,30,4.313,1.261,32,2.419,1.212,31,4.393,0.976,28
ferry,5,4.212,1.871,33,5.424,1.074,33,4.912,1.337,34,6.529,0.737,34,6.647,0.536,34,5.206,1.410,34,3.588,1.309,34,4.394,1.890,33,3.971,0.857,34
festival,8,7.206,1.530,34,7.429,1.226,35,6.059,1.552,34,5.455,1.499,33,6.235,0.842,34,5.879,1.200,33,4.829,1.276,35,5.618,1.138,34,3.618,1.058,34
festive,7,6.906,1.627,32,7.514,1.442,35,5.771,1.640,35,4.086,1.779,35,5.029,1.594,35,5.758,1.415,33,4.029,1.363,35,5.143,1.125,35,3.294,1.016,34
feudal,6,4.800,2.344,30,2.857,1.432,28,3.688,1.960,32,2.759,1.381,29,3.214,1.589,28,3.029,1.797,35,6.156,1.034,32,4.500,1.452,28,5.387,1.183,31
feudalism,9,4.333,2.249,24,3.280,1.312,25,3.680,2.275,25,3.565,1.861,23,2.708,1.859,24,2.114,1.801,35,6.444,0.916,27,5.192,1.468,26,5.080,1.197,25
fever,5,5.344,2.688,32,2.576,1.256,33,3.242,1.652,33,5.000,1.576,33,4.697,1.403,33,5.645,1.449,31,3.485,1.131,33,4.438,1.499,32,4.031,0.847,32
few,3,2.714,1.578,35,4.500,0.849,34,4.143,1.533,35,3.829,1.699,35,3.794,1.623,34,6.343,0.984,35,2.714,0.881,35,1.886,1.282,35,3.857,0.833,35
fiber,5,3.387,1.679,31,5.613,1.037,31,4.807,1.533,31,5.548,1.011,31,4.167,1.572,30,4.286,1.750,28,4.968,1.332,31,2.581,1.476,31,3.857,0.875,28
fibre,5,3.529,2.090,34,5.152,1.351,33,4.909,1.621,33,5.177,1.806,34,4.412,1.833,34,5.125,1.615,32,5.771,1.123,35,2.324,1.344,34,4.088,1.314,34
fiction,7,4.647,2.140,34,5.697,1.381,33,4.758,1.280,33,3.936,1.722,31,3.281,1.526,32,5.839,1.416,31,4.118,1.207,34,3.939,1.391,33,3.909,0.900,33
fictitious,10,5.000,2.110,31,4.367,1.303,30,4.179,1.983,28,2.516,1.739,31,2.636,1.666,33,3.677,2.111,34,6.000,1.181,33,4.161,1.483,31,3.767,0.716,30
fiddle,6,5.088,1.900,34,5.314,1.347,35,5.029,1.636,34,5.706,1.486,34,6.000,1.495,34,5.188,2.022,32,3.917,1.341,36,3.029,1.594,35,3.750,1.460,36
fiddle (adjust),6,4.656,1.914,32,4.781,1.082,32,5.156,1.839,32,4.121,1.629,33,4.438,1.886,32,5.125,1.798,32,3.879,1.493,33,2.581,1.386,31,3.394,1.324,33
fiddle (violin),6,4.818,2.007,33,5.794,1.051,34,5.094,1.487,32,6.546,1.104,33,6.647,0.723,34,4.667,1.933,33,4.500,1.036,34,3.091,1.111,33,3.324,1.130,34
fiddler,7,5.177,1.947,34,5.206,1.207,34,5.030,1.337,33,5.324,1.366,34,5.353,1.512,34,3.656,1.533,32,4.879,1.320,33,3.735,1.220,34,4.706,1.125,34
field,5,3.697,1.899,33,5.375,0.781,32,5.125,1.536,32,6.182,1.192,33,6.625,0.650,32,5.936,1.162,31,2.750,0.968,32,5.469,1.274,32,4.563,0.933,32
fierce,6,6.091,2.050,33,4.229,1.943,35,7.086,1.763,35,3.088,1.687,34,3.857,1.693,35,5.167,1.507,30,4.286,1.232,35,5.059,0.998,34,4.143,1.854,35
fight,5,6.625,1.816,32,2.781,1.111,32,6.258,1.883,31,4.750,1.090,32,5.129,1.211,31,5.793,1.323,29,2.844,0.972,32,5.065,0.878,31,5.931,0.907,29
fighter,7,6.212,1.919,33,4.206,2.055,34,5.941,2.196,34,5.118,1.388,34,5.735,1.220,34,5.515,1.559,33,3.441,1.193,34,4.706,1.383,34,5.971,1.071,34
fighting,8,5.600,2.194,35,2.657,1.393,35,5.514,2.260,35,5.029,1.230,35,5.600,1.269,35,6.200,1.064,35,2.677,1.181,34,4.800,1.141,35,5.714,0.943,35
figment,7,4.065,2.395,31,5.065,1.243,31,4.903,1.729,31,2.167,1.067,30,2.938,1.713,32,4.147,1.817,34,5.677,1.147,31,3.233,1.838,30,3.710,0.887,31
figure,6,4.455,2.176,33,5.441,1.168,34,5.333,2.113,33,4.765,1.610,34,4.849,1.598,33,5.235,1.716,34,3.941,1.305,34,3.971,1.207,35,2.882,1.255,34
figure (body shape),6,5.677,2.285,34,5.606,1.536,33,4.618,2.029,34,5.229,1.587,35,6.029,0.985,34,6.250,1.000,32,4.800,1.450,35,4.353,1.210,34,2.061,1.043,33
figure (graph),6,2.677,1.843,34,4.714,1.343,35,4.412,1.784,34,5.152,1.351,33,5.441,1.612,34,5.273,1.503,33,5.314,1.214,35,3.177,1.543,34,4.886,1.141,35
figure (number),6,3.226,1.640,31,4.807,1.029,31,5.000,1.481,31,4.813,2.157,32,5.563,1.580,32,5.750,1.299,32,3.879,1.320,33,3.581,1.561,31,4.226,0.941,31
figure (reckon),6,3.455,1.971,33,5.091,1.311,33,5.600,1.727,35,2.706,1.486,34,2.514,1.663,35,4.771,1.806,35,5.371,0.929,35,3.912,1.011,34,4.200,0.950,35
file,4,3.031,1.776,32,5.212,0.913,33,5.000,1.561,32,5.818,1.336,33,5.844,1.302,32,6.000,1.078,31,4.091,1.422,33,2.906,1.548,32,4.242,0.854,33
file (record),4,3.063,1.731,32,4.794,0.932,34,4.939,2.014,33,5.242,1.478,33,5.182,1.507,33,5.382,1.553,34,4.618,1.415,34,3.000,1.078,31,3.657,1.145,35
file (tool),4,2.871,1.641,31,5.000,0.739,33,5.323,1.423,31,6.633,0.605,30,6.125,1.293,32,4.781,1.798,32,5.033,1.378,30,2.807,1.060,31,4.719,1.231,32
fill,4,3.800,1.833,35,5.857,0.990,35,5.235,1.880,34,4.353,1.370,34,4.588,1.629,34,5.788,1.225,33,2.600,1.020,35,4.229,1.569,35,4.265,0.740,34
filling,7,3.875,1.691,32,5.469,1.803,32,5.333,1.470,33,4.600,1.977,30,4.294,1.525,34,5.143,1.575,28,3.765,1.165,34,3.394,1.434,33,4.097,0.893,31
film,4,6.061,1.984,33,6.471,1.500,34,5.364,1.298,33,5.849,1.209,33,6.000,1.057,34,6.448,0.894,29,2.743,0.731,35,4.576,1.349,33,3.906,0.805,32
filter,6,3.061,1.740,33,4.970,1.267,33,5.147,1.700,34,4.455,1.578,33,4.500,1.854,32,5.233,1.499,30,5.029,1.341,35,3.118,1.132,34,4.125,1.293,32
filth,5,5.353,2.484,34,2.471,1.169,34,4.177,1.653,34,4.235,1.716,34,5.000,1.393,34,5.485,1.234,33,3.853,1.438,34,3.879,1.719,33,4.971,1.071,34
filthy,6,5.088,2.430,34,2.714,1.232,35,4.706,2.163,34,4.029,1.748,35,5.514,1.360,35,5.455,1.578,33,3.600,1.151,35,4.677,1.490,34,4.882,1.278,34
finance,7,4.059,2.182,34,4.636,1.453,33,4.706,1.978,34,4.677,1.490,34,4.382,1.663,34,5.882,1.231,34,5.500,1.266,34,5.303,1.029,33,4.706,1.072,34
financial,9,4.118,2.193,34,5.114,1.368,35,4.455,2.176,33,3.697,1.834,33,3.849,1.794,33,5.667,1.341,33,5.471,1.289,34,5.424,1.181,33,5.000,0.939,34
finger,6,4.939,1.999,33,5.200,0.855,35,5.088,1.422,34,6.571,0.838,35,6.771,0.590,35,6.457,0.840,35,1.629,0.680,35,2.657,1.120,35,3.971,0.910,35
fingers,7,3.914,2.005,35,5.206,0.530,34,5.371,1.354,35,6.657,0.630,35,6.882,0.322,34,6.455,0.856,33,1.971,1.000,35,2.457,0.966,35,4.171,1.000,35
finish,6,6.086,2.143,35,6.657,1.530,35,6.571,2.155,35,4.200,1.489,35,4.314,1.652,35,6.364,1.068,33,2.382,0.908,34,4.857,1.533,35,4.235,0.877,34
fire,4,7.548,1.316,31,3.849,1.877,33,5.182,2.430,33,6.364,0.810,33,6.606,0.952,33,6.212,1.225,33,2.091,0.712,33,5.333,1.491,33,4.758,1.577,33
fire (employment),4,5.714,2.172,35,2.257,1.794,35,4.743,2.902,35,4.114,1.785,35,3.971,1.630,35,5.086,1.795,35,4.400,1.247,35,4.886,1.450,35,5.029,1.108,35
fire (flames),4,6.571,2.115,35,4.029,1.992,34,4.875,2.690,32,6.324,1.130,34,6.824,0.452,34,6.455,1.047,33,2.400,1.200,35,5.677,1.322,34,4.559,1.418,34
fire (gun),4,5.353,2.507,34,3.063,1.478,32,5.333,2.482,33,5.355,1.404,31,5.750,1.199,32,5.394,1.722,33,3.529,1.194,34,4.324,1.981,34,5.727,1.136,33
fireman,7,5.844,2.476,32,6.765,1.456,34,4.853,2.277,34,6.588,0.691,34,6.657,0.715,35,5.758,1.518,33,2.457,1.104,35,4.600,1.607,35,6.686,0.522,35
fireplace,9,4.353,2.235,34,6.400,1.418,35,5.441,1.866,34,6.600,0.764,35,6.765,0.489,34,6.182,1.313,33,2.861,1.417,36,4.029,1.594,35,4.111,1.390,36
fireworks,9,7.313,1.685,32,7.273,1.286,33,6.094,1.774,32,6.485,0.821,33,6.839,0.447,31,6.438,0.827,32,2.697,0.758,33,5.636,1.702,33,4.516,1.478,31
firm,4,4.606,1.476,33,5.455,1.281,33,6.000,1.595,33,4.091,1.658,33,3.794,1.605,34,5.633,1.169,30,4.206,1.231,34,3.781,1.243,32,5.147,1.240,34
first,5,5.515,2.245,33,6.829,1.828,35,6.424,1.724,33,3.853,1.912,34,3.794,1.641,34,5.844,1.481,32,2.265,0.949,34,4.758,1.457,33,4.121,0.913,33
fish,4,3.727,1.989,33,5.375,0.820,32,5.546,1.281,33,6.667,1.005,33,6.724,0.638,29,6.133,1.204,30,1.882,0.832,34,2.344,1.079,32,3.970,1.000,33
fisherman,9,3.471,1.989,34,5.543,0.805,35,5.294,1.177,34,6.177,1.042,34,6.371,0.897,35,5.057,1.672,35,2.857,0.833,35,3.500,1.334,34,6.546,0.742,33
fist,4,5.333,2.318,33,3.394,1.071,33,5.529,1.882,34,6.303,1.000,33,6.576,0.605,33,5.636,1.592,33,3.177,1.175,34,3.471,1.576,34,5.618,0.940,34
fit,3,5.943,1.956,35,7.177,1.294,34,5.886,1.703,35,4.143,1.570,35,4.677,1.640,34,6.091,1.083,33,3.088,1.147,34,4.286,1.030,35,4.457,1.338,35
fit (convulsion),3,4.758,2.475,33,2.485,1.690,33,3.061,1.757,33,5.182,1.527,33,5.333,1.450,33,4.853,1.987,34,5.212,1.273,33,4.515,1.184,33,4.156,0.833,32
fit (healthy),3,6.970,1.642,33,8.235,0.769,34,7.059,1.862,34,4.371,1.914,35,5.697,0.937,33,6.265,1.093,34,3.912,1.422,34,4.743,1.078,35,4.618,1.213,34
fit (suitable),3,4.625,1.949,32,6.125,1.218,32,5.618,1.698,34,3.353,1.747,34,3.441,1.418,34,5.879,1.200,33,4.371,1.587,35,3.857,1.588,35,4.088,0.981,34
fizzy,5,5.767,1.995,30,5.242,1.670,33,5.250,1.031,32,4.469,1.323,32,5.387,1.127,31,5.452,1.521,31,3.364,1.176,33,2.968,1.402,31,3.800,1.046,30
flab,4,3.000,2.111,35,3.114,1.526,35,3.714,1.750,35,4.912,1.579,34,5.788,1.200,33,5.412,1.665,34,4.743,1.317,35,4.324,1.585,34,4.000,1.260,34
flabby,6,3.344,2.071,32,2.813,1.310,32,3.516,1.663,31,5.091,1.422,33,5.938,1.029,32,5.129,1.581,31,4.156,1.417,32,4.156,1.922,32,3.667,1.363,33
flap,4,3.581,1.661,31,4.629,1.514,35,5.000,1.042,35,5.457,1.461,35,5.086,1.697,35,5.152,1.417,33,3.314,1.545,35,2.971,1.183,35,3.781,0.819,32
flask,5,4.103,1.539,29,5.345,0.658,29,5.241,1.039,29,6.667,0.650,30,6.500,0.806,30,5.107,1.633,28,4.387,1.407,31,2.438,1.116,32,4.821,1.136,28
flatulence,10,3.733,2.112,30,3.094,1.259,32,3.667,1.535,30,5.233,1.383,30,4.097,1.766,31,3.970,2.181,33,5.938,1.171,32,3.677,1.353,31,5.500,1.146,32
flatulent,9,3.581,2.167,31,3.156,1.460,32,4.344,1.962,32,4.871,1.737,31,3.633,1.941,30,3.581,1.681,31,5.742,1.269,31,3.807,1.490,31,5.367,1.080,30
flea,4,2.656,1.761,32,3.469,1.369,32,4.375,1.781,32,6.424,0.954,33,5.938,1.499,32,4.515,1.940,33,3.606,1.254,33,1.400,0.917,30,4.406,0.861,32
flee,4,4.969,2.008,32,3.333,1.295,33,3.452,2.014,31,4.500,1.500,32,4.469,1.479,32,4.807,1.908,31,4.594,1.598,32,3.710,1.745,31,3.606,1.013,33
fleet,5,3.824,2.431,34,4.714,1.002,35,4.914,1.592,35,5.086,1.422,35,5.059,1.798,34,3.677,1.859,34,5.000,1.163,34,5.212,1.754,33,4.714,1.255,35
flesh,5,5.818,2.480,33,4.818,1.466,33,5.182,1.623,33,6.667,0.725,33,6.250,0.791,32,5.375,1.850,32,4.257,1.130,35,4.606,1.369,33,4.188,1.236,32
flick,5,4.758,2.016,33,4.697,1.425,33,6.030,1.425,33,4.438,1.749,32,5.206,1.860,34,5.563,1.478,32,2.941,1.259,34,2.647,1.625,34,3.588,1.331,34
flick (movement),5,6.000,1.328,34,5.000,0.939,34,5.618,1.941,34,4.882,1.567,34,6.029,1.014,34,5.206,1.586,34,3.294,1.177,34,2.333,1.318,33,3.735,1.244,34
flick (movie),5,5.121,2.226,33,6.500,1.334,34,5.194,1.804,31,5.938,0.899,32,5.118,1.694,34,4.121,2.143,33,5.000,1.000,32,4.091,1.865,33,2.882,1.278,34
flicker,7,4.765,1.941,34,5.265,0.980,34,5.000,1.128,33,4.333,1.341,33,5.061,1.774,33,4.529,1.631,34,4.618,1.495,34,2.758,1.349,33,3.794,0.759,34
flight,6,5.886,2.067,35,5.943,1.308,35,5.371,2.192,35,5.294,1.525,34,5.818,0.968,33,6.121,1.066,33,3.400,0.991,35,4.849,1.579,33,3.909,1.083,33
flint,5,3.345,1.728,29,4.936,0.504,31,5.406,1.433,32,5.969,1.132,32,5.133,2.061,30,3.657,1.881,35,4.938,1.273,32,2.452,1.103,31,4.849,1.104,33
flirt,5,7.571,1.555,35,6.853,1.286,34,6.086,2.143,35,3.229,1.514,35,4.735,1.540,34,6.086,1.105,35,5.486,1.025,35,4.177,1.175,34,2.400,1.357,35
flirty,6,7.200,1.527,35,6.657,1.511,35,6.886,1.686,35,3.059,1.454,34,4.914,1.645,35,5.735,1.220,34,5.714,0.848,35,4.343,1.194,35,1.794,0.900,34
float,5,4.000,1.907,33,6.125,1.023,32,5.212,1.701,33,4.879,1.493,33,4.970,1.623,33,5.067,1.711,30,2.970,0.904,33,3.909,1.525,33,3.242,0.954,33
flood,5,5.457,2.116,35,2.829,1.276,35,4.559,2.303,34,6.029,1.183,35,6.286,0.881,35,5.571,1.460,35,3.457,0.873,35,5.800,1.430,35,4.057,0.924,35
florist,7,4.500,2.159,34,6.515,1.048,33,4.941,1.552,34,6.000,1.138,34,5.971,0.878,35,5.118,1.875,34,4.714,1.343,35,3.970,1.446,33,2.343,1.264,35
flour,5,3.156,1.822,32,5.194,0.644,31,5.364,1.344,33,5.906,1.444,32,6.063,0.933,32,5.719,1.375,32,3.118,1.022,34,2.500,1.289,34,3.206,0.932,34
flourish,8,6.500,1.944,34,7.543,1.203,35,6.059,2.248,34,3.029,1.485,34,3.941,1.924,34,4.382,1.715,34,5.412,1.032,34,4.914,1.381,35,2.412,1.331,34
flow,4,4.057,2.042,35,5.750,1.211,36,4.706,1.758,34,4.086,1.519,35,4.441,1.718,34,5.625,1.474,32,3.257,1.203,35,4.206,1.471,34,3.400,1.357,35
flower,6,5.273,2.150,33,7.688,1.014,32,5.242,1.615,33,6.656,0.922,32,6.788,0.591,33,6.600,0.611,30,1.788,0.686,33,2.727,1.462,33,1.656,0.775,32
fluent,6,5.794,2.259,34,7.147,1.286,34,7.030,1.359,33,3.121,1.533,33,3.333,2.025,33,5.968,1.150,31,4.882,1.231,34,4.281,1.484,32,3.212,1.008,33
fluid,5,4.500,1.944,34,5.177,0.954,34,5.194,1.615,31,5.429,1.358,35,6.121,0.769,33,5.121,1.683,33,4.371,1.197,35,3.636,1.275,33,3.375,1.218,32
flute,5,4.636,1.872,33,5.871,1.157,31,5.690,1.600,29,6.710,0.579,31,6.567,1.023,30,4.750,1.785,28,3.567,0.920,30,2.548,1.011,31,2.828,0.985,29
flutter,7,5.563,2.076,32,6.088,1.245,34,5.129,1.809,31,3.656,1.593,32,5.000,1.859,33,4.697,1.749,33,4.382,1.284,34,2.625,1.166,32,2.265,1.171,34
fly,3,5.406,2.177,32,5.406,2.177,32,6.031,1.551,32,5.516,1.720,31,5.759,1.524,29,6.000,1.388,27,2.313,0.726,32,3.531,2.264,32,4.188,0.634,32
fly (insect),3,2.971,1.948,34,4.091,1.311,33,5.029,1.647,35,6.382,1.112,34,6.735,0.503,34,6.059,1.056,34,2.143,0.723,35,1.471,1.242,34,4.324,0.865,34
fly (through air),3,6.594,1.918,32,6.677,1.490,34,6.029,2.256,34,4.471,1.944,34,5.647,1.348,34,6.030,1.218,33,2.529,1.007,34,4.824,1.740,34,3.853,1.088,34
foam,4,4.839,1.706,31,5.333,0.869,30,4.710,0.957,31,5.968,0.967,31,5.936,1.045,31,4.724,1.436,29,3.844,1.394,32,2.844,1.253,32,3.680,0.882,25
fodder,6,3.536,1.955,28,4.571,1.050,28,4.960,1.216,25,4.750,2.026,24,3.929,1.731,28,3.486,2.048,35,5.643,1.231,28,3.407,1.313,27,4.464,0.906,28
foggy,5,3.813,1.758,32,4.094,1.234,32,4.258,1.866,31,4.839,1.221,31,5.467,1.231,30,5.345,1.560,29,3.774,1.038,31,4.531,1.392,32,4.000,0.756,28
foible,6,5.067,2.235,15,4.467,1.024,15,4.250,1.299,16,2.533,1.147,15,2.529,1.091,17,2.031,1.741,32,6.579,0.936,19,3.357,1.043,14,3.294,1.072,17
foil,4,3.471,1.736,34,4.727,0.897,33,5.206,1.301,34,5.657,1.433,35,6.061,1.391,33,4.879,1.493,33,3.824,1.317,34,2.800,1.238,35,4.088,0.818,34
foil (metal),4,3.371,2.139,35,5.030,0.627,33,5.029,1.071,34,6.171,1.108,35,5.743,1.662,35,5.286,1.614,35,3.457,1.024,35,2.853,1.309,34,4.647,0.836,34
foil (prevent),4,4.424,2.216,33,3.794,2.011,34,5.242,2.594,33,2.818,1.381,33,2.625,1.474,32,4.333,1.804,33,5.516,1.215,31,3.706,1.249,34,4.531,1.089,32
fold,4,3.323,1.767,31,4.875,1.218,32,5.000,1.481,31,4.500,1.750,32,4.813,1.878,32,5.833,1.319,30,2.938,1.248,32,2.813,1.467,32,3.548,0.945,31
folder,6,2.939,1.650,33,5.229,0.721,35,5.286,1.446,35,6.382,1.164,34,6.594,0.701,32,6.061,1.254,33,3.571,1.178,35,3.143,1.222,35,4.061,0.736,33
folk,4,4.000,1.954,33,5.794,1.132,34,4.807,1.119,31,4.618,1.572,34,4.091,1.676,33,4.188,1.927,32,4.686,1.526,35,4.057,1.413,35,4.333,0.841,33
follow,6,3.906,1.826,32,4.879,1.094,33,3.706,2.243,34,3.438,1.456,32,3.735,1.852,34,5.875,1.139,32,2.794,1.301,34,3.844,1.034,32,3.441,0.881,34
folly,5,4.138,1.717,29,4.357,0.972,28,5.000,1.058,25,3.192,1.075,26,2.778,1.286,27,3.419,2.028,31,6.231,1.250,26,3.577,1.419,26,3.586,1.130,29
fond,4,5.114,2.214,35,6.800,1.064,35,5.600,1.571,35,2.943,1.351,35,3.324,1.509,34,4.909,1.640,33,4.200,1.327,35,3.571,1.294,35,2.714,0.848,35
food,4,6.735,1.771,34,7.606,1.229,33,6.606,1.874,33,6.313,0.634,32,6.500,0.619,30,6.870,0.337,23,1.765,0.644,34,4.242,1.326,33,4.133,0.884,30
fool,4,4.594,2.090,32,3.000,1.188,34,4.471,1.835,34,3.818,1.566,33,4.794,1.471,34,5.839,1.322,31,3.400,0.932,35,3.735,1.441,34,4.939,0.983,33
foolish,7,5.000,2.146,33,2.636,1.202,33,3.788,2.171,33,2.818,1.403,33,3.912,1.805,34,5.533,1.727,30,3.735,1.461,34,4.303,1.267,33,4.706,1.072,34
foot,4,3.758,1.793,33,5.030,1.141,33,5.552,1.522,29,6.552,0.854,29,6.724,0.690,29,6.615,0.738,26,1.970,0.797,33,2.375,1.111,32,4.138,0.899,29
foot (body),4,2.765,1.436,34,5.324,1.021,34,5.412,1.629,34,6.735,0.559,34,6.788,0.769,33,6.559,0.650,34,1.765,1.214,34,2.364,1.039,33,4.529,0.915,34
foot (length),4,3.486,2.089,35,4.939,0.736,33,4.914,1.795,35,5.588,1.700,34,4.800,1.894,35,5.758,1.349,33,4.286,1.343,35,3.485,1.617,33,5.000,0.926,35
football,8,3.807,2.415,31,4.833,1.951,30,5.548,1.738,31,6.310,1.021,29,6.821,0.538,28,6.240,1.556,25,2.606,1.153,33,3.546,1.458,33,6.182,0.936,33
forage,6,4.655,1.625,29,5.500,1.210,28,5.200,1.137,30,3.759,1.356,29,3.867,1.455,30,3.242,1.741,33,5.710,1.549,31,3.903,0.962,31,4.063,0.998,32
force,5,5.457,2.247,35,3.912,1.738,34,4.829,2.863,35,4.471,1.684,34,3.788,1.701,33,5.656,1.406,32,4.353,1.303,34,5.455,1.305,33,5.514,1.105,35
forceful,8,5.912,2.049,34,2.886,1.115,35,4.697,2.758,33,3.314,1.260,35,3.629,1.354,35,4.882,1.605,34,4.686,1.008,35,5.294,1.125,34,5.788,1.008,33
ford,4,3.281,1.586,32,5.031,0.684,32,4.758,1.326,33,5.563,1.499,32,4.531,2.015,32,3.171,1.797,35,5.226,1.337,31,4.452,1.603,31,4.853,1.088,34
forehead,8,3.382,1.609,34,5.257,0.648,35,5.114,1.237,35,6.714,0.658,35,6.657,0.532,35,5.818,1.192,33,2.743,1.078,35,3.400,1.497,35,4.229,0.721,35
foreign,7,5.091,2.165,33,5.424,1.016,33,5.063,1.560,32,3.576,1.518,33,3.818,1.898,33,5.719,1.281,32,4.333,1.005,33,4.364,1.298,33,4.273,0.617,33
foreigner,9,4.697,1.930,33,5.188,1.570,32,4.750,1.785,32,4.061,1.722,33,4.438,1.600,32,5.000,1.576,29,5.152,1.306,33,3.906,0.980,32,4.581,0.794,31
forest,6,5.188,2.083,32,6.452,1.411,31,4.656,1.864,32,6.594,0.605,32,6.633,0.605,30,5.750,1.479,28,2.581,1.158,31,6.097,1.027,31,3.867,0.884,30
forge,5,4.781,1.996,32,4.969,1.447,32,5.621,1.789,29,3.719,1.807,32,3.581,1.540,31,3.467,1.784,30,5.500,1.275,32,4.613,1.183,31,5.172,1.234,29
forget,6,3.429,1.961,35,3.529,0.776,34,4.029,1.765,35,2.706,1.486,34,2.829,1.828,35,6.206,1.132,34,2.914,0.874,35,3.686,1.190,35,3.941,0.873,34
forgetful,9,3.229,1.868,35,3.559,1.063,34,2.939,1.369,33,2.647,1.348,34,2.529,1.667,34,5.781,1.243,32,4.400,1.398,35,3.727,1.262,33,4.471,1.218,34
fork,4,3.530,1.964,66,5.212,0.962,66,5.631,1.260,65,6.600,0.925,65,6.667,0.876,66,6.415,1.201,65,2.090,0.973,67,2.358,1.357,67,4.379,0.934,66
fork (cutlery),4,3.177,1.855,34,5.441,1.439,34,5.794,2.069,34,6.771,0.539,35,6.853,0.429,34,6.758,0.780,33,2.056,1.290,36,2.194,1.221,36,4.083,1.211,36
fork (road),4,3.909,2.080,33,4.875,0.927,32,4.727,1.911,33,5.727,1.238,33,5.727,1.332,33,4.367,2.041,30,4.750,1.392,32,4.000,1.639,32,4.788,0.879,33
form,4,3.529,1.538,34,5.177,1.124,34,5.441,1.333,34,3.939,1.705,33,3.303,1.623,33,5.667,1.274,30,3.912,0.981,34,3.667,1.064,33,3.909,1.026,33
formation,9,4.200,1.759,30,5.625,1.083,32,4.567,1.499,30,3.656,1.593,32,3.781,1.340,32,4.897,1.605,29,5.188,1.130,32,4.781,1.111,32,4.704,0.761,27
former,6,3.125,1.556,32,4.438,0.998,32,4.767,1.309,30,2.281,1.125,32,2.161,0.987,31,4.607,1.543,28,5.387,1.155,31,3.563,0.998,32,4.080,0.627,25
fort,4,5.029,1.992,34,5.714,1.364,35,6.265,2.034,34,6.171,1.363,35,6.206,1.132,34,4.219,1.536,32,3.429,1.129,35,5.735,1.244,34,5.667,0.943,33
fortress,8,5.281,1.875,32,5.394,1.413,33,5.484,2.312,31,6.182,1.058,33,6.094,1.331,32,4.194,1.804,31,4.294,1.151,34,6.030,1.243,33,5.242,1.538,33
fortuitous,10,5.583,2.178,24,6.783,1.214,23,5.857,1.726,21,2.333,1.247,24,2.167,1.106,24,2.514,1.763,35,6.500,0.817,24,4.565,1.439,23,4.167,1.027,24
fortunate,9,5.000,2.060,33,7.765,0.972,34,6.059,1.970,34,2.618,1.372,34,3.177,1.671,34,5.719,1.305,32,5.265,1.009,34,4.909,1.138,33,3.970,0.937,33
fortune,7,6.714,2.036,35,7.657,1.145,35,6.600,2.003,35,3.571,1.661,35,4.629,1.806,35,5.781,1.166,32,4.286,1.255,35,5.824,1.124,34,3.943,1.120,35
forty,5,3.677,1.874,34,4.788,0.946,33,5.219,1.243,32,3.394,1.476,33,4.118,1.549,34,5.700,1.370,30,2.794,0.900,34,4.438,1.391,32,4.177,1.097,34
forum,5,3.059,1.662,34,5.303,1.114,33,4.939,1.324,33,4.765,1.330,34,3.882,1.659,34,5.030,1.696,33,6.061,1.278,33,4.029,1.445,34,4.235,1.031,34
fought,6,5.514,2.335,35,3.206,1.510,34,5.879,2.199,33,3.943,1.585,35,4.441,1.630,34,4.909,1.422,33,3.500,1.399,34,4.914,1.180,35,5.636,1.039,33
foul,4,4.094,1.721,32,2.758,1.349,33,4.353,1.570,34,2.686,1.214,35,3.576,1.498,33,5.033,1.581,30,4.286,1.185,35,3.200,1.348,35,4.625,0.820,32
foul (disgusting),4,3.771,2.726,35,1.571,0.935,35,3.500,1.649,34,2.647,1.473,34,4.265,2.034,34,4.750,1.696,32,4.657,1.511,35,4.571,1.555,35,4.943,0.893,35
foul (penalty),4,3.625,2.190,32,2.774,1.007,31,4.188,1.530,32,3.781,1.816,32,4.094,1.568,32,5.094,1.568,32,4.094,1.444,32,3.742,1.480,31,5.375,0.960,32
fountain,8,5.177,1.636,34,6.200,1.166,35,5.457,1.295,35,6.719,0.624,32,6.735,0.559,34,5.588,1.240,34,3.514,1.025,35,4.800,1.305,35,3.206,0.932,34
fowl,4,3.750,2.092,32,4.088,1.380,34,4.212,1.513,33,4.333,1.717,33,4.333,1.770,33,3.774,1.580,31,4.706,1.296,34,3.813,1.285,32,4.424,0.986,33
fox,3,3.968,1.992,31,5.029,1.295,34,5.000,1.371,33,6.677,0.629,34,6.844,0.363,32,5.606,1.757,33,2.147,0.809,34,3.061,1.254,33,4.486,1.251,35
foxes,5,5.000,2.098,30,5.375,1.556,32,4.733,1.181,30,6.741,0.644,27,6.793,0.663,29,5.482,1.619,27,2.879,0.844,33,2.970,1.167,33,3.867,1.258,30
foxy,4,6.516,1.757,31,6.406,1.455,32,5.900,1.469,30,3.000,1.344,31,4.129,1.581,31,4.419,1.719,31,5.700,1.394,30,4.033,1.140,30,2.182,0.869,33
fragrance,9,5.571,2.074,35,6.794,1.231,34,5.600,1.377,35,5.029,1.521,35,4.177,2.065,34,5.563,1.413,32,4.657,1.218,35,3.714,1.504,35,1.647,0.800,34
fragrant,8,5.576,2.243,33,7.061,1.347,33,5.324,1.206,34,3.688,1.776,32,3.485,2.120,33,4.968,1.534,31,5.200,1.214,35,3.912,1.541,34,1.971,0.923,34
frail,5,3.061,1.516,33,2.706,1.125,34,3.294,2.269,34,3.758,1.615,33,4.941,1.909,34,5.515,1.725,33,4.941,1.259,34,2.606,1.632,33,3.286,1.161,35
frame,5,3.500,2.018,34,5.118,0.676,34,4.500,1.480,34,5.794,1.207,34,5.677,1.429,34,5.219,1.218,32,3.529,1.064,34,2.939,1.347,33,4.118,1.409,34
franchise,9,3.941,2.196,34,5.147,1.191,34,4.667,2.184,33,4.818,1.882,33,3.057,1.638,35,4.057,1.689,35,6.515,0.702,33,5.667,1.428,33,4.486,1.204,35
frank,5,3.516,1.899,31,5.152,1.351,33,5.576,1.652,33,3.000,1.477,33,2.353,1.493,34,4.364,1.666,33,5.273,1.503,33,3.588,1.061,34,4.667,0.943,33
frantic,7,5.771,2.139,35,3.529,1.398,34,4.114,2.095,35,3.091,1.357,33,4.030,1.467,33,5.156,1.277,32,5.059,1.305,34,4.500,1.146,32,3.606,1.013,33
fraud,5,5.152,2.047,33,2.257,0.966,35,3.941,2.155,34,3.941,1.552,34,3.114,1.347,35,4.559,1.866,34,5.824,1.200,34,4.714,1.161,35,4.735,0.917,34
freak,5,5.933,2.097,30,3.030,1.714,33,4.094,1.926,32,3.091,1.525,33,3.484,1.563,31,5.552,1.354,29,3.871,1.039,31,4.233,1.383,30,4.226,0.831,31
freaky,6,5.879,1.701,33,3.656,1.651,32,4.719,1.858,32,2.733,1.340,30,3.094,1.487,32,4.621,1.375,29,3.818,1.192,33,4.069,0.980,29,3.839,0.987,31
freckle,7,4.618,1.925,34,5.618,1.058,34,5.265,1.614,34,6.457,0.731,35,6.706,0.570,34,5.343,1.772,35,2.943,1.286,35,1.571,1.077,35,2.943,1.145,35
free,4,6.886,2.011,35,8.029,1.276,35,7.000,2.414,35,2.400,1.438,35,3.343,1.739,35,6.400,0.869,35,2.743,0.840,35,5.171,1.699,35,3.686,1.166,35
freed,5,6.156,2.476,32,7.818,1.029,33,6.774,2.446,31,3.219,1.691,32,3.546,1.760,33,4.774,1.736,31,4.212,1.094,33,5.636,1.068,33,3.939,1.127,33
freedom,7,7.200,1.704,35,8.559,0.650,34,7.735,1.461,34,2.229,1.396,35,3.429,1.990,35,6.152,1.077,33,3.971,1.159,35,6.143,1.268,35,4.086,1.228,35
freeze,6,3.939,2.269,33,3.818,1.507,33,4.061,1.874,33,4.771,1.658,35,4.882,1.529,34,5.697,1.243,33,3.400,1.292,35,3.546,1.519,33,4.441,0.976,34
fresh,5,6.235,1.610,34,6.909,1.464,33,5.394,1.434,33,3.938,1.600,32,4.088,1.721,34,6.032,1.062,31,3.257,1.051,35,3.970,1.267,33,3.206,1.367,34
friction,8,5.143,2.295,35,3.829,1.276,35,4.625,1.933,32,4.563,1.694,32,3.600,1.727,35,4.471,1.719,34,5.000,0.970,34,4.177,1.248,34,4.559,0.914,34
fridge,6,3.771,2.343,35,5.629,1.436,35,5.677,1.761,34,6.771,0.590,35,6.909,0.288,33,6.906,0.292,32,2.472,1.301,36,4.222,1.511,36,4.139,1.134,36
friend,6,6.788,1.701,33,8.242,1.102,33,5.788,1.572,33,5.485,1.395,33,6.387,0.790,31,6.774,0.489,31,1.909,0.514,33,5.333,1.295,33,3.515,1.131,33
friendly,8,6.677,1.408,34,8.088,0.951,34,7.194,1.378,31,2.697,1.527,33,4.324,1.859,34,6.656,0.643,32,2.647,0.967,34,5.000,1.393,33,2.879,0.913,33
friendship,10,7.088,1.358,34,8.486,0.692,35,5.758,1.923,33,3.455,2.046,33,5.118,1.728,34,6.469,1.118,32,2.943,0.893,35,5.818,1.058,33,3.029,1.028,35
fright,6,6.563,1.886,32,2.938,1.144,32,3.250,2.000,32,2.485,1.048,33,3.758,1.688,33,5.250,1.379,28,3.031,1.159,32,4.452,1.291,31,3.464,0.944,28
frightened,10,6.226,2.105,31,2.281,0.910,32,2.375,1.763,32,2.900,1.300,30,3.719,1.605,32,5.897,1.269,29,2.781,1.023,32,4.469,1.695,32,3.103,0.845,29
frightening,11,6.033,2.415,30,2.419,1.409,31,3.375,1.763,32,2.906,1.444,32,3.387,1.496,31,5.741,1.040,27,3.188,1.158,32,5.194,1.330,31,4.310,0.986,29
frigid,6,3.625,2.190,32,2.750,1.199,32,3.625,1.746,32,3.030,1.714,33,3.273,1.543,33,4.313,1.509,32,6.177,0.785,34,3.742,1.244,31,3.029,1.424,34
frock,5,5.032,2.335,31,5.394,0.952,33,4.844,1.176,32,6.032,1.150,31,5.909,1.264,33,3.706,2.022,34,4.242,1.615,33,2.781,1.218,32,1.750,0.866,32
frog,4,4.129,1.913,31,5.719,1.305,32,5.313,1.446,32,6.778,0.497,27,6.889,0.314,27,5.429,1.720,28,2.188,0.882,32,2.129,1.211,31,4.433,0.716,30
froth,5,5.032,1.840,31,4.941,1.371,34,5.258,1.046,31,5.313,1.014,32,5.613,1.155,31,3.964,1.636,28,4.677,1.429,34,2.500,1.173,32,3.742,1.077,31
frown,5,3.971,1.886,34,2.971,0.923,34,4.735,1.633,34,5.088,1.579,34,5.788,1.430,33,6.091,1.083,33,3.212,1.297,33,3.353,1.512,34,4.824,1.124,34
frozen,6,4.457,1.976,35,3.914,1.204,35,3.743,1.810,35,5.600,1.377,35,6.000,1.085,34,6.353,0.997,34,2.743,1.155,35,3.886,1.326,35,3.853,0.772,34
frugal,6,3.731,1.788,26,4.357,1.368,28,5.348,1.784,23,3.000,1.240,26,2.808,1.494,26,3.219,2.218,32,6.357,0.934,28,3.808,1.545,26,4.200,1.233,25
frustrate,9,5.686,2.594,35,2.441,0.976,34,3.882,2.435,34,2.771,1.605,35,3.576,1.688,33,5.294,1.544,34,4.600,1.497,35,4.886,1.237,35,4.697,1.114,33
frustrated,10,4.559,2.199,34,2.576,0.889,33,3.706,2.217,34,2.794,1.389,34,3.412,1.574,34,5.938,1.116,32,4.200,1.090,35,4.412,1.331,34,4.273,1.286,33
frustration,11,5.114,2.302,35,2.400,1.047,35,3.429,2.168,35,2.441,1.117,34,3.647,1.923,34,6.219,1.166,32,4.857,1.199,35,5.029,1.543,34,4.686,1.489,35
fuck,4,7.188,1.648,32,3.219,2.246,32,6.167,2.282,30,3.303,2.195,33,3.406,2.234,32,6.724,0.518,29,5.727,1.108,33,4.625,1.635,32,5.313,1.379,32
fuck (exclamation),4,7.088,2.106,34,3.735,2.330,34,6.343,2.028,35,2.909,1.990,33,3.177,2.281,34,6.629,0.759,35,5.914,0.967,35,5.229,1.742,35,5.429,1.358,35
fuck (sex),4,8.059,1.211,34,6.971,2.107,34,6.849,2.176,33,4.849,1.925,33,6.219,0.960,32,6.606,0.952,33,5.912,1.067,34,5.529,1.311,34,5.382,1.237,34
fucker,6,6.281,2.490,32,3.030,2.289,33,6.061,2.201,33,3.471,1.867,34,3.091,1.975,33,5.818,1.445,33,5.813,1.210,32,4.647,1.493,34,5.629,1.071,35
fucks,5,7.000,2.160,33,4.469,2.250,32,6.267,2.065,30,4.469,1.803,32,4.656,1.946,32,6.156,1.394,32,6.063,0.933,32,4.710,1.485,31,5.273,1.188,33
fuel,4,4.057,2.013,35,5.514,1.317,35,5.500,1.558,34,5.800,1.214,35,5.618,1.306,34,5.667,1.341,33,3.914,0.996,35,3.941,1.413,34,5.314,0.979,35
full,4,4.485,1.909,33,6.206,1.410,34,5.286,1.782,35,3.936,1.722,31,5.324,1.604,34,6.355,1.094,31,2.057,0.791,35,5.364,1.298,33,4.424,0.780,33
fun,3,7.091,1.747,33,8.441,1.117,34,6.941,1.999,34,3.097,1.692,31,5.303,1.766,33,6.419,1.101,31,1.794,0.583,34,5.030,1.850,33,3.353,1.326,34
function,8,3.667,1.770,33,5.765,0.972,34,5.618,1.681,34,3.758,1.688,33,3.029,1.636,34,5.727,1.023,33,5.000,1.213,34,4.424,1.393,33,4.529,1.311,34
fund,4,4.912,2.035,34,6.257,1.130,35,5.281,1.736,32,4.471,1.538,34,3.706,1.618,34,5.500,1.377,34,4.912,1.380,34,4.618,1.329,34,4.314,1.090,35
funeral,7,3.794,2.530,34,2.206,1.231,34,3.353,1.678,34,5.765,1.238,34,6.147,1.115,34,5.576,1.478,33,4.152,1.459,33,4.677,1.387,34,4.294,0.708,34
fungal,6,2.971,2.135,34,2.943,1.241,35,3.939,1.254,33,5.353,1.678,34,5.031,1.794,32,3.879,1.822,33,5.588,1.061,34,2.758,1.518,33,4.353,0.636,34
fungus,6,2.697,1.749,33,3.382,1.372,34,4.629,1.396,35,6.171,1.055,35,5.829,1.502,35,4.629,1.587,35,5.057,1.286,35,2.882,1.345,34,4.629,0.759,35
funky,5,6.441,2.291,34,6.600,1.247,35,6.029,1.465,34,2.257,1.179,35,4.114,2.011,35,4.546,1.924,33,4.400,0.991,35,4.000,1.515,34,3.771,1.311,35
funny,5,7.371,1.333,35,8.057,0.984,35,6.657,1.912,35,2.971,1.464,35,4.629,1.551,35,6.455,0.820,33,2.229,0.831,35,4.912,1.121,34,4.353,1.160,34
fur,3,4.121,2.459,33,5.344,1.688,32,5.515,1.579,33,6.242,1.102,33,6.303,1.193,33,5.813,1.550,32,2.546,0.956,33,3.364,1.630,33,2.625,1.218,32
furious,7,6.429,1.975,35,1.794,0.867,34,6.143,2.332,35,3.314,1.635,35,4.257,1.696,35,5.600,1.224,35,4.343,1.218,35,5.429,1.077,35,4.800,1.450,35
furniture,9,3.314,2.067,35,5.500,0.978,34,5.235,1.628,34,6.286,1.446,35,6.457,0.905,35,5.968,1.282,31,3.371,1.436,35,4.697,1.467,33,3.364,1.202,33
furry,5,5.118,2.153,34,5.807,1.821,31,4.909,1.525,33,5.200,1.621,30,5.909,1.379,33,5.677,1.353,31,2.750,1.369,32,2.853,1.088,34,3.455,1.499,33
fury,4,5.794,2.643,34,2.429,1.591,35,5.853,2.522,34,3.265,1.836,34,4.714,1.860,35,4.941,1.533,34,4.257,1.480,35,5.571,1.249,35,5.257,1.273,35
fuse,4,4.556,2.153,36,5.000,1.042,35,4.914,1.730,35,5.576,1.393,33,5.364,1.789,33,5.097,1.820,31,5.250,1.460,36,3.057,1.567,35,4.889,1.021,36
fusion,6,5.818,2.443,33,5.813,0.982,32,5.333,1.735,33,3.750,1.658,32,3.844,1.970,32,4.129,1.963,31,5.849,1.019,33,4.469,1.457,32,4.281,1.152,32
fuss,4,4.265,1.945,34,3.265,1.196,34,4.667,1.531,33,2.500,1.118,34,3.677,1.905,34,5.636,1.432,33,3.382,1.085,34,4.000,1.348,33,3.273,1.108,33
futile,6,4.324,2.310,34,2.765,1.516,34,3.182,1.546,33,3.000,1.500,32,2.839,1.588,31,3.636,1.720,33,6.200,0.980,35,3.250,1.696,32,4.031,1.104,32
future,6,6.594,2.090,32,6.606,1.858,33,5.364,2.556,33,3.091,1.881,33,3.667,2.305,33,5.933,1.526,30,3.788,1.008,33,6.161,1.416,31,3.606,0.919,33
gadget,6,5.758,2.362,33,6.455,1.104,33,6.177,1.361,34,5.735,1.120,34,5.714,1.278,35,5.853,1.286,34,4.200,1.214,35,3.059,1.571,34,5.727,0.930,33
gag,3,5.273,2.273,33,2.912,1.292,34,3.882,2.166,34,4.265,1.501,34,5.333,1.341,33,4.515,1.956,33,5.088,1.422,34,3.382,1.591,34,4.118,0.867,34
gag (choker),3,4.257,1.976,35,3.143,1.355,35,3.429,2.155,35,5.886,1.304,35,5.343,1.638,35,4.200,1.909,35,5.059,1.187,34,3.314,1.469,35,4.429,1.178,35
gag (joke),3,5.333,2.211,33,6.441,1.802,34,5.455,1.578,33,3.735,1.614,34,3.471,1.702,34,5.000,1.741,33,5.029,1.543,34,3.177,1.248,34,4.515,0.957,33
gaiety,6,5.115,2.577,26,7.115,1.502,26,5.852,1.840,27,2.926,1.741,27,4.000,2.000,27,2.029,1.272,34,6.103,1.213,29,4.333,0.978,30,3.440,1.299,25
gain,4,4.788,2.027,33,6.531,1.785,32,6.471,1.440,34,3.429,1.400,35,3.677,1.843,34,5.625,1.341,32,3.794,1.231,34,4.412,1.478,34,4.273,0.897,33
gala,4,4.057,2.137,35,5.735,1.196,34,4.886,1.669,35,4.543,1.730,35,4.656,1.848,32,3.559,2.032,34,5.059,1.392,34,4.529,1.667,34,3.000,1.000,34
galaxy,6,6.281,2.267,32,6.774,1.337,31,3.871,2.446,31,5.125,1.980,32,5.394,1.722,33,5.419,1.582,31,4.061,1.205,33,6.742,0.879,31,3.844,1.228,32
gale,4,4.667,2.022,30,4.147,1.438,34,4.457,1.962,35,5.094,1.721,32,5.000,1.620,32,4.882,1.711,34,4.394,1.071,33,5.265,1.400,34,3.971,1.159,35
gallant,7,5.414,1.712,29,6.633,1.683,30,5.900,2.211,30,3.250,1.353,28,3.938,1.478,32,3.121,1.754,33,5.484,1.584,31,5.000,1.339,29,5.121,1.533,33
galleon,7,3.667,1.925,27,5.440,1.299,25,5.172,1.341,29,5.429,1.613,28,5.037,2.027,27,2.600,1.474,30,5.346,1.568,26,4.462,1.759,26,4.867,1.310,30
gallery,7,3.844,2.002,32,6.091,1.164,33,5.200,1.108,30,6.031,1.075,32,6.030,1.193,33,6.250,1.000,32,4.242,1.371,33,5.032,1.356,31,3.273,1.052,33
galley,6,3.577,2.151,26,5.074,0.940,27,4.923,1.412,26,5.333,1.155,27,4.400,2.000,25,2.515,1.861,33,5.643,1.231,28,4.154,1.537,26,4.321,1.197,28
game,4,5.636,1.982,33,5.559,1.612,34,5.667,1.428,33,4.625,1.452,32,5.394,1.278,33,6.323,0.929,31,1.886,0.785,35,4.000,1.138,34,4.719,1.305,32
game (animal),4,4.364,2.447,33,5.235,1.496,34,5.594,2.013,32,5.813,1.310,32,6.152,0.892,33,4.844,1.873,32,5.412,1.478,34,3.750,1.346,32,4.914,1.317,35
game (sport),4,4.563,2.410,32,6.000,1.111,34,5.765,1.554,34,5.412,1.458,34,5.618,1.306,34,6.088,1.380,34,2.382,0.940,34,4.794,1.430,34,5.735,0.779,34
garbage,7,2.853,1.665,34,2.941,1.136,34,4.971,2.121,34,6.242,1.256,33,6.286,1.232,35,4.406,2.090,32,3.971,1.248,34,4.242,1.634,33,5.029,1.082,35
garden,6,5.727,2.049,33,6.818,1.266,33,5.909,1.464,33,6.382,1.029,34,6.647,0.588,34,6.531,0.706,32,2.000,0.908,34,4.647,1.234,34,3.206,1.106,34
gardener,8,3.514,1.730,35,5.571,0.871,35,5.515,1.234,33,6.471,0.776,34,6.406,0.996,32,4.941,1.608,34,3.471,1.064,34,3.636,1.298,33,4.818,1.217,33
gardens,7,4.788,2.027,33,6.400,1.335,35,4.943,1.433,35,6.394,0.694,33,6.457,0.648,35,6.091,1.240,33,2.457,1.078,35,5.324,1.206,34,2.853,0.879,34
garlic,6,4.563,2.030,32,5.625,1.166,32,5.517,1.405,29,6.710,0.579,31,6.571,0.678,28,6.087,1.100,23,3.875,1.083,32,1.844,0.972,32,4.000,0.947,29
garment,7,4.032,1.787,31,5.750,1.000,32,5.344,1.360,32,5.781,1.243,32,5.774,1.263,31,3.967,1.816,30,5.242,1.156,33,3.310,1.262,29,2.724,0.783,29
garter,6,5.172,2.561,29,5.281,1.663,32,5.581,1.897,31,5.875,1.431,32,5.387,1.735,31,3.156,1.839,32,6.065,1.105,31,2.219,1.268,32,1.936,1.294,31
gash,4,5.212,2.100,33,3.118,1.367,34,4.057,1.308,35,5.382,1.572,34,5.286,1.876,35,4.000,1.590,34,5.000,1.306,34,3.471,1.242,34,4.400,1.224,35
gasp,4,6.171,1.844,35,4.029,1.055,35,4.029,1.612,35,4.943,1.120,35,5.114,1.282,35,5.091,1.640,33,3.600,1.269,35,3.857,1.457,35,2.829,0.910,35
gastric,7,3.258,1.967,31,4.156,1.093,32,4.000,1.320,31,4.645,1.536,31,3.594,1.518,32,4.219,1.964,32,6.438,0.827,32,3.645,1.094,31,4.125,1.111,32
gate,4,3.457,1.842,35,5.029,0.506,35,4.765,1.733,34,6.571,0.965,35,6.543,0.936,35,5.943,1.308,35,2.600,0.869,35,3.257,1.295,35,4.114,0.747,35
gather,6,3.912,2.161,34,5.818,1.029,33,5.441,1.648,34,3.429,1.479,35,3.343,1.772,35,5.500,1.458,32,3.886,1.410,35,4.219,1.218,32,3.853,1.263,34
gaunt,5,4.030,1.867,33,3.433,1.334,30,4.655,1.469,29,4.035,1.671,29,4.600,1.665,30,3.938,1.983,32,6.212,0.807,33,3.067,1.459,30,4.143,1.187,28
gay,3,4.429,2.102,35,5.771,1.605,35,5.294,1.525,34,3.970,1.800,33,5.088,1.616,34,5.546,1.578,33,4.794,1.255,34,4.118,1.409,34,4.618,1.534,34
gay (homosexual),3,4.771,2.281,35,5.343,1.835,35,5.147,1.865,34,4.657,1.956,35,5.000,1.894,34,6.324,1.230,34,5.314,1.304,35,4.794,1.549,34,5.556,1.322,36
gay (joyous),3,6.364,1.573,33,8.156,0.939,32,6.281,1.644,32,3.515,1.690,33,4.606,1.613,33,4.250,1.785,32,5.000,1.393,33,4.606,1.575,33,3.455,1.559,33
gaze,4,4.882,2.026,34,6.118,1.132,34,6.030,1.660,33,3.794,1.430,34,4.853,1.417,34,5.548,1.214,31,4.588,1.216,34,3.697,1.425,33,3.147,0.912,34
gazelle,7,5.531,1.904,32,5.853,1.088,34,5.219,1.653,32,6.303,1.193,33,6.419,1.130,31,4.281,1.644,32,4.706,1.273,34,4.182,1.313,33,2.424,1.207,33
gear,4,4.177,1.774,34,5.219,0.599,32,5.500,1.275,32,5.455,1.458,33,5.031,1.468,32,5.563,1.435,32,4.206,0.867,34,3.387,1.236,31,4.788,1.343,33
gem,3,5.629,2.269,35,7.118,1.255,34,5.206,1.324,34,6.088,1.011,34,6.364,0.688,33,4.839,1.725,31,3.657,1.264,35,2.600,1.660,35,2.229,0.897,35
gender,6,4.667,2.084,33,5.118,1.345,34,5.059,2.057,34,4.382,2.115,34,4.667,1.964,33,6.125,1.053,32,3.941,1.162,34,4.677,1.429,34,3.727,1.052,33
general,7,3.286,1.631,35,5.057,0.410,35,5.118,1.157,34,2.943,1.548,35,2.743,1.662,35,6.125,1.218,32,4.177,1.339,34,4.029,1.424,35,4.143,0.723,35
general (common),7,3.265,1.668,34,5.061,0.489,33,5.061,0.983,33,3.242,1.256,33,2.758,1.181,33,6.242,1.045,33,4.441,1.397,34,4.147,1.537,34,4.000,0.492,33
general (military),7,4.943,2.354,35,4.765,1.750,34,5.514,3.148,35,5.824,1.339,34,5.824,1.042,34,4.364,1.702,33,5.000,1.455,34,5.455,1.281,33,6.471,0.776,34
generation,10,4.813,1.991,32,5.515,1.306,33,5.118,1.549,34,3.743,1.778,35,3.735,1.578,34,5.697,1.243,33,4.882,1.132,34,5.441,1.288,34,3.912,1.011,34
generous,8,6.143,2.016,35,7.571,1.695,35,6.029,2.091,35,2.743,1.518,35,3.727,1.780,33,5.969,1.311,32,4.143,1.437,35,5.514,1.131,35,3.257,1.155,35
genes,5,4.125,2.073,32,6.156,1.460,32,4.100,2.413,30,4.758,1.907,33,4.031,1.944,32,5.724,1.679,29,5.909,1.240,33,4.129,2.446,31,3.781,1.243,32
genius,6,7.406,1.343,32,8.030,1.141,33,6.742,1.934,31,3.323,1.574,31,3.375,1.691,32,5.593,1.163,27,3.933,1.209,30,5.364,1.123,33,4.516,1.160,31
genocide,8,6.219,3.008,32,1.125,0.415,32,2.875,2.472,32,4.625,1.781,32,3.719,1.858,32,3.966,1.752,29,6.281,1.007,32,6.688,0.768,32,5.433,1.174,30
gentle,6,5.147,2.198,34,7.212,0.977,33,5.235,1.926,34,2.657,1.530,35,3.714,1.766,35,6.121,0.879,33,3.029,1.230,35,3.294,1.425,34,2.500,1.170,34
gentleman,9,5.375,2.043,32,6.875,1.576,32,5.563,1.999,32,4.419,1.737,31,5.258,1.480,31,5.700,1.394,30,4.161,1.110,31,4.750,1.173,32,6.548,0.978,31
geologist,9,2.758,1.670,33,5.515,0.744,33,4.697,1.446,33,5.813,1.379,32,5.212,1.387,33,4.441,1.897,34,5.971,1.295,34,3.882,1.278,34,5.061,1.099,33
geology,7,3.000,2.086,34,5.059,1.259,34,4.912,1.522,34,4.971,1.740,34,3.758,1.875,33,4.188,1.927,32,5.853,1.216,34,4.909,1.730,33,4.857,1.125,35
gerbil,6,3.781,1.996,32,5.406,1.343,32,5.129,1.338,31,6.656,0.775,32,6.625,0.600,32,5.594,1.455,32,3.625,1.317,32,2.065,1.318,31,4.000,0.968,32
germinate,9,3.576,1.892,33,5.656,1.707,32,4.563,1.345,32,4.938,1.248,32,4.094,1.528,32,2.970,1.992,33,6.059,1.083,34,3.156,1.660,32,3.531,1.299,32
germs,5,4.273,2.597,33,2.500,1.194,34,3.849,2.091,33,5.688,1.356,32,4.697,1.977,33,5.849,1.329,33,3.143,1.073,35,2.971,2.162,34,4.546,0.891,33
gesture,7,5.094,2.156,32,5.879,1.343,33,5.559,1.913,34,3.968,1.694,31,4.906,1.958,32,5.697,1.507,33,5.000,1.328,34,4.265,1.578,34,3.971,1.207,35
ghastly,7,4.412,2.451,34,2.294,0.956,34,4.424,1.955,33,2.303,0.834,33,2.824,1.485,34,3.941,1.533,34,5.294,0.925,34,4.265,1.501,34,3.971,1.200,34
ghetto,6,4.829,2.501,35,2.853,1.375,34,4.000,1.970,34,4.800,1.704,35,5.000,1.836,35,3.941,1.781,34,5.971,1.043,34,5.382,1.189,34,5.121,1.174,33
ghost,5,5.364,2.307,33,3.853,1.004,34,4.088,1.442,34,3.606,2.282,33,5.273,2.004,33,5.625,1.341,32,2.500,0.978,34,3.706,1.296,34,4.147,0.944,34
ghoul,5,4.727,2.339,33,3.588,1.437,34,4.688,1.379,32,3.750,2.121,32,4.516,1.847,31,3.333,1.837,33,3.912,1.541,34,3.871,1.289,31,4.625,0.960,32
giant,5,5.531,1.732,32,5.200,1.283,35,5.200,2.528,35,4.343,1.835,35,5.857,1.496,35,5.788,1.387,33,2.543,1.104,35,6.324,1.254,34,5.441,1.117,34
gift,4,6.129,1.737,31,7.594,1.195,32,5.548,1.682,31,5.226,1.263,31,5.581,1.071,31,6.300,1.100,30,2.774,1.038,31,4.000,1.295,31,3.036,1.017,28
giggle,6,6.943,1.772,35,7.343,1.218,35,6.171,1.665,35,4.314,1.669,35,5.514,1.381,35,5.879,1.387,33,2.882,1.078,34,3.294,1.486,34,1.886,0.708,35
gin,3,5.714,2.185,35,5.457,1.421,35,5.257,1.872,35,6.257,1.317,35,5.914,1.360,35,5.313,1.550,32,5.857,1.245,35,3.229,1.333,35,3.657,1.351,35
gingerbread,11,5.061,2.558,33,7.030,1.267,33,4.849,1.635,33,6.515,0.892,33,6.485,1.019,33,5.364,1.702,33,2.849,0.957,33,2.667,1.223,33,3.152,1.282,33
giraffe,7,4.829,2.274,35,5.758,0.922,33,5.286,1.278,35,6.912,0.284,34,6.914,0.368,35,5.242,1.670,33,2.412,0.647,34,5.500,1.786,34,3.657,0.924,35
girdle,6,3.742,2.341,31,4.438,1.171,32,4.379,1.628,29,5.324,1.675,34,4.875,1.672,32,3.147,1.849,34,6.257,1.078,35,3.121,1.249,33,3.029,1.581,34
girl,4,5.394,1.906,33,6.500,1.440,34,5.469,1.984,32,6.387,1.006,31,6.531,0.749,32,6.581,0.752,31,1.941,1.110,34,3.667,1.608,33,1.364,0.881,33
girls,5,5.971,1.823,34,6.324,1.344,34,5.258,1.967,31,6.355,0.825,31,6.194,0.931,31,6.731,0.523,26,2.091,0.712,33,4.375,1.166,32,1.182,0.458,33
girly,5,4.941,2.071,34,5.800,1.670,35,4.030,2.139,33,3.257,1.518,35,5.333,1.570,33,5.800,1.283,35,3.029,1.253,35,3.343,1.094,35,1.114,0.398,35
gist,4,3.559,1.973,34,5.667,1.155,36,5.571,1.555,35,2.400,1.398,35,2.057,1.492,35,5.029,1.839,34,5.743,1.227,35,3.677,1.548,34,4.056,0.815,36
give,4,4.625,2.233,32,7.063,1.499,32,5.818,1.604,33,3.625,1.816,32,3.645,2.072,31,6.567,0.761,30,1.970,0.870,33,4.333,1.271,33,3.250,1.000,32
glacial,7,5.548,2.092,31,5.194,1.148,31,4.903,1.614,31,4.625,1.596,32,5.219,1.556,32,4.030,2.096,33,5.970,1.029,33,5.719,1.305,32,3.500,1.199,32
glacier,7,5.059,2.222,34,5.286,1.406,35,4.839,1.851,31,6.086,1.228,35,6.441,0.847,34,4.818,1.914,33,5.143,1.150,35,5.909,1.694,33,4.086,1.339,35
glad,4,5.813,2.171,32,7.939,1.013,33,5.656,1.533,32,2.906,1.588,32,3.750,1.803,32,6.281,0.943,32,2.788,0.946,33,4.219,1.268,32,3.606,0.919,33
glamorous,9,6.788,1.513,33,6.469,1.785,32,5.839,2.002,31,2.613,1.236,31,4.333,1.341,33,5.207,1.423,29,4.879,1.174,33,4.424,1.538,33,1.625,0.927,32
glamour,7,5.807,2.264,31,6.152,2.047,33,5.452,2.107,31,2.875,1.364,32,4.000,1.775,33,4.769,1.694,26,5.061,1.229,33,4.387,1.262,31,1.849,0.821,33
glance,6,4.600,2.059,30,5.733,1.209,30,5.303,1.359,33,3.531,1.479,32,4.290,1.396,31,5.290,1.570,31,4.546,0.988,33,1.933,0.998,30,3.194,0.965,31
glanced,7,4.265,2.048,34,5.059,0.838,34,5.118,1.795,34,4.091,1.583,33,4.265,1.771,34,5.235,1.395,34,4.500,1.118,34,2.765,1.436,34,3.364,1.039,33
glass,5,4.818,1.566,33,5.303,0.627,33,5.129,1.238,31,6.452,0.874,31,6.286,0.958,28,6.370,0.823,27,2.576,0.780,33,3.121,1.387,33,3.786,0.773,28
glasses,7,3.824,1.977,34,5.588,1.240,34,5.030,1.867,33,6.765,0.489,34,6.500,0.849,34,6.455,1.131,33,2.824,0.890,34,2.941,1.494,34,4.059,0.968,34
glasses (drinks),7,4.714,2.421,35,5.647,1.160,34,5.588,1.353,34,6.314,1.214,35,6.457,0.805,35,6.353,0.967,34,2.600,0.991,35,2.886,1.326,35,4.086,1.105,35
glasses (eye),7,3.333,1.589,33,5.500,1.595,34,4.758,1.741,33,6.647,0.836,34,6.794,0.472,34,6.382,1.213,34,2.647,0.967,34,2.706,1.466,34,4.061,0.983,33
glee,4,6.242,2.283,33,7.618,1.456,34,6.212,1.754,33,2.800,1.508,35,4.529,1.770,34,4.242,1.776,33,5.086,1.610,35,4.559,1.418,34,2.647,0.967,34
glimpse,7,4.382,2.072,34,5.606,0.983,33,5.118,1.471,34,3.229,1.311,35,3.618,1.732,34,5.394,1.476,33,4.771,1.354,35,2.706,1.446,34,3.438,0.788,32
glitter,7,5.857,2.307,35,6.629,1.532,35,5.543,2.089,35,5.677,1.450,34,6.114,1.141,35,5.969,1.358,32,2.849,1.104,33,2.400,1.855,35,1.914,1.156,35
gloat,5,3.613,2.043,31,2.323,0.929,31,5.419,2.211,31,2.546,1.373,33,3.100,1.700,30,4.300,2.003,30,5.242,1.415,33,3.938,1.619,32,5.000,1.436,32
global,6,5.576,2.118,33,6.286,1.465,35,4.647,2.375,34,3.818,2.052,33,4.324,1.794,34,5.941,1.027,34,5.000,1.042,35,6.486,1.105,35,4.629,1.044,35
globe,5,4.706,2.008,34,6.438,1.116,32,5.188,1.878,32,6.206,1.023,34,6.452,0.836,31,5.719,1.505,32,3.800,1.238,35,6.333,1.092,33,4.303,1.403,33
gloom,5,2.882,2.069,34,2.818,1.029,33,3.559,1.735,34,2.618,1.085,34,3.788,1.887,33,4.367,1.779,30,4.500,1.144,34,4.273,1.399,33,4.594,0.861,32
gloomy,6,2.936,1.413,31,2.688,0.916,32,3.839,1.628,31,3.161,1.298,31,5.344,1.290,32,5.688,1.424,32,4.188,1.446,32,3.710,1.689,31,4.469,0.829,32
glorious,8,7.057,1.655,35,8.371,0.796,35,5.914,1.779,35,2.543,1.203,35,3.343,1.453,35,5.121,1.533,33,4.600,1.247,35,4.943,1.473,35,2.743,0.936,35
glory,5,6.500,1.974,34,7.606,1.722,33,7.182,1.546,33,2.469,1.601,32,3.618,1.534,34,4.900,1.578,30,4.324,1.277,34,5.743,1.155,35,4.853,1.286,34
glove,5,4.065,1.966,31,5.333,0.841,33,5.941,1.984,34,6.455,1.076,33,6.677,0.580,34,6.188,1.236,32,2.471,1.064,34,2.647,0.967,34,3.177,1.042,34
gloves,6,3.235,1.573,34,5.529,0.977,34,5.235,1.395,34,6.677,0.580,34,6.727,0.617,33,6.313,0.950,32,2.212,0.946,33,2.088,0.887,34,3.500,1.266,34
glow,4,6.059,1.999,34,7.400,1.151,35,5.939,1.324,33,4.313,1.590,32,5.486,1.645,35,5.355,1.404,31,3.457,1.537,35,4.000,1.677,32,2.735,0.885,34
glowing,7,6.424,2.001,33,6.971,1.124,34,6.000,1.515,34,4.353,1.747,34,5.882,0.867,34,5.333,1.363,33,3.765,1.190,34,4.353,1.258,34,2.546,1.047,33
glue,4,3.147,1.353,34,5.257,0.840,35,5.088,1.442,34,6.265,1.357,34,6.303,1.000,33,6.061,1.127,33,2.353,0.836,34,2.594,1.271,32,4.029,0.747,34
goal,4,5.594,2.206,32,6.857,1.570,35,6.235,1.832,34,4.455,1.794,33,5.000,1.724,35,5.788,1.174,33,3.114,1.063,35,4.765,1.285,34,5.030,0.969,33
goat,4,3.807,2.206,31,5.344,0.775,32,5.355,1.333,31,6.862,0.433,29,6.571,1.015,28,5.800,1.470,25,2.438,0.933,32,3.031,1.104,32,4.621,0.665,29
goblet,6,4.657,2.137,35,5.030,0.834,33,5.257,1.401,35,6.177,1.271,34,6.286,1.084,35,4.059,1.781,34,5.000,1.171,35,3.514,1.680,35,4.714,1.084,35
goblin,6,4.200,2.352,35,3.114,1.115,35,4.735,1.481,34,4.771,1.958,35,5.943,1.620,35,3.794,1.875,34,2.971,1.341,35,3.265,1.335,34,5.588,1.061,34
god,3,4.563,2.318,32,5.485,1.811,33,4.909,2.442,33,2.273,1.728,33,3.030,2.067,33,6.375,1.293,32,2.303,0.870,33,6.000,1.498,33,5.212,1.273,33
goddess,7,6.229,2.205,35,7.800,1.369,35,6.200,2.493,35,2.912,1.788,34,5.229,1.742,35,4.971,1.732,35,4.471,1.377,34,5.857,1.046,35,1.171,0.506,35
gods,4,5.152,2.401,33,6.118,1.745,34,4.971,2.995,34,2.857,2.180,35,4.114,2.011,35,5.576,1.759,33,3.486,1.519,35,5.886,1.469,35,4.857,1.533,35
goggles,7,3.788,1.935,33,5.344,1.135,32,5.121,0.946,33,6.226,1.237,31,6.290,1.083,31,5.265,1.614,34,3.412,1.309,34,3.091,1.464,33,4.194,1.060,31
gold,4,6.471,1.913,34,7.429,1.573,35,6.212,1.629,33,6.515,0.892,33,6.677,0.580,34,6.000,1.283,34,2.714,1.084,35,4.500,1.851,34,3.514,1.422,35
golden,6,5.800,2.240,35,7.441,1.439,34,5.743,1.887,35,4.765,1.750,34,5.235,2.087,34,5.156,1.938,32,3.056,1.433,36,4.794,1.471,34,2.629,1.267,35
goldfish,8,3.438,1.903,32,5.719,1.231,32,4.788,1.871,33,6.727,0.664,33,6.781,0.483,32,6.000,1.368,31,2.303,0.758,33,2.061,1.369,33,3.594,0.861,32
golf,4,3.849,2.002,33,5.059,1.413,34,5.294,1.707,34,6.364,1.096,33,6.529,1.091,34,5.500,1.821,30,3.324,0.898,34,3.394,1.476,33,5.788,1.008,33
golfer,6,3.471,2.252,34,5.229,0.988,35,5.774,1.361,31,6.324,0.992,34,6.281,1.068,32,5.061,1.496,33,3.941,1.110,34,3.818,1.266,33,5.912,0.919,34
good,4,5.853,2.251,34,8.152,1.234,33,6.281,1.663,32,2.813,1.648,32,3.688,1.845,32,6.656,0.814,32,1.912,1.095,34,4.774,1.184,31,3.625,0.927,32
goodbye,7,3.829,2.131,35,3.200,1.166,35,4.765,2.157,34,3.677,1.936,34,3.886,1.833,35,6.588,0.647,34,1.486,0.603,35,4.857,1.588,35,3.914,1.131,35
goodness,8,6.344,1.593,32,8.281,0.874,32,5.969,1.551,32,2.406,1.455,32,2.774,1.288,31,5.417,1.222,24,3.375,1.166,32,5.188,1.356,32,2.933,0.964,30
goofy,5,4.912,2.077,34,5.500,1.613,34,5.206,1.728,34,2.824,1.636,34,4.515,1.690,33,5.029,1.618,34,3.294,1.072,34,3.353,1.210,34,4.971,0.923,34
goose,5,3.686,1.909,35,5.400,0.685,35,5.257,1.130,35,6.429,1.178,35,6.314,1.008,35,5.625,1.341,32,2.441,1.063,34,2.971,1.363,35,3.886,0.919,35
gore,4,6.161,2.245,31,2.719,1.505,32,4.125,1.746,32,4.219,1.634,32,4.710,1.630,31,4.138,1.717,29,5.156,1.003,32,4.097,1.088,31,5.552,1.003,29
gorge,5,4.788,1.966,33,4.500,1.750,32,5.152,1.417,33,4.875,1.691,32,4.588,1.865,34,3.939,2.088,33,5.727,1.081,33,4.971,1.636,34,4.750,1.031,32
gorge (canyon),5,5.406,2.289,32,5.118,1.182,34,4.697,2.181,33,6.143,1.334,35,6.088,1.269,34,3.118,1.906,34,5.441,1.265,34,6.314,1.166,35,4.971,1.098,34
gorge (overeat),5,4.667,2.142,33,2.879,1.387,33,4.324,2.434,34,4.400,1.607,35,5.147,1.438,34,4.353,1.747,34,5.286,1.161,35,4.794,1.694,34,4.294,1.125,34
gorgeous,8,7.371,1.569,35,8.086,1.296,35,6.600,2.100,35,2.824,1.723,34,4.971,1.949,35,6.265,1.009,34,3.971,1.361,34,5.200,1.390,35,1.686,1.036,35
gorilla,7,4.290,2.654,31,5.515,1.459,33,5.531,1.871,32,6.906,0.292,32,6.871,0.421,31,5.167,1.714,30,2.849,1.131,33,4.839,1.953,31,5.625,1.269,32
gossip,6,5.571,2.233,35,3.588,1.682,34,4.829,2.558,35,3.000,1.323,32,4.000,2.028,35,6.143,0.960,35,5.171,0.910,35,4.543,1.317,35,1.971,1.298,35
gothic,6,4.719,2.168,32,4.265,1.400,34,5.485,1.777,33,4.030,1.507,33,5.333,1.385,33,4.618,1.971,34,5.429,1.226,35,4.394,1.434,33,3.515,1.373,33
govern,6,4.394,1.922,33,4.939,1.594,33,5.121,2.941,33,3.000,1.651,33,2.970,1.243,33,4.800,1.376,30,5.147,1.115,34,5.455,0.988,33,5.188,1.236,32
government,10,3.849,2.245,33,3.438,1.657,32,3.600,2.685,35,5.529,1.460,34,4.970,1.883,33,6.000,1.279,33,4.588,1.004,34,5.844,1.121,32,5.912,1.067,34
grab,4,5.387,1.679,31,3.667,0.876,33,5.613,2.337,31,4.719,1.375,32,5.156,1.460,32,6.310,1.148,29,2.625,0.927,32,4.065,1.243,31,4.563,1.059,32
grace,5,4.686,2.339,35,7.324,1.622,34,5.114,1.939,35,2.714,1.343,35,3.353,1.412,34,4.667,1.933,33,4.200,1.527,35,4.324,1.529,34,1.914,0.906,35
graceful,8,5.057,2.190,35,7.714,1.209,35,5.909,1.944,33,2.936,1.684,31,4.824,1.636,34,4.903,1.692,31,4.457,1.130,35,4.171,1.483,35,1.912,0.853,34
grade,5,4.625,2.368,32,6.091,1.694,33,5.667,2.010,33,3.849,1.708,33,4.091,1.960,33,5.936,1.458,31,4.059,1.187,34,3.906,1.548,32,3.813,0.916,32
grade (mark),5,4.147,2.198,34,5.177,1.599,34,4.412,1.927,34,4.647,1.678,34,4.529,1.538,34,6.303,0.969,33,4.177,1.097,34,4.061,1.669,33,4.333,1.005,33
grade (slope),5,3.257,1.730,35,4.912,0.919,34,5.030,1.714,33,4.706,1.404,34,4.314,1.864,35,3.424,1.810,33,5.857,1.245,35,4.471,1.311,34,4.143,0.798,35
gradual,7,3.333,1.949,33,5.273,0.789,33,5.177,1.294,34,3.177,1.653,34,2.909,1.694,33,5.515,1.500,33,5.088,1.121,34,3.546,1.104,33,3.706,0.516,34
graduate,8,6.177,2.162,34,7.743,1.078,35,6.912,1.946,34,5.471,1.631,34,5.909,1.264,33,5.818,1.313,33,5.829,0.971,35,5.235,1.285,34,3.941,1.056,34
graduation,10,6.394,2.088,33,7.771,1.396,35,5.800,2.352,35,5.086,1.795,35,5.743,1.295,35,6.086,1.105,35,5.371,1.098,35,5.941,0.838,34,4.118,0.582,34
grain,5,3.324,1.529,34,5.294,0.570,34,5.177,1.524,34,6.257,0.873,35,6.382,0.875,34,5.118,1.567,34,3.743,0.996,35,1.441,0.945,34,4.200,1.116,35
grain (sand),5,3.486,2.048,35,5.294,0.787,34,4.800,1.430,35,6.429,0.871,35,6.429,0.935,35,5.059,1.662,34,3.400,1.020,35,1.371,1.017,35,3.829,0.845,35
grain (wheat),5,2.394,1.455,33,5.849,1.373,33,5.156,1.822,32,6.188,1.402,32,6.091,1.190,33,5.333,1.837,33,3.667,1.172,33,2.030,1.566,33,3.879,1.066,33
grammar,7,3.114,1.953,35,5.343,1.286,35,5.314,1.617,35,3.706,1.856,34,2.829,1.540,35,5.563,1.478,32,4.029,0.941,35,3.800,1.283,35,3.971,1.014,34
grampa,6,4.000,2.462,33,6.971,1.618,34,5.029,1.689,34,6.281,1.205,32,6.486,0.692,35,5.000,2.107,32,1.914,1.079,35,4.485,1.306,33,6.429,0.935,35
grandfather,11,4.177,1.947,34,6.844,1.439,32,5.212,1.647,33,6.419,1.071,31,6.406,0.861,32,6.258,1.077,31,2.324,1.408,34,5.029,1.599,34,6.412,0.943,34
grandma,7,3.794,2.041,34,7.382,1.329,34,4.114,1.720,35,6.412,1.115,34,6.629,0.831,35,6.242,1.558,33,1.471,0.737,34,3.531,1.500,32,1.177,0.567,34
grandmother,11,4.229,2.427,35,7.250,1.552,36,5.086,2.075,35,6.389,1.185,36,6.800,0.466,35,6.781,0.544,32,1.972,1.142,36,4.543,1.679,35,1.222,0.533,36
grandpa,7,4.031,1.862,32,6.742,1.480,31,4.968,1.555,31,5.936,1.045,31,6.067,0.854,30,5.769,1.449,26,1.781,0.992,32,4.250,1.146,32,6.606,1.013,33
granite,7,3.061,1.984,33,5.063,0.899,32,5.576,1.859,33,6.485,1.158,33,5.546,1.653,33,4.633,1.779,30,5.333,1.271,33,4.606,1.774,33,5.000,1.250,32
granny,6,3.500,2.118,34,7.029,1.485,34,5.059,1.862,34,6.455,0.956,33,6.765,0.489,34,6.156,1.277,32,1.818,0.999,33,3.364,1.702,33,1.294,0.620,34
grape,5,4.500,1.854,32,5.933,0.964,30,5.233,0.989,30,6.567,0.920,30,6.714,0.647,28,6.360,0.794,25,2.207,0.924,29,1.548,0.874,31,3.750,0.634,28
grapes,6,4.441,2.075,34,6.000,1.095,35,5.406,1.320,32,6.600,0.764,35,6.618,0.971,34,6.281,1.256,32,2.200,0.855,35,1.882,1.078,34,3.118,0.900,34
graph,5,2.853,1.647,34,4.969,1.132,32,5.125,1.556,32,5.636,1.298,33,6.182,1.242,33,6.188,0.982,32,4.333,0.841,33,3.031,1.132,32,4.750,0.866,32
graphic,7,4.829,2.286,35,4.771,1.311,35,5.543,1.499,35,3.912,1.442,34,4.086,1.746,35,5.065,1.413,31,5.200,1.348,35,4.147,1.216,34,4.882,0.832,34
grasp,5,5.235,2.210,34,5.088,1.337,34,5.941,1.939,34,3.853,1.593,34,4.121,1.533,33,5.559,1.397,34,4.529,1.460,34,3.618,1.237,34,4.559,1.090,34
grass,5,3.813,1.975,32,6.000,1.545,31,5.871,1.289,31,6.563,0.788,32,6.774,0.551,31,6.276,0.867,29,2.032,1.031,31,3.419,1.737,31,3.931,1.015,29
grasshopper,11,3.886,1.968,35,5.182,0.968,33,5.219,1.653,32,6.400,1.074,35,6.400,1.126,35,5.000,1.879,34,3.057,1.264,35,1.412,0.878,34,4.229,0.759,35
grateful,8,5.059,1.798,34,7.182,1.424,33,5.406,1.966,32,2.939,0.983,33,3.265,1.521,34,6.000,1.061,32,3.971,1.200,34,4.909,0.996,33,2.912,1.121,34
gratitude,9,5.429,2.208,35,7.853,1.061,34,5.438,2.549,32,2.546,1.281,33,3.765,1.716,34,5.242,1.349,33,5.382,1.351,34,5.457,0.936,35,3.088,1.039,34
grave,5,4.688,2.068,32,2.424,1.207,33,3.313,1.895,32,5.563,1.540,32,6.241,1.103,29,4.929,1.486,28,3.656,1.215,32,3.515,1.258,33,4.345,0.543,29
grave (cemetary),5,3.706,2.190,34,2.667,1.363,33,3.735,1.754,34,6.457,0.769,35,6.382,1.029,34,5.727,1.355,33,3.629,1.149,35,5.265,1.559,34,4.576,0.986,33
grave (serious),5,4.559,2.603,34,2.629,1.354,35,4.853,2.475,34,2.886,1.489,35,3.647,1.969,34,4.688,1.776,32,5.371,1.289,35,4.941,1.434,34,4.886,1.115,35
gravel,6,3.194,2.054,31,4.656,0.852,32,4.933,1.124,30,6.345,1.026,29,5.903,1.376,31,4.741,1.878,27,3.906,1.608,32,2.600,1.541,30,5.276,0.867,29
gravity,7,5.032,2.071,31,5.906,1.284,32,3.469,2.549,32,4.030,2.276,33,2.758,1.724,33,5.900,1.165,30,4.438,1.088,32,6.065,1.162,31,4.344,0.852,32
grease,6,3.000,1.815,34,3.588,1.331,34,4.794,1.231,34,5.714,1.209,35,6.059,1.083,34,5.121,1.591,33,4.057,1.194,35,3.314,1.190,35,4.882,1.157,34
great,5,6.212,1.855,33,8.229,0.831,35,6.636,1.534,33,2.879,1.493,33,2.875,1.672,32,6.484,1.132,31,2.657,1.241,35,5.765,1.214,34,4.000,1.181,33
greed,5,4.485,2.311,33,2.343,1.120,35,4.647,2.235,34,3.206,1.623,34,3.636,1.648,33,5.406,1.320,32,3.677,1.277,34,4.906,1.528,32,5.594,1.114,32
greedy,6,4.500,2.077,32,2.563,0.933,32,5.290,2.372,31,3.531,1.274,32,4.750,1.521,32,6.031,1.311,32,2.906,1.400,32,5.032,1.492,31,5.121,1.094,33
green,5,5.156,1.906,32,6.065,1.268,31,5.483,1.249,29,4.733,1.825,30,6.276,0.867,29,6.720,0.449,25,2.000,0.730,30,4.031,1.262,32,4.296,0.974,27
green (colour),5,4.588,2.031,34,5.886,1.190,35,5.059,1.644,34,4.647,2.042,34,6.882,0.322,34,6.636,0.688,33,1.714,0.913,35,3.886,1.410,35,3.743,1.203,35
green (environmental),5,4.394,2.229,33,7.114,1.720,35,5.455,1.794,33,3.375,1.596,32,4.171,1.797,35,5.813,1.467,32,4.971,1.599,34,5.727,1.262,33,3.030,1.000,33
green (naive),5,3.839,1.816,31,3.968,1.713,31,4.094,1.926,32,2.833,1.772,30,2.688,1.927,32,3.194,2.070,31,5.781,1.495,32,3.194,1.119,31,3.807,1.060,31
greet,5,5.265,1.737,34,6.882,1.132,34,5.382,2.087,34,3.647,1.453,34,4.500,1.440,34,5.656,1.019,32,3.677,1.156,34,3.606,1.301,33,3.576,1.156,33
grenade,7,5.343,2.818,35,2.412,1.240,34,5.531,2.562,32,6.333,1.385,33,6.114,1.260,35,4.667,1.902,33,5.265,1.196,34,3.771,1.943,35,6.086,0.874,35
grey,4,2.303,1.547,33,3.971,1.175,34,4.706,1.525,34,5.059,1.893,34,6.265,1.038,34,6.125,1.192,32,2.059,0.725,34,3.412,1.191,34,4.697,0.870,33
griddle,7,3.500,1.784,30,5.103,0.803,29,4.700,1.320,30,5.926,1.489,27,5.407,1.871,27,3.152,2.002,33,6.138,1.008,29,3.036,1.267,28,4.367,1.169,30
grief,5,4.875,2.770,32,1.941,0.838,34,3.629,2.099,35,3.143,1.743,35,3.886,1.817,35,5.471,1.613,34,4.543,1.130,35,5.424,1.436,33,3.588,0.974,34
grieve,6,4.059,2.566,34,2.200,1.687,35,3.206,1.875,34,3.143,1.355,35,4.294,1.903,34,5.088,1.579,34,4.971,1.000,35,5.343,1.567,35,3.486,1.251,35
grim,4,3.800,2.040,35,2.286,1.110,35,3.743,1.574,35,3.143,1.606,35,3.857,1.476,35,4.719,1.772,32,5.086,1.156,35,4.235,1.436,34,4.943,1.145,35
grime,5,3.194,2.070,31,2.485,1.184,33,3.939,1.757,33,4.939,1.556,33,5.242,1.577,33,4.438,1.886,32,4.424,1.371,33,3.394,1.556,33,5.091,1.138,33
grin,4,5.829,2.360,35,7.147,1.191,34,6.257,1.338,35,5.514,1.538,35,6.229,0.929,35,5.606,1.413,33,3.314,1.141,35,4.029,1.797,35,4.371,1.221,35
grind,5,4.771,2.380,35,4.121,1.610,33,5.000,1.775,33,4.229,1.436,35,4.029,1.859,35,4.771,1.675,35,5.229,1.333,35,3.152,1.158,33,4.971,1.200,34
gripe,5,3.966,1.829,29,3.500,1.476,28,4.440,1.602,25,3.000,1.134,28,2.704,1.300,27,2.906,1.860,32,5.714,1.644,28,3.500,1.599,26,4.393,0.976,28
groom,5,4.719,2.362,32,6.294,1.618,34,5.273,1.601,33,5.647,1.512,34,5.886,1.508,35,4.971,1.807,34,4.091,1.138,33,4.059,1.413,34,6.571,0.767,35
groom (bride),5,5.583,2.302,36,7.000,1.667,36,5.394,1.650,33,6.273,1.081,33,6.677,0.794,34,5.939,1.476,33,3.861,1.316,36,4.286,1.446,35,6.028,1.500,36
groom (look after),5,5.000,2.132,33,7.000,1.244,31,5.667,2.184,33,3.667,1.363,33,4.515,1.760,33,4.781,1.781,32,4.636,1.275,33,3.546,1.104,33,3.758,1.939,33
gross,5,3.706,2.383,34,2.706,1.151,34,4.364,1.432,33,2.849,1.373,33,4.441,1.897,34,5.452,1.643,31,4.000,1.435,34,4.394,1.536,33,4.735,1.066,34
grotesque,9,5.313,2.755,32,1.818,1.029,33,4.129,1.845,31,3.697,1.883,33,4.781,1.833,32,3.710,1.275,31,5.629,1.017,35,4.844,1.277,32,5.121,1.008,33
ground,6,3.061,1.740,33,5.419,0.976,31,5.485,1.725,33,6.394,1.099,33,6.355,0.900,31,6.387,0.790,31,2.656,0.922,32,5.219,1.452,32,4.438,0.659,32
grow,4,5.484,1.542,31,6.938,1.116,32,5.452,1.643,31,3.581,1.314,31,4.188,1.467,32,6.037,0.962,27,2.531,1.060,32,5.032,1.031,31,4.103,0.845,29
growl,5,5.371,2.294,35,3.206,0.867,34,5.571,2.259,35,4.588,1.768,34,4.706,1.963,34,4.788,1.822,33,3.000,1.121,35,4.000,1.515,34,5.714,1.185,35
guard,5,5.273,1.675,33,5.000,1.749,34,4.879,2.603,33,5.290,1.485,31,5.563,1.088,32,5.267,1.365,30,3.909,0.866,33,4.419,1.185,31,5.515,0.857,33
guest,5,4.938,1.456,32,5.758,1.102,33,4.839,1.526,31,4.567,1.230,30,4.233,1.521,30,5.963,0.962,27,3.281,0.874,32,3.781,1.166,32,3.613,1.006,31
guide,5,4.182,1.800,33,6.235,1.165,34,5.344,2.313,32,4.588,1.437,34,4.559,1.557,34,5.576,1.349,33,4.265,1.120,34,3.824,1.248,34,4.118,1.022,34
guided,6,4.088,1.652,34,6.412,1.032,34,2.943,1.788,35,3.371,1.197,35,3.657,1.970,35,5.394,1.413,33,3.971,1.150,34,4.206,1.051,34,3.543,0.769,35
guilt,5,4.625,2.355,32,2.294,1.177,34,3.118,1.694,34,2.529,1.289,34,3.000,1.328,34,6.000,1.279,33,4.147,1.286,34,5.529,1.144,34,4.061,1.127,33
guilty,6,5.563,2.657,32,2.294,1.226,34,3.576,2.438,33,2.771,1.658,35,3.706,1.690,34,5.750,1.458,32,4.059,1.211,34,4.971,1.540,35,4.706,1.177,34
guitar,6,5.548,1.864,31,6.548,1.240,31,5.688,1.285,32,6.677,0.642,31,6.724,0.738,29,6.435,1.014,23,3.212,0.879,33,3.906,1.308,32,4.964,1.052,28
gullet,6,3.654,2.074,26,4.269,1.533,26,4.250,1.243,28,5.577,1.573,26,4.429,1.699,28,2.867,1.688,30,6.148,0.970,27,2.962,1.126,26,4.692,0.910,26
gullible,8,3.849,1.794,33,3.188,1.014,32,3.177,1.562,34,2.600,1.247,35,2.794,1.549,34,5.030,1.714,33,5.029,0.971,35,3.629,1.605,35,4.212,0.807,33
gun,3,5.571,2.739,35,2.800,2.135,35,5.147,2.992,34,6.441,1.090,34,6.686,0.785,35,6.429,0.871,35,2.857,1.199,35,3.647,1.998,34,6.057,0.826,35
gym,3,5.212,2.332,33,5.433,2.061,30,5.400,2.107,30,6.455,1.018,33,6.548,0.755,31,6.290,1.141,31,3.781,1.408,32,4.032,1.576,31,5.219,0.992,32
gymnast,7,5.471,1.851,34,5.714,1.110,35,5.257,1.857,35,6.161,0.766,31,6.529,0.652,34,5.600,1.589,35,4.057,1.120,35,3.500,1.356,34,2.677,1.277,34
gymnastics,10,5.406,2.029,32,6.229,1.333,35,5.531,1.299,32,4.970,1.623,33,5.750,1.436,32,5.097,1.766,31,3.571,1.103,35,4.563,1.273,32,2.559,1.090,34
habit,5,3.438,1.713,64,4.712,1.138,66,4.292,1.854,65,3.758,1.528,66,3.470,1.690,66,6.016,1.091,63,3.846,1.218,65,3.825,1.202,63,3.862,1.239,65
habit (nun),5,3.281,1.972,32,4.667,1.407,33,4.233,1.585,30,5.433,1.667,30,5.167,1.985,30,3.000,1.940,34,5.433,1.383,30,3.375,1.317,32,2.258,1.015,31
habit (smoking),5,3.697,2.418,33,2.061,1.099,33,3.364,2.410,33,4.097,2.100,31,4.457,1.918,35,5.667,1.660,30,4.371,1.495,35,4.800,1.721,35,4.794,1.158,34
habituate,9,3.483,1.567,29,5.067,0.998,30,4.448,1.248,29,2.067,0.854,30,1.821,0.966,28,3.000,2.032,31,6.500,0.885,30,4.200,1.137,30,3.800,0.894,25
hackney,7,3.750,2.132,28,4.897,1.470,29,4.536,1.679,28,4.724,1.595,29,4.100,2.300,30,3.194,2.070,31,6.167,1.344,30,3.821,1.416,28,4.900,1.375,30
hair,4,4.938,1.731,32,5.688,1.130,32,5.400,1.705,30,6.621,0.665,29,6.567,0.761,30,6.808,0.394,26,2.031,0.770,32,2.633,1.303,30,2.645,1.033,31
hairdryer,9,3.206,1.623,34,5.235,0.842,34,5.500,1.460,34,6.853,0.429,34,6.765,0.644,34,6.265,1.120,34,3.147,1.033,34,2.706,1.563,34,1.941,0.998,34
half,4,3.629,1.853,35,4.657,1.040,35,5.114,1.489,35,4.636,2.012,33,4.714,1.485,35,6.152,1.209,33,2.529,0.915,34,3.177,0.954,34,3.971,0.696,35
hall,4,2.867,1.335,30,5.103,0.547,29,4.903,1.118,31,5.968,1.150,31,5.893,1.012,28,6.037,1.291,27,3.000,1.541,32,4.469,1.274,32,4.103,0.803,29
hallucination,13,5.059,2.287,34,3.706,1.466,34,3.265,1.720,34,3.382,1.925,34,4.000,1.847,34,5.029,1.562,34,5.824,1.070,34,5.235,1.190,34,3.912,0.781,34
hallway,7,2.400,1.534,35,5.118,0.993,34,4.706,0.666,34,6.455,0.924,33,6.529,0.813,34,5.970,1.193,33,3.121,1.148,33,3.849,1.598,33,3.824,0.663,34
ham,3,3.636,2.320,33,5.257,1.499,35,5.000,1.195,35,6.647,0.800,34,6.588,0.691,34,6.177,1.150,34,2.029,0.654,35,2.588,1.216,34,4.471,0.882,34
hamlet,6,4.097,2.146,31,5.242,0.954,33,5.061,1.229,33,5.161,1.547,31,5.000,1.884,31,3.057,1.620,35,5.688,1.102,32,3.000,2.016,31,4.636,1.367,33
hammer,6,4.829,2.324,35,4.629,1.221,35,5.571,2.208,35,6.657,0.715,35,6.629,0.759,35,5.471,1.557,34,2.800,0.920,35,3.543,1.461,35,5.971,0.923,34
hammered,8,5.546,2.162,33,3.938,1.345,32,5.182,2.037,33,3.879,1.754,33,4.636,1.872,33,4.969,1.811,32,5.030,1.487,33,4.121,1.493,33,5.576,1.207,33
hammered (drunk),8,5.829,2.396,35,3.765,2.045,34,3.857,2.497,35,3.457,1.762,35,5.735,1.379,34,5.629,1.514,35,6.429,1.022,35,4.514,1.381,35,5.912,1.067,34
hammered (nail),8,4.457,2.359,35,4.412,1.216,34,5.735,2.091,34,5.265,1.540,34,5.286,1.683,35,5.177,1.757,34,3.971,1.540,35,3.471,1.480,34,5.971,0.822,34
hammock,7,4.152,2.190,33,5.758,1.207,33,5.294,1.226,34,6.258,0.841,31,6.121,1.249,33,4.677,1.856,31,4.559,1.217,34,3.588,1.717,34,4.382,0.940,34
hamster,7,3.500,2.317,34,5.912,1.121,34,5.618,1.609,34,6.794,0.472,34,6.629,0.796,35,6.000,1.309,35,2.286,0.700,35,1.771,1.017,35,3.529,1.144,34
hand,4,3.794,2.111,34,5.829,1.320,35,5.735,2.062,34,6.667,0.745,36,6.912,0.373,34,6.882,0.322,34,1.722,1.044,36,2.943,1.655,35,4.250,1.299,36
handbag,7,4.485,2.091,33,5.727,1.399,33,5.182,1.486,33,6.485,0.892,33,6.844,0.565,32,6.469,0.749,32,2.879,1.174,33,2.818,1.313,33,1.406,0.701,32
handful,7,4.353,2.154,34,5.147,1.498,34,5.515,1.559,33,4.273,1.543,33,5.242,1.670,33,5.967,1.303,30,3.206,1.079,34,3.515,1.794,33,4.265,0.851,34
handicapped,11,3.882,2.220,34,3.057,1.413,35,2.943,1.820,35,4.531,1.714,32,5.529,1.480,34,4.581,1.432,31,4.771,1.173,35,4.294,1.226,34,4.177,0.663,34
handkerchief,12,3.031,1.667,32,5.094,1.182,32,5.281,1.663,32,6.606,0.814,33,6.656,0.734,32,5.031,1.928,32,3.212,1.066,33,2.061,1.099,33,4.000,1.645,34
handle,6,3.412,1.784,34,5.303,1.000,33,5.970,1.749,33,5.697,1.314,33,5.265,1.668,34,5.576,1.326,33,2.971,1.230,35,2.941,1.305,34,4.265,0.917,34
handler,7,3.546,1.559,33,4.765,1.307,34,4.677,2.272,34,4.324,1.408,34,3.645,1.284,31,3.727,1.710,33,5.281,1.038,32,3.938,1.248,32,4.438,1.029,32
hands,5,5.258,1.983,31,6.032,1.231,31,6.161,1.706,31,6.433,0.955,30,6.767,0.496,30,6.593,0.828,27,2.000,1.078,31,3.258,1.343,31,3.867,0.806,30
handsome,8,6.914,1.857,35,7.657,1.094,35,6.229,1.532,35,3.412,1.768,34,5.600,1.335,35,5.882,1.388,34,3.706,1.318,34,4.765,1.086,34,6.171,1.028,35
handy,5,4.697,1.915,33,6.849,1.158,33,5.824,1.248,34,3.353,1.348,34,3.364,1.573,33,5.455,1.350,33,3.882,1.491,34,4.000,1.181,33,4.879,0.977,33
hang,4,4.212,2.071,33,3.939,1.369,33,4.394,1.301,33,3.970,1.660,33,4.235,1.373,34,5.259,1.481,27,3.294,1.072,34,3.742,0.949,31,4.276,1.111,29
hanged,6,5.152,2.787,33,1.800,0.855,35,3.257,2.208,35,5.200,1.508,35,5.529,1.519,34,4.212,1.719,33,4.943,1.372,35,4.514,1.339,35,5.257,0.905,35
hankering,9,4.267,1.965,30,4.516,1.267,31,4.219,1.653,32,2.424,1.181,33,2.903,1.510,31,3.353,2.056,34,6.000,1.000,32,3.594,1.343,32,4.000,1.136,31
hanky,5,3.177,1.653,34,4.758,1.207,33,4.912,1.721,34,5.781,1.363,32,5.406,1.730,32,3.943,2.083,35,3.333,1.735,33,2.333,1.198,33,4.091,1.525,33
haphazard,9,4.586,2.252,29,2.931,1.112,29,4.067,1.731,30,2.484,1.292,31,3.138,1.756,29,3.419,1.880,31,6.161,1.019,31,4.100,1.375,30,4.548,0.836,31
happily,7,6.771,2.099,35,8.235,1.002,34,6.629,1.692,35,2.412,1.478,34,4.364,1.648,33,6.485,0.702,33,2.743,0.996,35,5.114,1.090,35,3.441,0.811,34
happiness,9,6.970,1.784,33,8.571,0.728,35,6.273,2.064,33,2.971,1.823,34,5.265,1.481,34,6.645,0.598,31,2.765,1.285,34,5.529,1.667,34,3.212,1.273,33
happy,5,6.938,1.767,32,8.242,1.207,33,7.182,1.290,33,2.594,1.366,32,4.500,1.639,32,6.600,0.693,25,1.939,0.736,33,5.100,1.469,30,3.467,0.884,30
harbour,7,3.118,1.827,34,5.500,1.091,34,5.265,1.400,34,6.588,0.691,34,6.118,1.367,34,4.882,1.906,34,4.382,1.261,34,4.625,1.672,32,4.686,1.260,35
hard,4,5.000,1.904,32,3.727,1.052,33,5.563,1.903,32,4.387,2.027,31,4.406,1.835,32,6.700,0.690,30,2.125,0.927,32,4.581,1.314,31,5.394,0.983,33
hard (not easy),4,4.257,2.247,35,3.229,1.267,35,3.943,1.881,35,3.429,1.661,35,3.371,1.868,35,6.091,1.422,33,2.400,1.047,35,4.412,1.396,34,4.571,1.022,35
hard (not soft),4,5.121,1.903,33,4.294,1.466,34,5.618,1.863,34,5.156,1.734,32,4.257,1.947,35,6.294,0.956,34,2.057,0.674,35,4.265,1.038,34,5.515,0.783,33
hardship,8,4.303,2.263,33,2.061,1.594,33,2.758,1.843,33,2.441,1.418,34,3.849,2.120,33,5.129,1.896,31,5.647,1.108,34,5.000,1.714,32,4.794,1.207,34
harm,4,4.813,2.068,32,1.794,0.963,34,4.118,2.471,34,3.758,1.615,33,3.677,1.859,34,5.406,1.271,32,3.412,1.004,34,4.636,1.666,33,4.758,1.102,33
harmful,7,4.765,2.340,34,2.257,1.273,35,4.114,2.605,35,2.970,1.467,33,3.286,1.733,35,5.516,1.267,31,4.029,1.404,34,5.294,1.466,34,4.600,1.398,35
harmonica,9,4.088,2.092,34,6.059,1.187,34,5.353,1.258,34,6.765,0.546,34,6.647,0.681,34,4.794,1.659,34,3.941,1.552,34,2.765,1.554,34,3.618,1.189,34
harmony,7,5.406,1.982,32,7.849,1.104,33,5.625,1.850,32,2.900,1.399,30,3.031,1.649,32,4.704,1.629,27,4.933,1.124,30,4.813,1.550,32,2.733,0.964,30
harness,7,5.313,1.722,32,5.031,1.879,32,4.290,2.203,31,5.212,1.788,33,5.061,1.613,33,4.387,1.895,31,4.613,1.496,31,3.469,1.457,32,4.031,1.015,32
harp,4,4.716,2.115,67,6.182,1.242,66,5.354,1.705,65,6.387,1.169,62,6.613,0.748,62,4.603,1.839,63,4.015,1.094,66,3.656,1.523,64,2.492,1.153,63
harp (instrument),4,4.061,2.173,33,6.114,1.090,35,4.429,1.555,35,6.771,0.539,35,6.400,1.357,35,4.371,1.868,35,4.200,1.190,35,4.029,1.361,34,2.457,0.996,35
harp (pick on),4,4.849,2.162,33,4.606,2.044,33,4.618,1.910,34,4.636,2.115,33,4.735,2.133,34,3.515,1.794,33,4.970,1.547,33,3.788,1.572,33,3.125,1.341,32
harpsichord,11,5.391,2.241,23,5.818,1.266,22,5.667,1.392,21,6.546,0.940,22,5.095,1.875,21,2.875,2.118,32,6.046,1.107,22,3.870,1.777,23,3.238,1.191,21
harsh,5,4.857,2.206,35,2.543,1.203,35,4.571,2.195,35,3.514,1.592,35,3.371,1.495,35,5.406,1.411,32,4.457,0.966,35,4.486,1.052,35,4.914,1.339,35
harvest,7,4.933,2.128,30,6.531,1.145,32,5.516,1.341,31,5.000,1.459,31,4.800,1.600,30,4.172,1.662,29,4.219,1.386,32,5.355,1.064,31,4.250,1.122,28
hat,3,3.156,1.986,32,5.455,1.104,33,5.313,1.530,32,6.758,0.653,33,6.788,0.537,33,6.250,1.299,32,1.970,0.834,33,2.939,1.324,33,4.152,1.184,33
hatch,5,3.882,2.069,34,5.118,0.832,34,5.286,1.406,35,5.529,1.334,34,5.486,1.381,35,4.457,1.518,35,4.000,1.306,34,3.343,1.413,35,4.000,1.073,33
hate,4,5.147,2.892,34,1.618,1.306,34,4.353,2.949,34,3.143,1.823,35,3.314,1.997,35,6.114,1.282,35,2.857,1.496,35,5.455,1.616,33,4.857,1.268,35
hatred,6,5.727,2.514,33,1.781,1.111,32,4.824,2.395,34,3.548,1.915,31,3.032,1.576,31,5.839,1.416,31,3.970,1.141,33,5.697,1.141,33,4.594,1.455,32
have,4,4.438,2.263,32,6.059,1.371,34,6.455,1.707,33,3.500,1.786,34,2.971,1.874,35,6.382,1.372,34,1.600,0.545,35,4.059,1.162,34,3.824,0.567,34
haven,5,4.941,2.711,34,7.771,1.123,35,5.441,1.882,34,2.914,2.005,35,4.286,2.132,35,4.636,1.997,33,5.457,1.338,35,5.147,1.353,34,2.371,1.017,35
hawk,4,5.576,1.776,33,5.344,1.513,32,5.939,1.953,33,6.727,0.664,33,6.303,0.969,33,5.700,1.636,30,3.394,1.301,33,3.469,1.479,32,5.394,1.127,33
hawk (bird),4,5.500,2.047,34,5.235,1.307,34,5.303,1.732,33,6.706,0.516,34,6.765,0.597,34,5.438,1.731,32,3.618,1.138,34,3.727,1.656,33,4.971,1.272,34
hawk (sell),4,4.031,2.023,32,4.700,1.394,30,5.615,1.643,26,3.533,1.727,30,3.452,1.948,31,2.438,1.676,32,6.032,1.257,31,3.483,1.193,29,4.759,0.727,29
hay,3,2.758,1.558,33,5.273,0.827,33,5.097,1.254,31,6.094,1.208,32,6.594,0.701,32,5.375,1.728,32,2.824,1.014,34,2.807,1.255,31,4.182,1.029,33
hazard,6,5.206,1.952,34,2.500,1.091,34,4.114,2.162,35,4.324,1.693,34,4.429,1.932,35,5.324,1.408,34,4.714,1.406,35,4.971,1.253,35,4.853,0.879,34
haze,4,4.147,2.017,34,4.265,1.461,34,3.765,1.477,34,3.471,1.356,34,3.941,1.533,34,4.344,1.573,32,5.529,1.419,34,3.813,1.184,32,4.412,1.061,34
head,4,4.343,2.110,35,5.971,1.272,34,6.171,1.383,35,6.514,0.874,35,6.543,0.936,35,6.758,0.494,33,1.371,0.539,35,3.229,1.149,35,4.118,0.867,34
head (body),4,4.824,1.977,34,5.912,1.172,34,6.677,1.490,34,6.706,0.620,34,6.677,0.716,34,6.677,0.580,34,1.647,0.836,34,3.500,1.460,34,4.353,1.026,34
head (leader),4,5.235,1.956,34,6.657,1.548,35,6.265,3.061,34,4.686,1.833,35,5.121,1.572,33,5.265,1.501,34,3.765,1.373,34,5.400,1.101,35,5.206,1.410,34
head (semen),4,5.788,2.293,33,5.129,1.519,31,5.182,1.817,33,5.727,1.332,33,5.212,1.513,33,4.324,2.025,34,6.576,0.698,33,2.656,1.593,32,6.353,0.871,34
headache,8,3.257,2.005,35,2.571,0.994,35,2.794,1.255,34,4.727,1.895,33,4.143,2.167,35,6.188,1.158,32,3.343,1.286,35,4.343,1.567,35,3.824,1.339,34
headlights,10,3.424,1.892,33,5.406,1.389,32,5.452,1.456,31,6.121,1.552,33,6.645,0.698,31,5.862,1.224,29,3.849,1.329,33,3.097,1.653,31,4.563,0.659,32
headphones,10,5.000,2.165,35,6.118,1.409,34,5.914,1.680,35,6.882,0.403,34,6.824,0.452,34,6.800,0.524,35,4.343,1.194,35,3.000,1.639,35,4.265,0.851,34
headquarters,12,4.844,2.181,32,5.486,1.402,35,5.647,2.181,34,5.794,1.346,34,5.094,1.465,32,5.091,1.505,33,4.857,1.312,35,5.629,1.475,35,5.206,1.207,34
heal,4,4.088,2.466,34,7.647,1.473,34,5.412,2.002,34,3.677,1.658,34,4.818,1.696,33,5.828,1.315,29,3.121,1.174,33,4.719,1.152,32,2.912,1.380,34
health,6,5.406,2.044,32,7.394,1.556,33,5.484,1.757,31,3.968,1.513,31,4.727,1.638,33,6.607,0.724,28,3.438,1.029,32,5.548,1.364,31,3.656,0.643,32
healthy,7,5.743,2.102,35,8.088,1.011,34,6.529,2.004,34,3.714,1.446,35,5.000,1.393,33,6.323,0.857,31,3.114,1.008,35,4.714,1.255,35,3.500,1.289,34
hear,4,4.375,1.746,32,6.088,1.502,34,5.546,1.671,33,4.563,1.638,32,3.030,1.586,33,6.621,0.665,29,1.939,0.694,33,4.441,1.217,34,3.939,0.886,33
heard,5,4.100,2.071,30,5.438,1.248,32,5.152,2.076,33,3.706,1.741,34,3.375,2.012,32,6.387,0.973,31,2.324,0.962,34,3.529,1.440,34,3.912,1.292,34
hearing,7,4.636,1.473,33,6.485,1.329,33,5.912,2.035,34,4.091,1.602,33,3.706,1.807,34,6.182,1.029,33,2.824,1.070,34,4.235,1.535,34,3.912,0.781,34
hearing (court),7,3.571,2.032,35,3.486,1.461,35,3.909,2.165,33,4.714,1.782,35,5.086,1.442,35,4.343,1.851,35,6.029,1.014,34,5.242,1.457,33,4.941,1.083,34
hearing (ear),7,4.606,1.841,33,6.382,1.329,34,5.697,1.507,33,4.941,1.644,34,4.147,2.171,34,6.273,1.108,33,2.882,1.301,34,4.394,1.301,33,4.206,0.759,34
heart,5,6.258,1.866,31,7.581,1.071,31,5.710,1.904,31,6.033,1.494,30,6.393,0.859,28,6.583,0.640,24,2.531,1.060,32,4.097,1.838,31,2.633,1.016,30
hearth,6,4.035,1.829,29,5.967,1.224,30,5.138,1.358,29,5.185,1.925,27,5.039,1.911,26,3.156,1.839,32,5.613,1.407,31,3.821,1.513,28,3.464,0.906,28
heater,6,4.424,1.706,33,6.152,1.077,33,5.485,1.131,33,6.387,0.748,31,6.000,0.861,27,6.000,0.861,27,3.647,1.160,34,3.656,1.135,32,4.258,0.983,31
heaven,6,6.219,2.176,32,7.457,1.441,35,4.514,2.383,35,2.314,1.563,35,4.457,2.143,35,5.844,1.502,32,2.771,1.098,35,6.455,1.208,33,3.147,1.115,34
heavy,5,4.844,2.210,32,3.758,1.303,33,4.032,2.040,31,3.645,1.427,31,3.849,1.777,33,6.321,0.847,28,2.387,0.973,31,5.281,1.068,32,5.333,0.869,30
hedgehog,8,4.667,2.325,27,5.968,1.675,31,5.533,0.884,30,6.733,0.727,30,6.821,0.467,28,4.893,1.566,28,3.030,1.141,33,2.188,1.210,32,4.071,0.997,28
heel,4,3.514,2.020,35,5.143,1.099,35,5.057,1.638,35,6.371,0.929,35,6.314,1.063,35,5.375,1.615,32,2.857,0.990,35,2.257,0.840,35,2.857,1.417,35
heir,4,5.286,1.845,35,5.886,1.368,35,5.371,2.451,35,4.943,1.638,35,3.800,1.909,35,3.647,1.764,34,4.914,1.204,35,4.647,1.432,34,4.714,1.541,35
helicopter,10,5.303,2.492,33,5.546,1.281,33,5.844,1.889,32,6.727,0.565,33,6.879,0.326,33,5.938,1.694,32,2.788,1.094,33,5.303,1.850,33,5.455,0.956,33
hell,4,5.600,2.555,35,1.343,0.674,35,3.000,2.293,35,2.343,1.912,35,5.143,2.140,35,5.500,1.736,34,3.629,1.267,35,6.057,1.393,35,5.000,1.014,35
help,4,4.563,2.358,32,5.727,2.365,33,4.061,2.282,33,3.229,1.532,35,3.849,1.417,33,6.063,1.171,32,2.000,0.862,35,4.647,1.432,34,3.206,1.183,34
helpful,7,5.303,1.930,33,7.849,1.019,33,6.394,1.740,33,3.182,1.486,33,3.516,1.411,31,5.880,0.864,25,3.250,1.118,32,4.742,1.217,31,3.156,1.121,32
helpless,8,4.147,2.366,34,2.273,1.238,33,2.406,2.163,32,2.710,1.396,31,3.344,1.864,32,5.546,1.416,33,4.029,1.071,34,4.212,2.041,33,3.364,1.251,33
hen,3,3.455,1.924,33,5.559,0.847,34,4.588,1.437,34,6.794,0.404,34,6.486,1.273,35,5.182,1.898,33,2.114,1.036,35,2.143,1.018,35,2.029,0.878,35
hen (chicken),3,3.588,2.198,34,5.629,1.333,35,5.147,1.833,34,6.600,0.932,35,6.824,0.452,34,5.909,1.747,33,2.361,1.273,36,2.194,1.391,36,1.833,1.213,36
hen (woman),3,4.546,2.176,33,5.438,1.298,32,4.727,1.797,33,5.375,1.364,32,5.688,1.285,32,4.061,2.173,33,5.121,1.737,33,3.394,1.301,33,1.485,1.077,33
henchman,8,5.333,2.292,33,3.594,1.366,32,3.968,1.992,31,5.667,1.407,33,5.546,1.707,33,4.303,1.962,33,5.455,1.208,33,4.656,1.573,32,6.364,0.771,33
herb,4,3.882,2.259,34,5.600,1.101,35,5.091,1.464,33,6.029,1.082,35,6.394,0.886,33,5.879,1.297,33,3.943,1.372,35,2.029,1.224,34,3.029,1.098,34
herbal,6,4.152,2.091,33,5.906,1.011,32,5.152,1.373,33,4.879,1.788,33,4.548,1.521,31,5.129,1.601,31,5.152,1.104,33,2.970,0.937,33,3.000,1.000,34
herd,4,3.970,1.527,33,4.970,1.291,33,3.849,2.134,33,5.000,1.299,32,5.344,1.265,32,4.645,1.493,31,3.636,1.176,33,5.419,1.264,31,4.387,0.656,31
heredity,8,4.367,1.602,30,5.219,1.138,32,3.767,1.927,30,4.167,1.753,30,2.567,1.430,30,3.571,1.841,35,6.161,0.846,31,4.900,1.274,30,3.933,1.031,30
hernia,6,4.621,2.658,29,2.618,1.213,34,3.121,1.513,33,6.030,1.337,33,3.938,1.936,32,3.706,1.856,34,6.303,0.904,33,3.576,1.793,33,4.441,0.847,34
hero,4,7.171,1.576,35,8.286,1.002,35,6.727,2.049,33,3.576,1.759,33,5.143,1.641,35,5.939,1.369,33,2.697,1.058,33,5.943,1.218,35,5.743,0.905,35
heroin,6,5.118,2.553,34,2.677,2.259,34,3.853,2.591,34,5.794,1.530,34,5.455,1.707,33,5.032,1.892,31,5.971,0.891,34,4.324,1.710,34,4.147,1.556,34
heroine,7,6.212,2.858,33,6.088,3.062,34,6.206,2.805,34,5.029,1.689,34,5.758,1.349,33,4.353,1.829,34,5.324,1.490,34,5.294,1.383,34,2.382,1.847,34
heroism,7,6.849,1.500,33,7.788,1.122,33,6.559,1.928,34,2.714,1.485,35,3.971,1.807,34,4.455,1.844,33,4.686,1.469,35,5.657,1.013,35,4.375,1.728,32
herring,7,3.147,1.849,34,5.086,1.228,35,5.235,1.610,34,5.677,1.429,34,5.200,1.817,35,4.394,1.808,33,4.765,1.436,34,2.794,1.231,34,3.914,0.806,35
hesitant,8,3.839,1.816,31,3.546,1.018,33,3.258,1.319,31,2.788,1.297,33,3.094,1.422,32,5.032,1.675,31,5.394,1.179,33,3.500,1.335,30,3.697,0.904,33
hesitate,8,3.412,1.849,34,3.657,1.013,35,3.333,0.974,33,2.588,1.396,34,3.229,1.838,35,5.656,0.988,32,5.057,0.893,35,3.514,1.251,35,3.686,0.747,35
hesitation,10,4.250,1.803,32,3.294,0.859,34,3.441,1.459,34,3.177,1.465,34,3.182,1.445,33,5.265,1.540,34,5.029,1.183,35,3.758,1.393,33,4.029,1.014,34
hidden,6,4.029,2.049,35,4.156,1.003,32,4.000,1.799,34,3.265,1.686,34,3.588,1.881,34,5.485,1.559,33,2.735,1.009,34,3.273,1.332,33,3.743,0.966,35
hide,4,4.063,1.936,32,4.313,0.916,32,3.563,1.713,32,4.548,1.456,31,4.813,1.704,32,6.219,1.138,32,2.194,1.119,31,3.781,1.495,32,3.906,0.980,32
hideaway,8,4.714,2.300,35,4.618,1.591,34,4.177,1.806,34,4.686,1.489,35,4.629,1.495,35,3.765,1.911,34,4.200,1.508,35,3.457,1.401,35,4.200,1.190,35
hierarchy,9,5.118,2.643,34,3.735,1.820,34,4.515,2.476,33,3.188,1.960,32,3.941,1.846,34,4.469,1.820,32,5.941,1.056,34,6.057,1.194,35,5.294,1.201,34
high,4,5.879,2.129,33,6.515,1.940,33,6.063,2.397,32,3.667,1.804,33,5.471,1.835,34,6.267,1.389,30,2.500,1.144,34,5.324,1.921,34,4.206,1.346,34
highway,7,3.824,1.977,34,4.939,1.278,33,5.353,1.696,34,6.353,0.836,34,6.382,0.908,34,4.879,1.387,33,4.559,1.168,34,5.412,1.353,34,4.912,1.222,34
hilarious,9,7.229,1.569,35,8.086,1.025,35,6.688,1.758,32,3.353,1.764,34,4.171,1.732,35,6.485,0.657,33,4.618,1.284,34,5.394,1.369,33,3.829,1.444,35
hill,4,4.129,1.809,31,5.438,1.116,32,5.438,1.197,32,6.654,0.551,26,6.370,0.909,27,6.259,1.040,27,2.469,0.935,32,4.871,1.519,31,4.250,0.829,28
hinder,6,3.697,1.547,33,3.563,1.029,32,3.710,1.441,31,3.226,1.408,31,2.710,1.396,31,4.219,1.745,32,5.563,1.197,32,3.794,1.023,34,4.273,0.750,33
hint,4,4.400,1.900,35,5.794,1.079,34,4.514,1.251,35,3.000,1.015,33,3.000,1.601,32,5.606,1.347,33,4.057,0.984,35,2.788,1.297,33,3.794,0.583,34
hippie,6,4.967,1.816,30,5.167,1.529,30,5.500,1.820,32,4.375,1.746,32,5.581,1.009,31,4.556,1.663,27,5.125,1.218,32,3.774,1.453,31,3.567,1.116,30
hippo,5,4.242,2.413,33,5.257,1.078,35,5.029,1.524,34,6.743,0.769,35,6.800,0.668,35,5.618,1.495,34,2.514,1.052,35,5.029,1.823,34,4.200,1.190,35
hippopotamus,12,4.882,2.423,34,5.677,1.130,34,5.114,1.720,35,6.886,0.318,35,6.829,0.506,35,5.114,2.095,35,2.943,1.120,35,5.629,1.692,35,4.400,1.398,35
historical,10,3.714,2.224,35,5.514,1.556,35,4.429,1.841,35,3.912,1.721,34,3.314,1.801,35,4.727,1.728,33,4.829,1.082,35,5.314,1.304,35,4.794,1.106,34
history,7,3.849,2.298,33,5.818,1.381,33,4.667,2.010,33,3.758,1.776,33,3.364,1.839,33,5.938,1.580,32,3.394,1.013,33,5.818,1.604,33,4.576,0.954,33
hit,3,5.371,2.256,35,2.882,1.323,34,5.971,2.236,35,5.514,1.273,35,5.588,1.240,34,6.152,1.258,33,2.324,0.962,34,3.829,1.765,35,5.429,1.050,35
hit (beat on),3,4.879,2.434,33,2.824,1.977,34,4.576,2.511,33,5.000,1.498,33,4.576,1.706,33,5.147,1.801,34,2.794,1.346,34,4.441,1.557,34,5.088,1.314,34
hit (music),3,5.657,2.110,35,6.813,1.667,32,5.735,1.668,34,4.000,1.639,32,4.091,1.881,33,5.485,1.559,33,4.177,1.224,34,4.286,2.022,35,3.735,0.949,34
hobble,6,3.424,1.759,33,3.636,1.322,33,3.588,1.458,34,4.500,1.479,32,4.853,1.817,34,3.471,1.974,34,4.563,1.248,32,2.939,1.127,33,4.353,0.836,34
hockey,6,4.548,2.153,31,5.742,0.983,31,5.469,1.968,32,5.807,0.997,31,5.966,0.928,29,5.037,1.710,27,3.844,1.277,32,4.419,1.363,31,4.516,1.434,31
hog,3,3.057,1.788,35,4.412,1.417,34,5.353,1.829,34,6.200,1.214,35,5.441,1.834,34,4.313,1.944,32,3.600,1.760,35,3.714,1.614,35,5.639,0.822,36
hold,4,4.344,2.174,32,5.594,1.320,32,5.182,2.124,33,4.303,1.883,33,4.242,1.706,33,6.100,0.907,30,2.303,1.267,33,3.469,1.274,32,3.677,1.118,31
hold (grasp),4,4.765,1.926,34,5.294,1.072,34,6.531,1.581,32,4.735,1.540,34,4.697,1.586,33,6.313,0.808,32,2.735,1.267,34,3.818,1.113,33,4.576,1.129,33
hold (store),4,3.086,1.592,35,5.714,1.322,35,5.576,1.498,33,4.500,1.667,34,4.121,1.665,33,4.273,1.797,33,4.057,1.530,35,4.758,1.371,33,4.412,0.943,34
holiday,7,6.909,1.694,33,7.742,1.163,31,6.688,1.424,32,4.625,1.691,32,4.970,1.381,33,6.185,1.248,27,2.697,0.834,33,5.061,1.205,33,3.636,0.881,33
holidays,8,7.303,1.732,33,7.938,1.171,32,6.563,1.638,32,4.938,1.638,32,5.094,1.528,32,6.563,0.966,32,2.606,0.694,33,5.125,1.244,32,3.667,0.765,33
hollow,6,3.303,1.586,33,3.727,1.213,33,4.088,1.245,34,4.177,1.757,34,4.606,1.791,33,4.656,1.848,32,4.182,1.359,33,3.636,1.432,33,4.118,0.758,34
holy,4,4.844,2.152,32,5.212,1.822,33,4.559,2.239,34,2.849,1.940,33,3.677,1.675,34,4.906,1.792,32,3.706,1.273,34,4.879,1.472,33,3.882,1.078,34
home,4,5.129,2.446,31,7.333,1.664,33,6.375,1.654,32,4.571,1.972,28,5.484,1.456,31,6.750,0.509,28,1.875,0.740,32,4.818,1.466,33,2.567,1.055,30
homicide,8,5.800,2.806,35,1.529,0.915,34,3.914,2.322,35,4.771,1.838,35,4.371,1.853,35,4.576,1.776,33,6.177,0.923,34,5.457,1.360,35,5.343,0.955,35
honest,6,5.559,1.684,34,7.735,1.521,34,6.333,1.902,33,2.879,1.719,33,3.059,1.662,34,6.419,0.794,31,2.912,1.095,34,5.333,1.172,33,2.824,1.070,34
honesty,7,5.719,2.211,32,8.324,0.794,34,6.333,2.211,33,2.514,1.273,35,3.343,1.689,35,5.971,1.134,35,3.303,1.114,33,5.257,1.295,35,3.118,1.255,34
honey,5,5.206,2.069,34,6.455,1.395,33,5.286,1.798,35,5.800,1.508,35,5.970,1.403,33,5.969,1.185,32,2.600,0.932,35,2.800,1.064,35,2.455,1.047,33
honeycomb,9,5.400,2.073,35,6.657,1.603,35,5.543,1.962,35,6.206,1.079,34,6.229,1.098,35,5.424,1.706,33,4.114,1.347,35,3.229,1.675,35,2.714,1.209,35
honeymoon,9,6.424,1.970,33,7.781,1.243,32,5.774,1.475,31,4.469,1.768,32,5.129,1.827,31,5.290,1.853,31,4.576,1.457,33,4.813,1.488,32,2.606,1.127,33
honour,6,6.471,1.649,34,7.853,0.845,34,6.971,1.647,35,2.147,1.216,34,3.147,1.801,34,5.091,1.545,33,4.800,1.283,35,5.543,1.051,35,4.514,1.610,35
hood,4,3.281,1.956,32,4.971,0.923,34,4.844,1.372,32,6.188,1.261,32,6.333,0.910,33,5.938,1.144,32,3.029,1.183,35,2.794,1.410,34,4.667,1.172,33
hooded,6,3.970,2.355,33,3.912,1.442,34,4.939,1.556,33,4.970,1.547,33,5.613,1.407,31,4.765,1.628,34,4.258,1.269,31,3.438,1.298,32,5.212,1.037,33
hoof,4,3.313,1.685,32,5.121,0.729,33,4.807,0.737,31,6.094,1.284,32,6.182,1.336,33,4.933,1.931,30,3.563,1.456,32,2.656,1.290,32,4.091,1.240,33
hook,4,3.771,1.958,35,4.371,1.017,35,4.800,1.327,35,6.118,0.932,34,6.546,0.820,33,4.849,1.617,33,3.200,1.064,35,2.735,1.313,34,4.571,0.838,35
hooker,6,5.788,2.157,33,2.485,1.520,33,4.677,2.068,34,5.313,1.550,32,5.697,1.381,33,4.688,2.200,32,6.229,0.831,35,4.353,1.326,34,2.735,1.930,34
hooker (prostitute),6,5.438,2.207,32,2.606,1.391,33,4.485,2.414,33,6.091,1.111,33,6.500,0.814,34,4.813,1.895,32,6.382,0.971,34,4.424,1.436,33,2.286,1.504,35
hooker (rugby),6,3.533,2.363,30,5.033,0.983,30,5.733,1.389,30,5.733,1.209,30,5.310,1.932,29,2.618,2.015,34,6.571,0.904,28,3.962,1.870,26,6.097,1.146,31
hooves,6,3.686,2.148,35,4.970,1.114,33,5.059,1.259,34,6.294,1.201,34,5.886,1.410,35,4.273,1.911,33,3.229,0.959,35,2.853,1.417,34,4.600,1.101,35
hope,4,6.849,1.725,33,8.000,1.306,34,6.212,2.129,33,2.455,1.876,33,3.500,1.883,34,6.364,0.948,33,3.353,1.026,34,5.735,1.521,34,2.971,1.175,34
hopeful,7,6.143,1.437,35,7.529,1.242,34,6.000,2.056,35,2.618,1.553,34,3.559,1.518,34,5.871,1.008,31,3.943,1.068,35,4.818,1.242,33,3.121,0.844,33
horn,4,4.879,2.371,33,4.857,1.018,35,5.229,1.333,35,6.629,0.721,35,6.429,1.050,35,4.875,1.654,32,2.829,0.878,35,3.000,1.306,34,4.879,1.148,33
horrible,8,4.742,2.228,31,1.688,0.950,32,3.807,1.693,31,2.531,1.299,32,2.719,1.328,32,5.923,1.207,26,2.938,1.059,32,5.100,1.106,30,4.296,0.853,27
horrid,6,4.057,2.461,35,1.943,1.013,35,3.829,1.558,35,2.600,1.200,35,3.382,1.645,34,5.257,1.810,35,3.629,1.289,35,4.343,1.241,35,4.971,1.000,35
horror,6,6.212,2.171,33,2.625,1.672,32,4.063,1.968,32,3.065,1.625,31,3.969,1.912,32,5.345,1.560,29,4.061,1.229,33,5.281,1.007,32,4.967,1.016,30
horse,5,4.871,1.737,31,6.065,1.318,31,6.125,1.495,32,6.875,0.415,32,6.828,0.378,29,5.710,1.396,31,2.219,0.739,32,4.849,1.351,33,3.857,0.875,28
hospital,8,4.743,2.310,35,3.829,2.021,35,3.257,1.778,35,6.886,0.318,35,6.743,0.437,35,6.188,0.846,32,2.600,0.800,35,6.000,1.069,35,3.829,0.971,35
host,4,4.424,1.793,33,6.125,1.244,32,6.000,2.229,33,4.879,1.387,33,4.879,1.572,33,5.226,1.496,31,4.606,1.043,33,4.333,1.295,33,3.303,1.337,33
hostage,7,5.714,2.614,35,1.800,1.009,35,2.286,1.994,35,5.429,1.479,35,5.543,1.250,35,4.912,1.837,34,5.371,0.959,35,4.429,1.536,35,4.629,1.333,35
hostess,7,5.086,2.062,35,5.882,1.451,34,5.412,1.833,34,5.886,1.410,35,5.629,1.375,35,4.818,1.749,33,5.057,1.433,35,3.618,1.164,34,1.486,0.841,35
hostile,7,5.677,2.541,34,2.273,1.483,33,4.419,2.433,31,3.581,1.700,31,3.606,1.594,33,5.065,1.435,31,5.636,1.298,33,4.909,1.240,33,5.618,0.971,34
hotel,5,5.281,2.253,32,5.909,1.190,33,5.219,1.473,32,6.727,0.565,33,6.629,0.759,35,5.912,1.358,34,3.000,0.862,35,5.000,1.863,34,3.771,0.897,35
hound,5,4.229,2.071,35,5.029,1.253,35,5.200,1.450,35,6.029,1.382,34,5.886,1.582,35,4.807,1.891,31,4.083,1.622,36,3.472,1.424,36,5.444,1.066,36
hound (dog),5,5.152,2.231,33,5.333,1.551,33,5.758,1.759,33,6.576,0.780,33,6.594,0.744,32,5.000,1.750,32,4.242,1.415,33,3.606,1.594,33,5.500,0.866,32
hound (persist),5,4.727,2.192,33,3.265,1.578,34,4.824,2.176,34,2.970,1.403,33,3.758,2.045,33,4.485,1.861,33,5.824,1.124,34,4.152,1.373,33,4.941,1.282,34
hour,4,3.875,1.763,32,5.257,0.691,35,5.091,1.288,33,4.000,1.927,35,3.788,1.981,33,6.125,1.293,32,2.765,0.909,34,4.235,1.352,34,4.030,0.460,33
house,5,4.355,1.770,31,6.129,1.100,31,5.625,1.635,32,6.391,0.766,23,6.552,0.894,29,6.615,0.788,26,2.033,0.912,30,4.781,1.293,32,3.571,1.083,28
hover,5,4.618,1.956,34,5.031,1.045,32,5.581,1.582,31,4.061,1.906,33,4.625,1.576,32,4.656,1.707,32,4.235,1.214,34,3.645,1.179,31,4.121,1.066,33
hovercraft,10,5.600,2.207,35,5.758,1.129,33,5.314,1.545,35,6.000,1.350,34,6.229,1.244,35,3.600,1.870,35,4.771,1.123,35,5.000,1.732,34,5.412,1.032,34
hug,3,6.364,1.936,33,8.206,0.932,34,5.970,1.946,33,5.588,1.396,34,6.212,1.174,33,6.688,0.682,32,1.853,0.845,34,4.750,1.581,32,2.382,1.000,34
hull,4,3.000,1.723,31,5.030,0.521,33,5.088,0.853,34,5.548,1.562,31,4.546,1.844,33,3.636,1.685,33,5.323,1.446,31,4.441,1.718,34,5.063,0.966,32
human,5,5.633,1.516,30,6.433,1.334,30,5.900,1.375,30,5.567,1.726,30,6.433,0.883,30,6.480,0.854,25,2.844,1.003,32,5.031,1.132,32,3.839,0.677,31
humane,6,4.853,1.987,34,7.156,1.417,32,5.971,2.121,34,2.971,1.272,34,3.029,1.562,34,5.219,1.515,32,5.853,1.240,34,5.000,1.350,34,3.546,1.104,33
humanitarian,12,4.485,2.630,33,7.188,1.550,32,6.419,1.947,31,3.688,2.007,32,3.719,1.824,32,3.515,1.861,33,6.424,0.818,33,5.061,1.347,33,3.758,1.207,33
humanity,8,5.029,2.145,35,6.939,1.613,33,5.059,2.141,34,4.059,1.970,34,3.618,1.553,34,5.677,1.658,34,4.971,1.253,35,6.118,1.278,34,3.485,1.077,33
humble,6,4.200,2.067,35,6.829,1.558,35,5.171,2.274,35,2.412,1.263,34,3.114,1.582,35,5.727,1.355,33,4.882,1.367,34,3.600,1.792,35,3.400,1.335,35
humiliate,9,4.455,2.840,33,1.710,0.850,31,3.094,1.877,32,2.091,1.026,33,3.750,1.768,32,5.387,1.452,31,4.909,1.240,33,4.484,2.014,31,4.061,1.278,33
humiliated,10,3.853,2.427,34,1.912,1.039,34,2.171,1.108,35,2.400,1.497,35,3.677,2.011,34,5.529,1.334,34,5.500,0.883,34,4.600,1.711,35,3.618,1.000,34
humiliation,11,4.970,2.552,33,2.086,1.105,35,2.485,1.725,33,2.788,1.472,33,3.849,1.828,33,5.469,1.392,32,4.824,1.271,34,5.375,1.218,32,3.706,1.226,34
hummingbird,11,4.382,2.521,34,6.559,1.557,34,4.939,1.575,33,6.576,0.954,33,6.647,0.681,34,4.382,2.170,34,4.206,1.451,34,2.152,1.500,33,2.824,1.200,34
humorous,8,6.875,1.709,32,8.061,0.919,33,6.871,1.385,31,3.094,1.259,32,4.375,1.635,32,6.194,0.965,31,4.871,1.263,31,5.226,1.007,31,4.212,1.249,33
humour,6,6.800,1.618,35,8.000,0.894,35,6.471,1.702,34,2.647,1.432,34,4.059,1.571,34,6.182,0.796,33,4.457,1.203,35,4.559,1.376,34,4.000,1.069,35
hurdle,6,4.546,1.777,33,4.229,1.197,35,5.364,1.789,33,4.875,1.615,32,5.394,1.669,33,4.733,1.731,30,4.514,0.906,35,4.294,1.044,34,4.500,0.849,34
hurricane,9,6.344,2.419,32,2.441,1.288,34,3.697,2.668,33,6.030,1.193,33,6.706,0.620,34,5.394,2.014,33,4.265,1.290,34,5.941,1.514,34,5.143,1.334,35
hurry,5,5.206,2.153,34,3.853,0.879,34,4.706,1.963,34,3.382,1.394,34,3.794,1.605,34,6.125,0.992,32,2.588,0.878,34,4.265,1.267,34,3.824,1.224,34
hurt,4,4.647,2.484,34,2.229,1.071,35,3.548,2.153,31,3.441,1.630,34,4.086,2.020,35,6.219,0.927,32,2.343,1.194,35,4.849,1.579,33,3.800,1.450,35
husband,7,5.588,2.251,34,6.677,1.344,34,5.382,1.698,34,5.971,1.543,34,5.853,1.458,34,6.212,1.037,33,3.029,1.248,34,4.706,1.425,34,6.441,0.976,34
hush,4,3.529,1.736,34,4.629,0.959,35,3.800,1.653,35,3.412,1.417,34,3.424,1.652,33,4.909,1.505,33,2.677,1.344,34,2.452,1.187,31,3.182,0.968,33
hydrant,7,3.576,1.577,33,5.029,0.774,35,4.771,1.149,35,6.000,1.195,35,5.400,1.727,35,3.529,1.944,34,5.143,1.175,35,3.485,1.306,33,4.543,0.648,35
hymn,4,3.000,2.230,35,5.088,1.292,34,4.571,1.887,35,4.829,1.594,35,4.229,1.914,35,4.324,2.111,34,3.314,1.260,35,3.486,1.556,35,3.657,1.094,35
hypothesis,10,4.000,2.366,35,5.514,1.317,35,5.514,1.713,35,2.943,1.739,35,2.743,1.903,35,5.500,1.558,34,6.343,0.860,35,4.971,1.098,34,4.343,0.924,35
ice,3,5.212,2.100,33,4.313,1.333,32,4.839,1.505,31,6.375,1.023,32,6.424,0.986,33,6.333,0.978,30,2.375,0.781,32,3.455,1.653,33,4.273,1.136,33
iceberg,7,5.029,2.249,35,4.382,1.138,34,5.257,1.762,35,6.829,0.377,35,6.629,0.636,35,5.000,1.690,35,3.853,0.974,34,5.857,1.496,35,4.486,0.874,35
icing,5,5.281,2.183,32,6.097,1.254,31,5.300,1.552,30,6.063,0.864,32,6.133,0.957,30,5.429,1.522,28,3.161,1.139,31,2.548,1.073,31,2.897,1.155,29
idea,4,5.912,2.369,34,7.559,0.976,34,6.788,2.056,33,2.177,1.581,34,2.971,1.855,34,6.143,1.046,35,3.343,1.241,35,5.303,1.817,33,3.571,1.178,35
ideal,5,5.824,1.757,34,7.387,1.312,31,5.818,1.527,33,2.807,1.654,31,2.273,1.355,33,5.733,1.315,30,4.706,1.201,34,4.788,1.552,33,3.485,1.019,33
identity,8,5.531,1.581,32,6.182,1.466,33,6.941,1.413,34,2.219,1.556,32,3.088,1.687,34,5.500,1.296,28,4.824,0.923,34,5.156,1.277,32,4.031,1.075,32
idiot,5,4.344,2.495,32,2.486,1.339,35,4.382,2.000,34,4.143,1.823,35,4.829,1.964,35,6.273,0.930,33,2.912,0.981,34,3.618,1.591,34,5.333,0.974,33
idiotic,7,4.824,2.216,34,2.556,1.257,36,4.543,2.297,35,2.588,1.331,34,3.824,2.036,34,6.212,1.008,33,4.800,1.817,35,4.371,1.605,35,5.194,0.995,36
idle,4,3.219,1.964,32,3.387,1.155,31,3.909,1.832,33,2.818,1.192,33,3.250,1.620,32,4.345,1.492,29,5.188,1.379,32,3.452,1.266,31,4.433,0.883,30
idol,4,5.767,1.453,30,6.281,1.625,32,4.548,2.138,31,3.333,1.980,33,3.871,1.621,31,4.321,1.794,28,4.516,1.411,31,5.161,1.394,31,3.967,1.048,30
igloo,5,4.781,2.522,32,5.788,1.493,33,5.143,1.156,28,6.484,0.798,31,6.548,1.011,31,3.844,1.805,32,3.818,1.266,33,4.094,1.331,32,4.500,1.150,28
ignorant,8,4.656,2.202,32,2.125,0.857,32,4.182,2.430,33,2.727,1.399,33,2.879,1.533,33,5.625,1.166,32,5.182,1.242,33,4.875,1.341,32,4.727,1.081,33
ignore,6,3.677,1.890,34,2.765,1.086,34,5.118,2.055,34,3.059,1.731,34,3.546,2.105,33,6.233,0.920,30,3.121,0.913,33,4.333,1.407,33,4.424,0.986,33
ill,3,3.879,2.384,33,2.147,1.004,34,3.000,1.393,33,4.061,1.890,33,5.061,1.455,33,5.758,1.518,33,2.429,0.935,35,3.941,1.644,34,4.029,0.664,34
illness,7,3.469,2.398,32,2.281,1.441,32,3.030,1.800,33,4.387,1.659,31,5.156,1.543,32,6.032,1.177,31,3.235,1.059,34,4.813,1.310,32,3.939,0.851,33
illusion,8,6.000,1.773,35,4.743,1.227,35,3.829,1.978,35,2.941,1.644,34,3.412,1.784,34,5.059,1.552,34,5.000,1.171,35,4.677,1.130,34,3.824,1.014,34
illustration,12,4.546,2.046,33,6.029,1.043,34,5.500,1.377,34,5.088,1.616,34,5.091,1.694,33,5.656,1.492,32,4.529,1.334,34,4.121,1.200,33,3.364,1.010,33
image,5,4.788,1.513,33,5.485,0.744,33,4.818,1.466,33,3.455,1.578,33,4.182,1.731,33,5.778,1.197,27,3.875,1.431,32,4.121,1.409,33,3.419,0.908,31
imagination,11,7.314,1.489,35,7.853,0.944,34,7.371,1.605,35,2.543,1.932,35,3.412,1.682,34,6.147,1.033,34,3.088,1.269,34,6.257,1.130,35,2.943,0.893,35
imaginative,11,6.824,1.917,34,7.529,1.613,34,6.912,1.976,34,2.265,1.379,34,3.324,1.810,34,5.853,1.353,34,4.147,1.141,34,5.265,1.686,34,2.818,1.140,33
imagine,7,7.059,2.127,34,7.657,1.241,35,6.657,2.390,35,1.914,1.519,35,3.206,2.097,34,6.382,0.728,34,3.029,1.014,34,5.743,1.380,35,3.294,1.016,34
imam,4,3.857,2.100,21,4.444,1.461,18,4.450,1.857,20,4.895,1.447,19,4.474,2.137,19,2.088,1.805,34,6.684,0.567,19,3.053,1.701,19,5.278,1.239,18
immature,8,3.857,2.002,35,3.057,1.530,35,4.824,2.419,34,2.706,1.249,34,3.912,1.704,34,5.606,1.687,33,4.229,1.173,35,3.382,1.306,34,4.743,1.499,35
immense,7,6.750,2.136,32,7.000,1.503,31,6.188,2.157,32,2.625,1.763,32,2.936,1.933,31,5.700,1.159,30,5.455,1.018,33,6.313,1.130,32,4.844,1.228,32
immoral,7,4.029,2.360,35,2.235,1.573,34,5.229,2.294,35,1.647,1.135,34,2.371,1.221,35,4.818,1.660,33,5.857,1.175,35,4.743,1.556,35,4.265,1.009,34
immune,6,4.094,2.052,32,6.853,1.611,34,5.656,2.419,32,3.606,1.369,33,2.697,1.381,33,5.529,1.334,34,5.324,1.254,34,4.394,1.594,33,4.063,1.298,32
immunity,8,4.571,2.406,35,6.485,1.725,33,5.818,2.480,33,3.471,1.803,34,2.667,1.570,33,4.909,1.815,33,5.857,1.125,35,4.688,1.509,32,4.029,1.224,34
impact,6,5.516,2.168,31,4.688,1.310,32,5.742,1.796,31,3.871,1.845,31,3.970,1.850,33,5.903,1.118,31,5.219,1.340,32,5.742,1.015,31,4.727,1.081,33
impair,6,3.618,1.749,34,2.758,1.207,33,3.939,1.556,33,3.824,1.485,34,3.091,1.602,33,4.061,1.722,33,5.515,1.077,33,3.912,1.011,34,4.333,0.841,33
impaired,8,3.531,1.695,32,2.406,0.931,32,2.625,1.654,32,3.097,1.329,31,2.969,1.649,32,4.862,1.676,29,5.387,1.236,31,3.968,1.356,31,3.933,0.249,30
import,6,3.469,1.677,32,5.088,1.067,34,5.118,1.388,34,4.281,1.586,32,3.486,1.746,35,5.091,1.658,33,5.343,1.068,35,4.441,1.143,34,4.273,0.565,33
important,9,5.936,1.722,31,6.438,1.540,32,6.645,1.927,31,2.469,1.145,32,2.813,1.685,32,6.600,0.748,25,3.281,1.256,32,5.563,1.456,32,4.345,0.957,29
imported,8,3.818,1.678,33,5.121,1.273,33,5.212,1.771,33,3.909,1.602,33,4.121,1.805,33,5.600,1.541,30,5.265,0.949,34,4.273,1.523,33,4.353,1.108,34
impose,6,4.750,1.820,32,3.129,0.870,31,5.032,2.456,31,2.813,1.102,32,2.625,1.495,32,4.241,1.546,29,5.688,0.950,32,4.567,1.023,30,4.552,0.894,29
imposing,8,4.912,2.215,34,2.853,1.033,34,5.235,2.302,34,2.471,1.036,34,3.029,1.807,34,4.735,1.441,34,5.647,0.871,34,5.303,1.058,33,5.091,1.264,33
impossible,10,4.086,2.729,35,2.171,1.320,35,3.206,2.459,34,2.118,1.182,34,2.546,1.559,33,6.088,1.197,34,3.971,1.272,34,5.909,1.747,33,4.600,1.176,35
impotent,8,3.724,1.910,29,3.138,1.502,29,3.621,1.937,29,3.536,1.614,28,3.533,2.202,30,3.765,1.956,34,6.750,0.433,32,3.964,1.426,28,5.129,1.408,31
impress,7,6.143,1.641,35,7.147,1.141,34,6.429,1.400,35,3.485,1.708,33,3.394,1.536,33,6.000,1.029,34,4.265,1.196,34,4.939,1.127,33,3.727,1.136,33
impression,10,4.909,1.676,33,5.571,1.129,35,5.657,1.620,35,2.912,1.422,34,2.941,1.514,34,5.697,1.337,33,4.657,1.264,35,4.457,1.401,35,4.000,0.739,33
impressionism,13,4.345,2.263,29,5.710,1.275,31,4.636,1.720,33,2.250,1.601,32,3.000,1.809,33,3.057,1.820,35,6.333,0.841,33,4.563,1.749,32,4.059,1.282,34
impressive,10,7.171,1.253,35,7.857,1.125,35,7.114,1.582,35,3.114,1.368,35,3.600,1.885,35,5.706,1.296,34,4.886,1.347,35,5.882,1.182,34,4.059,1.162,34
impropriety,11,3.962,2.441,26,3.200,1.523,25,4.654,1.492,26,2.667,1.089,27,2.120,1.177,25,2.485,1.438,33,6.429,1.348,28,4.423,1.335,26,3.926,0.858,27
improve,7,5.429,1.871,35,6.941,1.494,34,6.143,1.775,35,3.000,1.531,35,2.714,1.406,35,6.235,0.769,34,3.971,1.043,34,4.971,1.000,35,3.886,0.887,35
improvement,11,5.829,1.748,35,7.647,1.054,34,6.438,1.919,32,2.943,1.548,35,3.382,1.663,34,5.879,1.200,33,4.618,1.213,34,5.364,1.150,33,4.206,1.301,34
impulse,7,6.636,1.630,33,5.546,1.616,33,5.500,1.883,34,3.033,1.581,30,2.667,1.645,33,5.387,1.808,31,5.400,1.126,35,4.677,1.429,34,3.824,1.271,34
impulsive,9,7.394,1.278,33,4.886,1.737,35,5.939,2.558,33,2.912,1.245,34,3.353,1.998,34,5.353,1.532,34,5.529,1.144,34,5.235,1.190,34,3.971,1.383,35
inane,5,3.522,1.741,23,3.556,1.370,27,3.917,1.470,24,2.346,1.207,26,2.154,1.167,26,2.706,1.978,34,6.000,1.664,26,3.440,1.444,25,4.042,0.790,24
incentive,9,6.188,1.911,32,7.000,1.218,31,5.500,1.962,30,2.750,1.458,32,3.032,1.805,31,5.485,1.417,33,5.727,1.238,33,4.871,1.157,31,3.677,1.280,31
incest,6,3.849,2.765,33,1.441,0.735,34,4.206,1.937,34,4.118,1.967,34,4.412,2.198,34,4.656,1.930,32,6.412,0.943,34,4.455,1.908,33,4.529,1.091,34
inch,4,3.677,2.179,34,5.171,0.810,35,4.727,0.897,33,5.206,1.451,34,5.469,1.620,32,5.710,1.083,31,3.765,1.165,34,1.857,1.046,35,4.515,0.957,33
incident,8,4.719,2.577,32,3.636,1.592,33,3.781,1.672,32,4.323,1.490,31,3.813,1.530,32,5.515,1.417,33,4.909,1.083,33,5.030,1.467,33,4.469,0.790,32
incompetent,11,3.441,2.003,34,2.353,1.258,34,3.677,1.843,34,2.882,1.586,34,2.800,1.721,35,4.412,1.593,34,6.057,0.860,35,4.177,1.445,34,4.486,1.052,35
incredible,10,7.758,1.280,33,8.344,0.852,32,7.121,1.629,33,2.546,1.479,33,2.424,1.371,33,6.185,1.090,27,4.294,1.151,34,5.867,0.921,30,3.750,1.199,32
indentify,9,4.143,1.747,28,5.226,1.288,31,5.241,1.906,29,2.594,1.389,32,2.533,1.384,30,4.563,2.045,32,5.548,1.042,31,3.966,1.098,29,4.067,0.814,30
independence,12,7.469,1.520,32,8.030,0.969,33,7.813,1.845,32,2.433,1.707,30,2.906,1.465,32,6.370,0.777,27,4.939,1.071,33,6.121,1.008,33,4.100,1.422,30
independent,11,6.939,1.922,33,7.697,1.167,33,7.936,1.759,31,3.000,1.606,31,3.258,1.665,31,6.539,1.082,26,4.813,1.074,32,5.133,1.118,30,3.483,1.632,29
index,5,3.156,1.822,32,4.807,1.119,31,4.469,1.436,32,4.455,1.742,33,4.438,1.802,32,4.633,1.602,30,4.606,1.153,33,4.129,1.755,31,4.115,0.640,26
indifferent,11,2.824,1.543,34,4.314,1.008,35,5.200,1.909,35,3.000,1.454,35,3.118,1.641,34,5.294,1.446,34,5.600,1.200,35,3.706,1.177,34,4.242,0.986,33
indoor,6,3.882,1.745,34,5.242,0.922,33,4.882,1.549,34,5.441,1.193,34,5.794,1.079,34,6.250,0.866,32,2.618,0.971,34,3.324,1.387,34,3.500,0.777,34
induce,6,5.152,2.337,33,4.647,1.432,34,5.188,2.338,32,3.143,1.570,35,2.438,1.456,32,4.094,1.422,32,5.943,1.145,35,4.177,1.382,34,3.485,1.234,33
industrial,10,3.849,2.258,33,4.455,1.373,33,5.286,1.921,35,4.600,1.607,35,4.677,1.859,34,4.844,1.641,32,5.343,1.145,35,5.471,1.519,34,5.394,1.043,33
industry,8,3.886,1.953,35,4.600,1.458,35,4.606,2.498,33,4.486,1.610,35,4.912,1.853,34,5.813,1.285,32,4.829,1.253,35,6.177,1.175,34,5.629,1.071,35
inebriated,10,4.033,2.442,30,3.148,1.736,27,3.536,1.991,28,2.933,1.526,30,3.963,2.236,27,3.625,2.204,32,6.700,0.586,30,3.714,1.333,28,5.154,1.063,26
inefficient,11,3.086,1.948,35,2.771,1.354,35,3.563,1.619,32,2.177,1.200,34,2.571,1.400,35,5.257,1.518,35,6.171,0.910,35,3.429,1.337,35,4.441,1.117,34
infant,6,4.333,2.482,33,6.636,1.534,33,4.875,2.219,32,6.000,1.283,34,6.059,1.162,34,5.469,1.601,32,3.657,1.372,35,2.265,1.633,34,2.758,0.954,33
infatuation,11,6.355,2.118,31,5.323,2.220,31,4.032,1.992,31,3.000,1.901,31,3.613,1.861,31,4.364,1.648,33,6.394,0.814,33,5.621,1.472,29,3.000,1.393,33
infect,6,4.469,2.345,32,2.406,0.861,32,4.129,2.282,31,4.438,1.638,32,4.121,1.737,33,6.129,1.070,31,4.250,1.620,32,4.677,1.400,31,4.581,0.794,31
infection,9,4.471,2.239,34,1.971,1.207,35,3.114,1.753,35,5.353,1.258,34,4.353,1.780,34,5.313,1.590,32,4.429,1.294,35,4.686,1.450,35,4.400,0.835,35
infectious,10,5.879,2.508,33,2.618,1.663,34,2.912,2.049,34,4.471,1.803,34,4.000,1.749,34,5.063,1.694,32,4.971,1.363,35,5.257,1.679,35,4.118,0.900,34
inferior,8,3.546,2.324,33,2.455,1.653,33,3.500,2.704,32,2.531,1.274,32,3.364,2.129,33,5.355,1.733,31,5.588,1.286,34,3.625,1.867,32,4.371,1.267,35
infinite,8,5.618,2.635,34,6.382,1.495,34,4.647,2.554,34,1.636,1.344,33,1.971,1.404,34,4.824,1.723,34,5.265,1.290,34,6.647,0.997,34,3.906,1.234,32
infinity,8,6.571,2.394,35,7.000,1.680,34,5.849,2.732,33,2.229,1.658,35,2.743,2.143,35,5.382,1.609,34,5.324,1.104,34,6.667,0.910,33,3.943,1.756,35
infirm,6,3.846,1.703,26,3.846,1.486,26,3.720,1.563,25,3.846,1.725,26,3.222,1.812,27,2.839,1.743,31,5.862,1.224,29,3.962,1.055,26,4.036,0.865,28
infirmary,9,4.875,1.883,32,4.625,1.980,32,4.000,2.016,32,5.849,1.048,33,5.375,1.139,32,4.531,1.952,32,5.515,1.579,33,5.242,1.207,33,3.400,0.800,30
inflame,7,5.353,2.195,34,3.886,1.753,35,4.286,1.578,35,4.265,1.633,34,3.697,1.883,33,4.091,1.712,33,5.515,1.395,33,4.424,1.074,33,4.125,1.053,32
infringe,8,4.094,1.774,32,3.636,0.979,33,4.441,1.575,34,2.857,1.268,35,2.677,1.490,34,3.559,1.684,34,6.029,1.124,34,4.094,1.128,32,4.118,0.758,34
ingratitude,11,4.000,1.907,33,2.156,1.202,32,4.063,1.478,32,2.258,0.802,31,2.844,1.641,32,3.500,1.753,34,5.903,1.279,31,4.594,1.389,32,4.515,0.925,33
inhabitant,10,3.912,1.616,34,5.371,0.796,35,4.629,1.884,35,4.971,1.424,35,4.257,1.679,35,4.000,1.940,34,5.429,1.103,35,4.147,1.240,34,4.257,0.731,35
injury,6,5.091,2.340,33,2.394,1.254,33,3.788,1.981,33,5.000,1.326,33,5.424,1.596,33,5.903,0.995,31,3.455,1.157,33,4.394,1.369,33,4.688,0.950,32
ink,3,4.161,1.851,31,5.355,1.094,31,5.968,1.307,31,6.333,0.789,30,5.654,1.329,26,5.400,1.296,25,3.355,1.033,31,2.500,1.346,32,4.593,0.733,27
inkling,7,4.303,2.052,33,5.636,1.010,33,5.364,1.322,33,2.333,1.295,33,2.206,1.207,34,3.600,1.727,35,6.088,1.011,34,2.912,1.522,34,3.294,0.986,34
inn,3,3.286,2.008,35,5.818,1.029,33,4.735,1.614,34,5.941,1.434,34,5.735,1.633,34,4.576,1.875,33,4.114,1.669,35,3.939,1.740,33,4.286,1.209,35
innate,6,4.364,1.839,33,5.000,1.095,30,4.719,1.441,32,3.323,1.532,31,2.323,1.446,31,4.344,1.613,32,6.121,1.174,33,3.906,1.608,32,3.906,0.914,32
innocent,8,4.559,2.239,34,7.314,1.260,35,4.250,2.318,32,2.588,1.574,34,3.677,1.727,34,5.853,1.309,34,4.086,1.180,35,3.706,1.672,34,2.571,1.077,35
input,5,4.759,1.959,29,5.967,1.169,30,5.500,1.455,30,3.452,1.562,31,2.774,1.288,31,4.857,1.684,28,5.063,1.088,32,3.700,1.130,30,4.154,0.662,26
insane,6,5.444,2.793,36,2.457,1.556,35,3.765,2.798,34,2.528,1.907,36,4.353,1.908,34,6.094,1.182,32,4.889,1.390,36,5.167,1.167,36,4.139,1.273,36
insanity,8,6.219,2.472,32,2.303,1.586,33,2.970,1.784,33,2.455,1.208,33,4.344,1.831,32,5.677,1.594,31,4.909,1.164,33,5.394,1.476,33,3.656,0.775,32
insect,6,3.647,1.998,34,4.091,1.640,33,4.788,2.041,33,6.667,0.804,33,6.294,1.404,34,6.063,1.345,32,2.177,0.706,34,1.879,1.472,33,4.529,0.947,34
insecticide,11,3.758,2.387,33,3.061,1.229,33,5.063,2.076,32,5.800,1.327,30,4.387,1.895,31,4.091,1.865,33,5.824,1.070,34,3.606,1.757,33,5.000,1.057,34
insecure,8,3.909,2.275,33,2.333,1.119,33,2.742,1.983,31,2.394,1.455,33,2.969,1.759,32,5.875,1.386,32,5.485,1.131,33,4.290,1.708,31,2.939,0.983,33
insecurity,10,3.629,2.166,35,2.441,1.090,34,2.758,1.810,33,2.686,1.600,35,2.629,1.514,35,5.794,1.301,34,5.657,1.145,35,4.457,1.762,35,2.588,1.240,34
insincere,9,4.906,1.792,32,2.355,1.064,31,4.258,1.796,31,2.281,0.976,32,2.281,1.256,32,4.833,1.635,30,5.742,0.879,31,4.129,1.408,31,4.233,0.955,30
insolent,8,4.679,1.872,28,2.933,1.237,30,4.483,1.993,29,2.897,1.062,29,2.667,1.535,30,3.758,2.001,33,6.152,1.077,33,4.194,1.354,31,4.606,1.013,33
inspect,7,4.171,1.859,35,5.343,1.094,35,6.088,1.704,34,3.314,1.652,35,3.829,1.699,35,5.794,1.301,34,4.657,1.094,35,3.943,1.308,35,4.765,1.002,34
inspection,10,4.912,2.147,34,3.971,1.224,34,4.059,2.155,34,3.471,1.334,34,3.647,1.532,34,5.235,1.496,34,5.088,1.314,34,4.412,1.240,34,4.394,0.919,33
inspector,9,4.647,2.700,34,4.735,1.379,34,4.818,2.393,33,5.857,1.073,35,5.485,1.480,33,4.939,1.650,33,4.543,1.401,35,4.486,1.296,35,5.618,0.940,34
inspiration,11,7.735,1.146,34,7.971,0.985,34,6.971,1.839,34,2.206,1.451,34,2.735,1.521,34,6.321,0.804,28,4.750,0.866,32,5.875,0.857,32,3.207,1.095,29
inspire,7,7.645,0.900,31,8.212,0.879,33,7.000,1.706,33,2.182,1.359,33,2.344,1.265,32,5.793,1.095,29,4.909,1.026,33,5.484,1.215,31,2.968,1.092,31
inspired,8,6.438,1.886,32,7.879,1.148,33,6.735,1.771,34,2.371,1.244,35,2.970,1.586,33,5.912,1.172,34,4.686,1.008,35,5.143,1.417,35,3.344,0.922,32
install,7,4.000,2.166,29,5.333,0.804,33,5.625,1.615,32,3.438,1.345,32,3.031,1.741,32,6.000,1.336,28,4.970,1.243,33,4.063,0.827,32,4.741,0.750,27
installed,9,3.943,1.866,35,5.857,1.334,35,5.647,1.780,34,4.177,1.543,34,3.314,1.879,35,5.618,1.515,34,5.000,1.309,35,3.588,1.309,34,4.971,0.923,34
instance,8,3.375,2.176,32,5.485,1.048,33,5.138,1.224,29,2.758,1.280,33,2.133,1.056,30,4.867,1.431,30,5.000,1.090,32,2.875,1.364,32,4.179,0.538,28
instant,7,5.355,2.178,31,6.161,1.483,31,6.000,1.586,31,3.273,1.656,33,3.000,1.666,31,5.793,1.063,29,4.515,1.234,33,3.100,1.660,30,3.969,0.952,32
instinct,8,5.686,2.067,35,6.714,1.278,35,6.171,2.336,35,2.457,1.556,35,2.529,1.631,34,5.765,1.330,34,5.486,0.874,35,4.529,1.595,34,4.382,1.394,34
institution,11,3.727,1.958,33,4.371,1.914,35,3.939,2.373,33,5.000,1.541,32,4.515,1.672,33,5.000,1.633,33,5.647,1.234,34,5.588,1.309,34,4.879,1.200,33
instructor,10,4.969,1.794,32,6.061,1.013,33,4.688,2.186,32,4.807,1.446,31,4.970,1.487,33,5.250,1.153,28,4.625,1.166,32,4.242,0.954,33,4.710,0.850,31
instrument,10,4.818,2.249,33,6.200,1.410,35,5.912,1.738,34,6.265,1.066,34,6.546,0.608,33,6.000,1.250,32,3.235,0.842,34,4.323,1.353,31,3.697,1.087,33
insufficient,12,3.156,1.716,32,2.970,0.870,33,2.710,1.419,31,3.000,1.199,32,2.970,1.291,33,5.323,1.468,31,5.625,1.166,32,2.807,1.693,31,3.875,1.053,32
insult,6,5.143,2.257,35,2.576,1.232,33,5.000,2.044,34,3.514,1.500,35,4.029,1.699,35,5.727,1.286,33,4.086,1.273,35,4.457,1.250,35,4.486,1.228,35
insulting,9,5.242,2.400,33,2.343,0.955,35,4.471,2.104,34,3.125,1.798,32,4.000,1.826,33,5.697,1.381,33,4.400,1.047,35,5.059,1.211,34,4.529,1.091,34
insurance,9,3.576,1.724,33,5.121,1.996,33,4.879,2.114,33,3.912,1.541,34,3.061,1.841,33,5.906,1.422,32,5.571,1.316,35,4.844,1.202,32,4.576,1.129,33
intellect,9,6.303,1.605,33,7.324,0.992,34,7.206,1.410,34,2.706,1.741,34,2.912,1.597,34,5.531,1.392,32,5.324,1.104,34,5.559,1.168,34,4.294,1.340,34
intellectual,12,6.743,2.102,35,7.882,1.132,34,6.912,2.442,34,2.829,1.612,35,3.600,1.870,35,6.091,0.965,33,5.794,0.796,34,5.500,1.399,34,3.771,1.551,35
intelligence,12,6.636,2.267,33,8.000,1.328,34,7.438,1.836,32,3.118,2.040,34,3.059,1.984,34,6.469,0.866,32,4.235,1.456,34,5.941,0.998,34,4.147,1.167,34
intelligent,11,6.559,1.594,34,7.971,1.175,34,6.943,1.941,35,3.485,1.987,33,4.424,1.436,33,6.188,0.950,32,4.235,0.972,34,5.706,1.044,34,3.686,1.190,35
intend,6,3.828,1.662,29,5.455,0.856,33,5.647,1.432,34,3.086,1.204,35,2.629,1.333,35,5.344,1.337,32,4.600,1.357,35,3.941,0.938,34,4.029,0.707,34
intense,7,7.029,2.035,35,5.500,1.577,34,5.086,2.089,35,2.486,1.204,35,3.171,1.558,35,5.735,1.120,34,5.086,1.131,35,5.706,1.072,34,4.400,1.398,35
intercontinental,16,5.353,1.969,34,5.647,1.391,34,5.364,1.410,33,3.688,1.878,32,2.882,1.586,34,3.000,1.621,35,5.882,1.345,34,5.382,1.749,34,4.212,1.094,33
intercourse,11,7.636,1.473,33,7.152,1.417,33,5.849,2.062,33,5.500,1.541,32,5.879,1.343,33,5.438,1.638,32,6.182,0.968,33,4.727,1.462,33,4.000,1.537,33
interest,8,5.886,2.053,35,7.029,1.108,35,6.343,1.286,35,2.743,1.421,35,3.143,1.624,35,6.206,1.106,34,3.886,1.141,35,4.886,0.919,35,3.743,0.936,35
interest (attention),8,6.286,2.224,35,7.294,1.226,34,6.500,1.770,34,2.618,1.261,34,2.743,1.380,35,6.177,0.821,34,3.882,1.182,34,4.882,1.207,34,3.471,1.398,34
interest (monetary),8,4.061,1.953,33,5.364,1.772,33,4.750,1.785,32,3.576,1.741,33,3.097,1.766,31,5.030,1.732,33,6.258,1.015,31,4.333,1.551,33,5.000,1.138,34
interesting,11,6.971,1.689,34,7.829,0.910,35,6.324,1.778,34,2.788,1.572,33,3.514,1.977,35,6.059,1.259,34,3.629,1.354,35,5.457,0.936,35,3.429,0.935,35
interim,7,3.074,1.514,27,4.741,0.644,27,4.680,0.926,25,3.269,1.558,26,2.357,1.493,28,3.147,2.102,34,6.484,0.798,31,4.040,1.311,25,4.231,0.750,26
interview,9,4.849,2.217,33,4.909,1.747,33,3.406,1.918,32,4.500,1.581,32,4.844,1.906,32,6.233,1.146,30,4.636,1.322,33,4.969,1.212,32,4.758,1.156,33
intimate,8,6.588,2.251,34,7.206,1.389,34,5.941,2.262,34,2.882,1.605,34,4.344,2.025,32,6.156,1.003,32,5.824,1.200,34,4.364,1.967,33,2.265,1.038,34
introduce,9,5.563,1.694,32,6.543,1.024,35,6.242,1.498,33,3.629,1.475,35,3.576,1.498,33,5.727,1.238,33,4.235,1.238,34,4.206,1.106,34,3.697,0.937,33
introduction,12,4.091,1.640,33,5.455,0.988,33,5.333,1.223,33,4.059,1.474,34,3.258,1.831,31,6.226,0.941,31,4.000,0.954,33,3.563,1.248,32,3.970,0.521,33
intruder,8,4.735,2.477,34,2.000,1.188,34,3.314,2.315,35,5.382,1.534,34,5.229,1.838,35,4.941,1.571,34,4.714,1.185,35,4.943,1.453,35,5.294,0.986,34
invader,7,5.647,2.600,34,2.697,1.114,33,3.794,2.324,34,4.971,1.339,34,4.500,1.458,32,4.970,1.749,33,4.500,1.091,34,5.500,1.144,34,5.667,0.943,33
inventor,8,5.807,1.512,31,7.156,1.202,32,6.813,1.878,32,5.063,1.273,32,4.594,1.578,32,4.714,1.830,28,4.063,0.966,32,4.719,1.328,32,5.063,0.899,32
invest,6,4.824,2.162,34,6.371,0.897,35,6.286,1.322,35,4.000,1.549,35,3.429,1.517,35,5.455,1.437,33,5.735,1.093,34,4.571,1.379,35,4.600,1.200,35
investigation,13,5.219,1.745,32,4.235,1.139,34,4.727,2.093,33,3.727,1.582,33,4.147,1.717,34,5.576,1.371,33,5.118,1.105,34,5.121,0.977,33,4.606,0.983,33
investment,10,4.471,2.392,34,6.324,1.408,34,5.969,1.944,32,3.657,1.620,35,3.294,1.525,34,4.706,1.654,34,5.714,1.185,35,5.657,0.984,35,5.235,0.941,34
invoice,7,3.294,1.948,34,4.424,1.156,33,4.471,1.036,34,4.686,1.450,35,4.177,1.636,34,4.697,1.642,33,5.943,1.120,35,3.303,1.337,33,4.273,0.664,33
iron,4,3.265,1.836,34,4.971,1.276,35,5.743,2.102,35,6.088,1.269,34,5.853,1.396,34,5.909,1.288,33,3.143,1.099,35,3.618,1.591,34,4.273,1.780,33
iron (metal),4,3.100,2.119,30,5.167,1.036,30,5.879,1.629,33,6.727,0.897,33,6.406,0.897,32,6.125,1.364,32,3.656,1.314,32,3.839,1.725,31,5.546,0.988,33
iron (press),4,2.912,1.634,34,4.857,0.960,35,4.943,1.453,35,5.743,1.696,35,6.353,0.936,34,5.353,1.551,34,3.829,1.183,35,3.206,1.324,34,3.353,1.185,34
ironing,7,2.219,1.408,32,4.343,1.567,35,4.424,1.776,33,5.849,1.234,33,6.147,0.944,34,5.424,1.538,33,3.457,0.936,35,3.121,1.273,33,2.636,1.123,33
irony,5,4.242,2.132,33,4.647,1.026,34,5.303,1.800,33,2.500,1.377,34,2.303,1.605,33,5.394,1.516,33,5.636,0.979,33,4.182,1.266,33,4.147,1.141,34
irresistible,12,7.485,1.131,33,7.546,1.281,33,6.129,2.091,31,2.968,1.555,31,4.061,1.890,33,5.788,1.513,33,5.355,1.284,31,5.129,1.289,31,2.333,1.198,33
irritate,8,4.914,2.335,35,2.743,1.421,35,4.886,1.894,35,3.343,1.068,35,3.657,1.567,35,5.515,1.500,33,4.171,1.320,35,4.457,1.179,35,4.212,1.320,33
irritating,10,5.258,2.527,31,2.344,0.922,32,4.500,1.768,32,2.774,1.313,31,3.281,1.790,32,5.724,1.284,29,4.290,1.113,31,4.281,1.205,32,3.929,0.997,28
irritation,10,5.194,2.039,31,2.581,0.872,31,3.774,1.862,31,3.065,1.243,31,3.438,1.919,32,5.269,1.227,26,4.938,1.144,32,3.742,1.626,31,4.517,1.038,29
island,6,5.438,2.277,32,6.485,1.480,33,5.029,1.543,34,6.313,1.236,32,6.412,0.974,34,5.625,1.635,32,3.057,0.924,35,4.824,1.977,34,3.667,0.910,33
islander,8,4.412,2.184,34,5.469,1.145,32,4.939,1.650,33,4.844,1.543,32,4.600,1.724,30,3.482,2.201,27,5.242,1.280,33,3.625,1.166,32,4.531,1.060,32
isle,4,3.303,1.834,33,5.559,1.168,34,4.500,2.000,32,5.667,1.363,33,5.618,1.681,34,5.167,1.772,30,4.441,1.397,34,3.941,1.893,34,3.471,1.377,34
issue,5,4.206,2.083,34,3.677,1.277,34,4.735,2.019,34,3.147,1.629,34,3.029,1.636,34,5.606,1.229,33,4.412,1.309,34,4.529,1.242,34,3.647,1.108,34
issue (distribute),5,3.714,1.830,35,5.600,1.418,35,5.229,1.495,35,3.206,1.605,34,3.647,1.643,34,4.441,1.818,34,5.559,0.976,34,4.343,1.372,35,3.943,1.145,35
issue (topic),5,4.849,1.743,33,4.879,0.913,33,5.471,1.519,34,3.364,1.648,33,3.235,1.628,34,5.882,1.255,34,5.324,1.322,34,4.727,1.262,33,3.971,0.822,34
itchy,5,5.531,2.121,32,3.030,0.969,33,3.452,1.583,31,3.606,1.179,33,3.636,1.611,33,5.714,1.333,28,2.576,1.016,33,3.563,1.435,32,4.067,0.512,30
item,4,3.212,2.011,33,5.143,0.930,35,5.147,0.944,34,5.594,1.538,32,4.647,1.908,34,6.059,1.282,34,3.529,1.218,34,2.879,1.343,33,3.829,0.609,35
ivory,5,4.581,1.828,31,4.774,1.698,31,5.267,1.389,30,5.679,1.338,28,5.379,1.375,29,3.893,2.006,28,4.733,1.063,30,4.200,1.249,30,3.821,1.283,28
jackal,6,4.600,2.230,30,4.219,1.111,32,5.258,1.367,31,5.879,1.409,33,5.594,1.455,32,3.559,2.003,34,5.188,1.648,32,4.177,0.890,34,4.727,1.136,33
jacket,6,4.412,1.665,34,5.343,0.893,35,5.629,1.456,35,6.743,0.498,35,6.829,0.446,35,6.412,0.878,34,2.400,1.126,35,3.229,1.071,35,4.629,1.244,35
jacuzzi,7,6.286,1.891,35,6.714,1.185,35,6.114,1.368,35,6.588,0.809,34,6.629,0.796,35,4.412,2.031,34,4.765,1.214,34,4.618,1.284,34,3.171,1.320,35
jaguar,6,6.500,2.179,32,5.909,1.138,33,5.516,2.138,31,6.546,1.104,33,6.515,1.077,33,5.000,2.031,32,3.909,1.379,33,4.813,1.722,32,5.182,1.403,33
jail,4,5.829,1.993,35,1.941,1.305,34,2.886,2.175,35,6.457,0.905,35,6.171,1.082,35,5.771,1.605,35,3.429,1.294,35,5.143,1.624,35,5.400,1.126,35
jailer,6,3.879,2.056,33,2.909,1.357,33,3.781,2.381,32,5.515,1.131,33,4.647,1.969,34,3.886,2.201,35,5.057,1.393,35,4.438,1.368,32,5.636,1.150,33
jam,3,3.576,2.031,33,5.531,1.118,32,5.387,1.210,31,6.100,1.350,30,6.355,1.151,31,6.094,1.042,32,2.576,1.156,33,2.452,1.073,31,3.364,0.979,33
jam (preserve),3,3.576,2.189,33,5.912,1.147,34,5.188,0.726,32,6.471,0.848,34,6.286,1.322,35,5.794,1.510,34,2.286,1.136,35,2.353,1.258,34,3.200,1.009,35
jam (traffic),3,4.286,2.211,35,3.057,1.413,35,3.000,1.985,34,6.000,1.219,35,6.571,0.965,35,6.059,1.589,34,3.667,1.546,36,5.182,1.623,33,5.056,0.970,36
jargon,6,3.742,2.140,31,3.774,1.385,31,4.032,1.787,31,3.313,1.509,32,2.719,1.505,32,4.500,1.708,30,6.485,0.702,33,3.970,1.605,33,4.900,0.978,30
jazz,4,5.813,2.214,32,6.500,1.369,32,5.303,1.467,33,4.667,1.428,33,4.667,1.735,33,5.500,1.500,32,4.242,1.280,33,4.182,1.486,33,4.452,1.266,31
jealous,7,5.529,2.416,34,2.294,0.925,34,4.206,2.621,34,2.471,1.719,34,4.030,2.037,33,6.000,1.065,30,3.647,1.135,34,4.667,1.428,33,3.147,1.216,34
jealousy,8,5.529,2.535,34,2.200,1.064,35,3.576,2.060,33,2.677,1.429,34,4.029,1.948,34,5.706,1.296,34,4.143,1.125,35,5.121,1.451,33,3.177,1.689,34
jeans,5,4.818,1.992,33,5.406,0.785,32,5.531,1.414,32,6.871,0.335,31,6.571,0.678,28,6.571,0.863,28,3.531,1.145,32,3.188,1.210,32,4.000,0.910,29
jeep,4,4.308,2.112,65,5.413,1.108,63,5.710,1.430,62,6.569,0.803,65,6.450,0.805,60,4.877,1.817,57,3.953,1.419,64,4.667,1.480,63,5.484,0.980,62
jelly,5,5.088,2.381,34,6.273,1.023,33,4.743,1.250,35,5.912,1.314,34,6.629,0.636,35,5.313,1.333,32,2.029,0.654,35,2.543,1.227,35,3.371,0.897,35
jellyfish,9,5.212,2.056,33,4.353,1.713,34,4.529,1.753,34,6.677,0.716,34,6.813,0.464,32,5.625,1.576,32,3.265,0.917,34,2.824,1.504,34,3.588,0.974,34
jeopardy,8,6.063,1.819,32,2.686,1.563,35,3.059,1.939,34,3.394,1.650,33,3.114,1.635,35,4.229,1.774,35,5.788,1.387,33,5.364,1.202,33,4.324,1.021,34
jet,3,5.636,1.856,33,5.563,1.171,32,5.333,1.570,33,6.294,1.201,34,6.324,0.962,34,5.471,1.702,34,3.177,1.271,34,5.382,1.956,34,5.061,1.043,33
jewel,5,6.500,1.929,34,7.143,1.552,35,5.941,1.571,34,6.286,0.881,35,6.571,0.599,35,5.121,1.701,33,3.229,0.897,35,2.686,1.686,35,2.114,0.979,35
jewellery,9,5.500,1.984,32,6.364,1.367,33,5.647,1.643,34,6.429,0.904,35,6.606,0.736,33,6.182,1.217,33,3.143,1.312,35,3.059,1.893,34,1.758,0.780,33
jewels,6,5.743,2.590,35,6.914,1.442,35,5.514,1.977,35,6.088,1.011,34,6.382,1.112,34,5.788,1.665,33,3.147,1.216,34,3.088,1.853,34,1.971,1.000,35
jigsaw,6,3.323,1.941,31,5.548,1.187,31,5.563,1.540,32,6.219,1.111,32,6.438,0.899,32,5.710,1.689,31,2.576,1.393,33,2.323,1.254,31,3.909,0.793,33
job,3,4.941,1.939,34,6.177,1.723,34,4.886,2.616,35,4.735,1.804,34,5.206,1.922,34,6.400,0.879,30,3.200,1.141,35,4.677,1.604,34,4.781,0.856,32
jockey,6,3.909,2.221,33,5.429,1.022,35,5.500,1.500,34,5.879,1.249,33,6.000,1.128,33,4.344,1.725,32,4.667,1.295,33,3.281,1.419,32,5.636,0.979,33
jog,3,4.438,2.263,32,6.121,1.174,33,6.242,1.724,33,5.471,1.289,34,6.061,1.099,33,5.849,1.500,33,3.656,1.079,32,3.273,1.136,33,3.636,1.039,33
jogging,7,4.813,2.284,32,6.242,1.074,33,5.323,1.553,31,5.594,1.221,32,6.273,0.789,33,6.484,0.798,31,3.833,1.368,30,3.906,1.234,32,3.697,1.029,33
joiner,6,3.121,1.822,33,5.364,1.096,33,5.029,1.562,34,6.030,1.000,33,5.807,1.281,31,5.114,1.720,35,4.824,1.124,34,3.800,1.327,35,5.941,0.968,34
joint,5,5.000,1.837,32,5.355,1.404,31,5.000,1.323,32,5.469,1.414,32,5.452,1.240,31,5.179,1.605,28,4.813,1.488,32,3.375,1.139,32,4.320,0.882,25
joint (elbow),5,3.424,1.577,33,5.029,0.878,35,4.788,1.701,33,6.500,0.901,32,6.353,0.997,34,5.625,1.452,32,3.714,1.161,35,2.941,1.349,34,4.235,0.597,34
joint (meat),5,4.697,2.195,33,5.424,1.670,33,5.531,1.803,32,5.875,1.672,32,6.412,0.974,34,5.576,1.303,33,4.441,1.612,34,3.152,1.459,33,5.371,0.988,35
joke,4,6.765,1.113,34,7.706,1.016,34,6.353,1.570,34,3.500,1.480,34,3.824,1.671,34,6.353,0.967,34,2.706,0.859,34,4.324,1.548,34,4.636,0.948,33
jolly,5,5.886,1.909,35,7.765,1.165,34,6.156,1.873,32,3.371,1.495,35,4.686,1.545,35,4.824,1.977,34,3.457,1.051,35,4.941,1.552,34,4.000,1.604,35
journal,7,4.182,1.914,33,5.618,0.728,34,5.853,1.574,34,6.147,1.033,34,5.941,1.110,34,5.344,1.449,32,4.879,1.249,33,3.394,1.153,33,3.485,0.892,33
joy,3,6.941,1.798,34,8.061,1.071,33,6.588,1.734,34,3.235,1.956,34,4.941,1.514,34,6.094,1.259,32,3.000,0.986,35,5.118,1.937,34,2.647,1.258,34
joyful,6,6.333,1.682,33,7.971,0.891,34,6.273,1.523,33,2.886,1.368,35,4.600,1.694,35,5.588,1.375,34,3.800,1.238,35,4.971,1.028,35,3.177,0.954,34
jubilant,8,7.156,2.093,32,7.645,1.284,31,6.394,1.536,33,2.467,1.147,30,4.032,1.555,31,3.576,1.939,33,5.788,1.066,33,5.581,1.290,31,3.324,1.206,34
judge,5,4.600,1.839,35,3.514,1.556,35,4.800,2.616,35,5.086,1.826,35,5.441,1.802,34,5.219,1.430,32,3.857,1.099,35,4.853,1.396,34,4.571,1.644,35
judge (courtroom),5,4.969,2.456,32,4.818,1.566,33,4.313,3.005,32,5.879,1.343,33,6.303,0.969,33,5.212,1.996,33,4.152,1.019,33,5.091,1.583,33,5.333,0.974,33
judge (evaluate),5,5.088,1.805,34,4.559,1.575,34,6.486,2.222,35,2.971,1.715,35,3.143,1.533,35,5.714,1.364,35,4.543,1.461,35,5.171,1.028,35,4.114,1.347,35
jug,3,3.794,2.055,34,4.970,1.029,33,5.688,1.356,32,6.441,0.976,34,6.429,0.871,35,5.807,1.401,31,2.771,1.173,35,2.771,1.244,35,3.912,1.314,34
juggle,6,4.939,1.391,33,5.625,1.452,32,5.818,1.192,33,4.936,1.605,31,5.667,1.247,33,4.968,1.975,31,3.471,1.144,34,3.382,1.284,34,4.697,0.834,33
juggler,7,3.879,2.041,33,5.697,1.359,33,5.353,1.412,34,6.265,0.917,34,6.429,0.767,35,4.313,1.944,32,2.600,0.835,35,3.412,1.417,34,4.912,0.853,34
jumble,6,3.889,1.792,36,3.750,1.064,36,4.306,1.350,36,3.824,1.424,34,4.588,1.717,34,4.969,1.845,32,3.972,1.343,36,4.222,1.436,36,4.417,1.140,36
jumper,6,4.097,1.957,31,5.533,1.204,30,4.909,1.401,33,6.250,1.118,32,6.125,1.386,32,6.323,1.228,31,2.656,1.314,32,3.406,1.433,32,4.581,1.071,31
jumper (athlete),6,5.353,1.877,34,5.909,1.215,33,5.697,1.605,33,6.152,1.019,33,6.250,1.146,32,4.882,2.083,34,4.091,1.288,33,3.909,1.443,33,4.971,0.985,34
jumper (sweater),6,3.636,1.997,33,6.000,1.014,35,5.353,1.412,34,6.677,0.629,34,6.677,0.898,34,6.333,1.295,33,2.486,0.841,35,3.647,1.258,34,4.294,1.201,34
jungle,6,5.788,2.129,33,5.563,0.998,32,5.290,1.083,31,6.485,0.957,33,6.355,1.094,31,5.323,1.803,31,2.735,0.816,34,6.313,0.808,32,4.879,1.122,33
junk,4,3.242,1.923,33,2.735,1.120,34,4.743,1.537,35,5.088,1.597,34,5.571,1.420,35,5.424,1.538,33,3.400,1.101,35,3.471,1.311,34,4.912,0.981,34
jury,4,4.606,2.215,33,4.618,1.372,34,3.794,1.891,34,5.588,1.004,34,5.697,1.314,33,4.909,1.712,33,5.500,1.118,34,4.324,1.387,34,4.647,0.936,34
justice,7,6.143,1.743,35,7.514,1.500,35,6.206,1.937,34,2.971,1.558,35,3.571,1.729,35,5.697,1.337,33,5.143,1.175,35,5.714,1.209,35,3.818,1.381,33
justify,7,4.147,1.817,34,5.375,1.139,32,5.529,1.557,34,2.588,1.141,34,2.382,1.284,34,5.636,1.322,33,5.353,1.391,34,4.765,1.214,34,3.647,0.836,34
kangaroo,8,5.844,2.138,32,6.438,1.499,32,5.065,1.268,31,6.833,0.453,30,6.793,0.483,29,4.577,1.822,26,2.936,1.390,31,4.438,1.088,32,3.833,0.898,30
keen,4,5.909,1.401,33,6.903,1.058,31,6.156,1.583,32,2.667,1.092,33,3.147,1.438,34,5.333,1.186,27,4.618,1.112,34,4.161,1.110,31,3.750,0.707,32
keg,3,4.242,2.161,33,4.971,1.295,34,5.129,1.699,31,5.771,1.514,35,5.706,1.618,34,3.788,1.822,33,6.121,1.225,33,3.571,1.591,35,5.500,0.916,34
ketchup,7,4.088,2.133,34,5.394,1.455,33,5.424,1.415,33,6.429,1.050,35,6.118,1.510,34,6.375,1.111,32,2.618,1.435,34,3.324,1.658,34,4.147,0.601,34
key,3,4.206,2.069,34,6.000,1.242,35,6.114,1.817,35,6.382,0.841,34,6.400,1.269,35,6.400,0.932,35,2.486,0.806,35,2.147,1.517,34,4.286,1.058,35
key (crucial),3,5.000,2.578,31,6.677,1.377,31,5.871,1.896,31,3.182,1.800,33,2.774,1.827,31,5.897,1.125,29,5.030,1.403,33,5.355,1.597,31,3.970,0.674,33
key (keyboard),3,3.382,1.986,34,5.471,0.947,34,5.514,1.402,35,6.588,0.732,34,6.500,0.814,34,6.219,0.992,32,3.829,1.028,35,2.265,1.290,34,4.088,0.742,34
key (lock),3,4.188,2.113,32,5.514,1.228,35,6.281,1.586,32,6.531,0.901,32,6.606,0.814,33,6.235,1.059,34,2.546,1.131,33,2.667,1.589,33,4.250,1.031,32
key (musical),3,4.909,2.429,33,6.382,1.456,34,5.324,1.778,34,4.853,1.717,34,4.118,2.193,34,5.094,1.444,32,4.030,1.291,33,3.313,1.488,32,3.343,1.308,35
keyboard,8,3.844,2.002,32,5.281,1.125,32,5.419,1.040,31,6.750,0.500,32,6.750,0.559,32,6.485,0.892,33,3.677,1.175,31,3.516,1.365,31,4.313,0.726,32
keys,4,3.200,1.786,35,5.600,1.101,35,5.441,1.575,34,6.600,0.725,35,6.765,0.546,34,6.559,0.847,34,2.571,0.935,35,2.257,1.380,35,4.057,1.194,35
kick,4,5.710,2.003,31,3.182,1.058,33,5.714,2.022,35,5.581,1.363,31,5.829,1.298,35,6.290,0.990,31,2.143,0.867,35,4.091,1.288,33,5.455,0.656,33
kidnap,6,5.364,2.717,33,1.515,0.857,33,3.618,2.679,34,4.697,1.566,33,5.364,1.806,33,5.364,1.738,33,4.000,1.373,35,5.212,1.148,33,5.265,1.521,34
kidnapped,9,5.706,2.480,34,1.688,0.882,32,2.364,2.129,33,4.324,1.640,34,4.061,1.858,33,4.844,1.394,32,4.059,1.259,34,5.235,1.573,34,4.059,1.282,34
kidney,6,3.371,2.058,35,5.543,1.421,35,4.886,1.368,35,6.371,0.959,35,5.829,1.404,35,5.394,1.874,33,4.824,0.923,34,3.000,1.414,31,4.000,0.756,35
kids,4,5.394,2.269,33,6.909,1.379,33,5.500,1.883,34,6.412,0.844,34,6.469,0.661,32,6.303,1.029,33,2.441,1.143,34,4.118,1.567,34,2.588,1.061,34
kids (children),4,4.457,2.061,35,6.765,2.045,34,5.031,2.338,32,6.206,1.367,34,6.455,0.956,33,6.455,0.924,33,2.171,0.941,35,3.618,1.910,34,2.500,1.170,34
kids (goats),4,3.515,1.743,33,5.171,0.609,35,4.600,1.126,35,6.400,0.869,35,6.441,0.945,34,3.794,1.982,34,4.286,1.560,35,2.971,1.175,34,3.743,0.840,35
kill,4,5.086,3.157,35,1.486,1.131,35,4.371,3.181,35,4.229,1.806,35,5.457,1.518,35,5.344,1.743,32,2.943,1.120,35,5.857,1.624,35,5.886,1.036,35
killed,6,5.029,2.635,35,1.743,1.380,35,3.714,2.614,35,5.000,1.789,35,5.143,1.641,35,5.412,1.574,34,3.114,1.260,35,5.818,1.336,33,4.914,1.025,35
killer,6,6.303,2.492,33,1.303,0.797,33,4.875,2.804,32,5.394,1.254,33,5.333,1.700,33,5.531,1.677,32,3.606,1.153,33,5.939,1.254,33,5.667,1.064,33
kilt,4,4.853,2.074,34,5.686,0.979,35,5.943,1.170,35,6.743,0.731,35,6.514,1.052,35,5.114,1.600,35,3.771,1.149,35,3.314,0.979,35,6.171,0.910,35
kin,3,4.618,2.223,34,6.469,1.224,32,5.313,1.648,32,4.706,1.690,34,4.177,2.050,34,4.281,1.858,32,5.514,1.746,35,4.182,1.424,33,3.943,1.286,35
kind,4,5.531,1.952,32,7.758,1.232,33,6.467,1.565,30,2.879,1.493,33,3.485,1.708,33,6.448,0.854,29,2.594,0.897,32,4.581,1.498,31,2.600,1.020,30
kind (nice),4,5.697,1.605,33,8.000,0.968,32,5.969,1.845,32,3.226,1.560,31,3.516,1.794,31,6.250,1.000,32,2.424,1.156,33,4.471,1.480,34,2.529,1.091,34
kind (type),4,3.758,1.810,33,5.758,1.577,33,4.971,1.612,35,3.030,1.527,33,3.343,1.706,35,5.303,1.547,33,2.800,1.166,35,3.882,1.231,34,3.677,1.021,34
king,4,5.706,2.243,34,6.143,1.944,35,5.912,3.266,34,6.235,1.214,34,6.765,0.489,34,6.214,1.206,28,2.389,1.035,36,5.800,1.450,35,6.806,0.569,36
kingdom,7,5.818,2.007,33,5.818,1.800,33,5.219,2.643,32,4.219,1.536,32,4.813,1.776,32,4.926,1.762,27,3.455,1.328,33,6.394,0.776,33,5.355,1.259,31
kinky,5,7.531,1.520,32,6.219,1.515,32,5.727,2.078,33,3.303,1.696,33,4.438,1.952,32,5.364,1.494,33,6.424,0.922,33,4.061,1.301,33,3.061,1.705,33
kipper,6,2.750,1.458,32,5.133,1.087,30,5.258,1.191,31,6.000,1.549,30,5.581,1.914,31,3.971,2.189,34,4.400,1.625,30,2.161,1.019,31,4.267,0.892,30
kiss,4,8.000,1.475,34,7.914,1.228,35,6.242,2.283,33,5.686,1.686,35,6.515,1.131,33,6.375,1.244,32,2.057,1.120,35,4.559,1.834,34,2.206,1.023,34
kissing,7,7.727,1.420,33,7.606,1.229,33,6.000,1.837,32,5.576,1.436,33,6.273,0.930,33,6.438,0.966,32,2.912,1.147,34,4.303,1.314,33,2.677,1.104,34
kite,4,5.057,2.229,35,6.118,1.051,34,5.235,1.113,34,6.382,1.085,34,6.600,0.962,35,5.469,1.750,32,2.400,0.835,35,2.971,1.581,34,3.677,1.156,34
kite (bird),4,4.094,2.141,32,5.794,0.963,34,5.265,1.596,34,6.471,0.915,34,5.563,1.540,32,3.030,1.784,33,5.667,1.450,33,2.485,1.598,33,3.394,1.127,33
kite (toy),4,5.235,1.971,34,6.794,1.183,34,5.882,1.623,34,6.429,0.935,35,6.514,0.841,35,5.588,1.717,34,2.265,0.885,34,2.686,1.430,35,4.057,1.170,35
kitten,6,5.147,2.861,34,6.912,1.442,34,5.324,2.011,34,6.765,0.597,34,6.677,0.716,34,6.031,1.630,32,1.941,1.027,34,2.206,1.324,34,2.147,1.061,34
kiwi,4,4.686,2.412,35,6.029,1.248,34,5.441,1.666,34,6.529,0.882,34,6.765,0.489,34,4.667,1.804,33,3.471,1.144,34,1.886,1.036,35,3.455,1.157,33
kiwi (bird),4,3.600,1.974,35,5.485,0.783,33,5.303,0.870,33,6.429,0.904,35,6.059,1.282,34,4.088,1.931,34,4.886,1.703,35,2.706,1.226,34,3.697,0.758,33
kiwi (fruit),4,4.857,2.127,35,6.057,1.068,35,5.429,1.555,35,6.424,0.854,33,6.600,0.835,35,5.818,1.546,33,2.857,1.046,35,2.314,1.166,35,3.257,0.936,35
kiwi (New Zealander),4,5.063,2.423,32,5.742,1.269,31,5.000,0.916,31,5.161,1.798,31,5.100,1.660,30,3.767,2.044,30,6.032,1.150,31,3.645,1.471,31,4.290,1.141,31
kneel,5,4.455,2.046,33,5.147,1.375,34,4.286,1.631,35,5.657,1.511,35,5.743,1.679,35,5.710,1.249,31,2.943,1.040,35,3.143,1.268,35,3.771,1.017,35
knife,5,5.813,2.284,32,3.364,1.226,33,5.968,2.376,31,6.586,1.001,29,6.667,0.609,27,6.467,0.670,30,2.606,0.919,33,3.031,1.571,32,5.161,1.050,31
knifed,6,5.333,2.682,33,1.588,0.809,34,3.281,2.197,32,5.515,1.417,33,5.355,1.357,31,5.324,1.794,34,5.559,1.265,34,5.156,1.417,32,5.853,0.845,34
knight,6,5.424,2.400,33,5.909,1.055,33,5.455,2.061,33,5.241,1.454,29,5.903,1.201,31,4.484,1.829,31,3.250,1.090,32,4.188,1.333,32,6.344,0.775,32
knit,4,2.559,1.684,34,5.576,1.016,33,5.212,1.966,33,5.353,1.370,34,5.727,1.162,33,4.724,1.818,29,3.441,1.006,34,2.750,1.173,32,2.281,0.943,32
knock,5,4.875,2.073,32,4.833,0.934,30,5.387,1.430,31,5.807,1.229,31,5.625,1.452,32,6.355,1.002,31,2.849,1.373,33,3.903,1.467,31,4.546,1.157,33
knot,4,3.343,1.788,35,4.600,1.151,35,4.486,1.730,35,6.235,0.909,34,6.265,1.171,34,5.324,1.710,34,3.171,1.082,35,2.686,1.282,35,4.912,0.981,34
knots,5,3.424,2.060,33,4.177,1.175,34,4.294,1.466,34,6.152,1.019,33,5.971,1.043,34,5.032,1.675,31,3.286,1.255,35,2.714,1.255,35,4.469,0.866,32
knots (rope),5,3.969,1.912,32,4.546,1.479,33,5.091,2.065,33,6.061,1.496,33,6.455,1.131,33,5.546,1.578,33,3.400,1.101,35,2.853,1.478,34,4.971,1.317,34
knots (speed),5,4.250,2.278,32,5.333,0.804,33,5.394,1.434,33,3.788,1.719,33,2.727,1.441,33,3.324,1.810,34,5.912,0.951,34,3.781,1.556,32,5.333,1.198,33
know,4,5.129,1.755,31,6.594,1.271,32,7.097,1.174,31,2.161,1.167,31,2.469,1.520,32,6.625,0.754,24,2.233,1.023,30,4.781,1.386,32,4.115,0.800,26
knowledge,9,7.129,1.184,31,8.156,1.003,32,7.226,1.717,31,2.387,1.517,31,2.781,1.948,32,6.231,0.973,26,4.219,0.960,32,5.875,1.293,32,4.379,1.031,29
knuckle,7,4.059,2.141,34,4.571,1.202,35,5.771,2.016,35,6.438,0.899,32,6.030,1.218,33,5.438,1.731,32,3.706,1.273,34,2.758,1.577,33,5.625,1.083,32
knuckles,8,3.879,1.935,33,4.394,1.099,33,5.647,1.780,34,6.500,0.947,34,6.758,0.494,33,5.375,1.386,32,3.441,1.143,34,2.706,1.177,34,5.382,0.971,34
koala,5,5.844,1.906,32,6.936,1.458,31,5.290,1.141,31,6.800,0.476,30,6.750,0.509,28,4.690,1.764,29,3.469,1.145,32,3.133,1.258,30,3.710,0.923,31
label,5,3.714,1.596,35,4.600,1.292,35,4.029,1.812,35,5.314,1.635,35,5.636,1.789,33,5.774,1.069,31,3.800,1.116,35,3.125,1.474,32,3.636,0.881,33
lace,4,4.879,2.129,33,5.829,1.055,35,4.543,1.574,35,6.353,0.836,34,6.143,1.150,35,5.588,1.629,34,3.800,1.327,35,2.200,0.980,35,2.029,1.175,34
laced,5,5.457,2.260,35,5.118,1.388,34,5.200,1.600,35,4.235,1.592,34,5.029,1.905,35,4.455,1.860,33,4.765,1.330,34,2.912,1.197,34,3.086,1.402,35
laces,5,4.029,2.107,34,5.171,0.506,35,4.857,1.312,35,6.429,0.965,35,6.429,0.871,35,5.588,1.478,34,2.457,0.769,35,2.457,1.273,35,3.429,0.994,35
lacking,7,2.875,1.798,32,2.625,1.083,32,3.061,1.516,33,2.606,1.043,33,2.485,1.438,33,5.063,1.657,32,4.697,1.291,33,2.906,1.548,32,4.152,0.744,33
lad,3,4.543,2.102,35,5.029,1.748,35,5.382,1.799,34,5.057,1.672,35,5.371,1.333,35,5.758,1.478,33,4.657,1.655,35,3.686,1.166,35,6.714,0.564,35
ladder,6,3.412,1.717,34,5.515,1.019,33,5.394,1.922,33,6.588,0.691,34,6.543,0.996,35,5.941,1.187,34,2.912,1.011,34,4.212,1.409,33,5.265,0.949,34
ladies,6,5.735,1.651,34,6.406,1.296,32,4.939,1.687,33,6.323,0.996,31,6.382,0.908,34,6.567,0.716,30,2.824,1.175,34,4.343,1.264,35,1.471,1.144,34
lady,4,5.382,2.438,34,6.571,1.379,35,5.727,1.693,33,6.353,0.936,34,6.618,0.728,34,6.273,1.441,33,2.000,1.014,35,3.697,1.359,33,1.000,0.000,35
ladybird,8,4.200,2.109,35,6.714,1.343,35,5.235,1.941,34,6.667,0.817,36,6.800,0.466,35,5.824,1.706,34,2.444,1.363,36,1.571,1.249,35,1.639,1.084,36
lager,5,5.000,2.092,32,5.813,1.379,32,5.364,1.514,33,5.844,1.563,32,6.000,1.639,32,5.733,1.365,30,5.030,1.337,33,3.333,1.470,33,5.939,0.919,33
lagoon,6,5.697,1.834,33,6.061,1.278,33,5.323,1.147,31,6.147,1.088,34,6.177,1.042,34,4.273,2.078,33,5.212,1.148,33,5.500,1.173,32,3.412,1.309,34
lake,4,4.303,1.834,33,6.333,1.271,33,5.324,1.277,34,6.548,0.664,31,6.710,0.579,31,5.714,1.666,28,3.091,0.965,33,5.353,1.348,34,3.433,0.989,30
lamb,4,4.485,1.956,33,6.200,1.064,35,4.813,1.648,32,6.531,0.706,32,6.844,0.441,32,5.594,1.578,32,2.057,0.984,35,2.818,1.086,33,2.971,0.923,34
lamp,4,3.294,1.506,34,5.424,0.854,33,5.156,1.176,32,6.531,1.000,32,6.774,0.607,31,6.438,0.827,32,2.485,0.925,33,2.636,1.096,33,3.636,0.979,33
lance,5,4.433,2.276,30,4.200,1.424,30,5.321,1.627,28,4.800,1.815,30,4.556,1.969,27,2.971,1.558,35,5.310,1.367,29,4.100,1.446,30,5.407,1.028,27
land,4,3.922,1.762,64,5.939,1.113,66,5.766,1.549,64,6.175,1.047,63,5.918,1.164,61,6.038,1.098,53,2.815,0.893,65,5.851,1.469,67,4.810,0.923,63
landing,7,4.029,1.902,34,5.471,0.848,34,5.171,1.298,35,4.800,1.653,35,4.943,1.638,35,5.697,1.193,33,3.400,1.314,35,4.429,1.536,35,4.324,0.674,34
landing (plane),7,4.546,2.271,33,5.879,1.320,33,5.030,1.766,33,5.471,1.334,34,5.971,1.200,34,5.559,1.397,34,3.441,1.241,34,4.765,1.436,34,4.688,1.014,32
landing (stairs),7,3.294,1.856,34,5.147,0.601,34,5.156,1.622,32,6.343,0.826,35,6.229,0.988,35,4.677,1.761,34,3.500,1.419,34,3.914,1.339,35,3.912,0.562,34
landscape,9,5.030,1.834,33,6.364,1.389,33,5.697,1.899,33,5.714,1.364,35,6.177,1.271,34,5.656,1.406,32,4.147,1.191,34,5.765,1.646,34,3.677,0.992,34
lane,4,3.743,1.903,35,5.200,1.116,35,4.546,1.725,33,5.647,1.588,34,5.794,1.207,34,5.647,1.493,34,3.200,1.166,35,3.441,1.666,34,3.853,0.912,34
language,8,4.938,2.091,32,6.710,1.463,31,5.844,1.922,32,3.394,1.874,33,2.484,1.365,31,6.355,0.900,31,3.303,1.267,33,5.719,1.484,32,3.219,0.927,32
lantern,7,4.875,2.088,32,6.057,1.286,35,5.600,1.292,35,6.546,0.656,33,6.571,0.728,35,5.094,1.721,32,4.294,1.201,34,3.314,1.282,35,3.629,1.071,35
lapel,5,2.929,1.646,28,5.214,0.773,28,4.793,1.423,29,5.414,1.543,29,4.692,1.937,26,3.121,2.027,33,5.900,1.248,30,2.600,1.265,25,4.393,1.205,28
large,5,5.750,2.046,32,6.031,1.159,32,5.969,1.912,32,2.969,1.551,32,4.250,1.785,32,6.565,0.648,23,2.594,0.861,32,5.969,0.984,32,5.167,1.067,30
lark,4,3.828,2.183,29,5.032,1.732,31,5.035,1.245,29,5.448,1.773,29,4.807,1.749,31,3.250,2.000,32,5.179,1.560,28,2.966,1.377,29,3.903,1.532,31
lark (bird),4,3.800,2.330,30,6.438,1.321,32,5.258,1.244,31,6.548,0.874,31,5.621,1.690,29,4.406,2.075,32,4.871,1.947,31,2.533,1.565,30,2.900,1.165,30
lark (fun),4,5.938,2.263,32,7.313,0.982,32,6.344,1.670,32,3.469,1.224,32,4.375,1.615,32,2.727,1.763,33,5.375,1.244,32,4.250,0.968,32,4.063,1.345,32
last,4,3.290,1.419,31,3.938,1.391,32,4.294,1.600,34,3.727,2.049,33,3.546,1.794,33,5.969,1.287,32,2.429,1.022,35,4.000,1.568,35,3.939,0.649,33
latent,6,2.867,1.628,30,4.414,1.609,29,4.200,1.400,30,3.097,1.329,31,2.800,1.681,30,3.452,2.061,31,6.636,0.731,33,3.655,1.153,29,4.406,1.027,32
laugh,5,7.471,1.419,34,8.412,0.911,34,7.000,2.072,34,4.206,1.586,34,5.618,1.591,34,6.647,0.588,34,2.353,1.432,34,5.265,1.244,34,3.235,0.972,34
laughter,8,7.375,1.111,32,8.219,0.992,32,6.581,1.792,31,4.364,1.666,33,5.188,1.550,32,6.286,0.920,28,2.968,1.282,31,5.194,1.255,31,3.700,0.737,30
launch,6,5.516,1.965,31,6.061,1.153,33,6.188,1.570,32,3.313,1.379,32,3.909,1.545,33,4.900,1.599,30,4.188,1.261,32,5.094,1.355,32,4.643,0.811,28
lavish,6,6.688,1.488,32,6.813,1.810,32,6.188,1.960,32,3.063,1.298,32,4.281,1.463,32,4.133,1.784,30,5.516,1.292,31,5.387,1.183,31,2.840,1.433,25
law,3,3.600,2.154,30,5.406,1.169,32,3.548,2.367,31,3.613,1.772,31,3.133,1.522,30,5.929,1.132,28,3.733,1.093,30,5.563,1.345,32,4.897,0.923,29
lawn,4,2.968,1.656,31,5.387,1.287,31,5.032,1.713,31,6.300,0.737,30,6.226,0.869,31,4.480,1.446,25,3.375,1.111,32,4.219,1.317,32,3.893,0.976,28
lawsuit,7,4.543,2.285,35,3.118,1.367,34,3.629,1.943,35,5.114,1.430,35,3.629,1.806,35,4.471,2.004,34,6.029,0.985,34,5.636,1.275,33,5.200,1.064,35
lawyer,6,4.333,2.055,33,5.212,1.387,33,5.412,2.238,34,6.382,0.687,34,6.000,1.085,34,5.788,1.273,33,4.735,1.461,34,4.364,1.322,33,4.529,1.194,34
lazy,4,2.939,1.632,33,3.029,1.108,35,5.118,2.026,34,3.735,1.686,34,4.788,1.665,33,6.258,0.983,31,2.800,0.920,35,3.273,1.462,33,4.647,0.836,34
lead,4,4.250,1.969,32,5.686,0.949,35,6.057,2.317,35,4.294,1.525,34,4.286,1.364,35,5.206,1.586,34,3.343,1.040,35,4.529,1.144,34,4.800,0.950,35
lead (direct),4,4.941,2.169,34,5.706,1.600,34,6.457,2.611,35,3.600,1.377,35,4.382,1.698,34,5.543,1.499,35,4.000,1.057,34,4.943,1.194,35,4.771,1.098,35
lead (heavy metal),4,3.200,1.753,35,4.371,1.221,35,5.114,1.703,35,6.543,0.769,35,5.457,1.499,35,4.629,1.958,35,4.743,1.130,35,4.457,1.730,35,5.400,1.074,35
lead (leash),4,4.091,2.417,33,4.758,1.393,33,4.606,2.806,33,6.061,1.347,33,6.182,1.058,33,5.606,1.632,33,3.000,1.128,33,3.030,1.487,33,4.546,1.233,33
leader,6,6.057,1.585,35,6.824,1.465,34,7.771,1.532,35,4.706,1.582,34,5.029,1.558,35,6.114,1.190,35,3.600,1.047,35,5.657,1.308,35,5.200,1.064,35
leaf,4,3.543,2.322,35,5.735,0.980,34,5.412,1.849,34,6.324,1.156,34,6.314,1.582,35,6.212,1.148,33,2.114,0.785,35,2.121,1.122,33,3.353,1.108,34
leaflet,7,3.441,1.718,34,5.063,1.116,32,4.765,1.436,34,6.031,1.287,32,6.281,1.068,32,5.719,1.179,32,4.353,1.108,34,3.000,1.242,35,3.788,0.537,33
league,6,3.844,2.181,32,5.429,1.022,35,5.242,1.634,33,4.000,1.500,32,3.677,1.810,34,4.807,1.674,31,4.400,1.200,35,4.706,1.404,34,5.257,0.996,35
lean,4,4.257,2.182,35,5.571,1.226,35,5.000,2.174,33,4.091,1.485,33,4.147,1.912,34,5.375,1.728,32,4.389,1.799,36,2.971,1.253,35,4.250,1.233,36
lean (skinny),4,4.758,2.104,33,5.212,1.701,33,4.424,1.634,33,4.455,1.519,33,5.281,1.419,32,4.758,1.892,33,5.000,1.303,33,2.406,1.247,32,3.091,1.311,33
lean (tilt),4,3.647,1.661,34,4.735,0.885,34,4.912,1.755,34,4.455,1.539,33,5.242,1.457,33,5.471,1.631,34,3.382,1.112,34,3.594,1.271,32,3.727,0.827,33
learn,5,6.000,1.842,33,7.514,1.339,35,6.516,1.701,31,3.314,1.703,35,3.606,1.575,33,6.000,1.437,31,2.714,0.813,35,5.294,1.072,34,3.471,0.813,34
learning,8,5.645,2.294,31,7.727,1.238,33,6.839,1.762,31,3.531,1.639,32,4.091,1.929,33,6.290,1.141,31,2.758,0.889,33,5.188,1.285,32,3.471,1.036,34
least,5,2.800,1.564,35,3.514,1.422,35,3.829,1.341,35,3.294,1.618,34,2.400,1.571,35,5.853,1.191,34,3.412,1.216,34,2.303,1.660,33,4.030,0.717,33
leather,7,4.677,1.966,34,5.206,1.023,34,5.677,1.470,34,6.412,0.772,34,5.912,1.222,34,5.813,1.261,32,4.088,1.292,34,3.441,1.265,34,4.471,1.218,34
leaves,6,3.943,2.013,35,5.441,0.811,34,5.514,1.052,35,6.429,0.803,35,6.457,0.840,35,6.303,1.000,33,2.029,0.810,35,2.000,1.014,35,3.343,0.924,35
lecture,7,2.970,1.749,33,4.235,1.610,34,4.294,1.807,34,5.206,1.510,34,5.618,1.261,34,6.576,0.740,33,5.647,1.258,34,4.824,1.382,34,4.030,0.969,33
lecturer,8,3.657,2.164,35,5.677,1.470,34,4.257,2.285,35,6.314,0.820,35,6.265,0.917,34,6.206,1.301,34,6.177,1.014,34,4.086,1.296,35,5.029,0.891,34
ledge,5,3.531,1.732,32,4.485,0.821,33,4.629,1.475,35,5.200,1.618,35,5.294,1.672,34,5.452,1.499,31,4.029,1.444,35,3.143,1.496,35,4.273,0.617,33
leg,3,4.500,2.004,34,5.371,0.796,35,5.686,1.563,35,6.543,0.769,35,6.657,1.013,35,6.594,0.785,32,1.677,0.794,34,3.559,1.288,34,4.088,1.337,34
leg (component),3,3.438,1.619,32,5.645,0.900,31,5.594,1.765,32,6.000,1.348,33,5.387,2.043,31,5.467,1.784,30,3.636,1.967,33,3.387,1.517,31,4.065,0.716,31
leg (limb),3,4.371,2.166,35,5.559,0.976,34,5.657,1.603,35,6.882,0.529,34,6.800,0.524,35,6.500,0.814,34,1.794,0.796,34,3.686,1.563,35,4.059,0.906,34
legal,5,3.849,1.828,33,5.029,1.562,34,3.364,2.172,33,4.242,1.634,33,3.182,1.585,33,6.032,1.177,31,4.735,1.244,34,5.000,1.237,34,4.727,1.052,33
legend,6,5.794,2.324,34,7.618,1.435,34,6.412,2.060,34,3.546,1.955,33,3.485,2.002,33,5.531,1.224,32,4.273,1.213,33,5.750,1.146,32,5.000,1.283,34
legend (key),6,3.482,1.853,27,5.379,0.715,29,4.852,0.803,27,4.926,1.412,27,4.704,1.629,27,3.781,2.301,32,5.857,1.302,28,3.357,1.394,28,4.179,0.966,28
legend (tale),6,6.086,2.383,35,6.943,1.372,35,5.829,1.483,35,3.382,1.831,34,4.441,1.684,34,5.057,1.739,35,3.829,1.207,35,5.529,1.480,34,4.886,1.282,35
leggings,8,3.849,2.698,33,4.970,0.969,33,5.029,1.159,35,6.212,1.122,33,6.314,1.141,35,5.394,1.757,33,4.457,1.592,35,2.677,1.077,34,1.939,0.776,33
legion,6,5.250,1.871,32,5.000,1.459,31,4.600,1.943,30,4.000,1.566,31,3.969,1.425,32,3.219,1.576,32,5.774,1.361,31,5.969,0.883,32,5.581,0.943,31
legislation,11,3.121,2.129,33,4.576,1.955,33,3.688,2.627,32,4.156,1.787,32,3.394,2.029,33,5.032,1.732,31,6.324,1.077,34,5.031,1.468,32,5.000,1.213,34
legislator,10,3.313,2.157,32,4.094,1.331,32,4.719,2.197,32,5.094,1.355,32,4.364,1.920,33,3.394,1.594,33,6.529,0.848,34,4.194,1.424,31,5.324,1.021,34
legs,4,5.500,1.581,32,5.656,1.019,32,6.200,1.275,30,6.867,0.340,30,6.741,0.516,27,6.593,0.733,27,1.839,0.723,31,3.182,1.424,33,3.000,1.155,33
leisure,7,5.765,2.302,34,7.235,1.373,34,6.029,1.740,34,3.457,1.810,35,4.177,1.271,34,5.500,1.440,34,4.941,1.259,34,4.706,1.177,34,3.371,1.267,35
lemon,5,4.966,1.586,29,5.500,1.025,30,5.267,1.181,30,6.742,0.671,31,6.655,0.708,29,6.333,1.089,27,2.813,1.158,32,2.000,0.921,33,3.482,0.877,27
lemonade,8,4.688,1.975,32,6.419,1.158,31,5.724,1.142,29,6.290,0.850,31,6.241,0.773,29,5.407,1.727,27,2.719,0.874,32,2.677,1.228,31,3.345,0.882,29
lend,4,3.906,1.508,32,5.000,1.750,32,4.667,1.837,33,2.788,1.174,33,2.774,1.361,31,5.645,0.969,31,4.000,1.155,30,3.750,1.199,32,3.964,0.731,28
length,6,4.032,1.694,31,5.258,0.761,31,5.393,0.976,28,3.000,1.693,30,3.219,1.386,32,6.269,0.811,26,3.161,1.110,31,4.387,1.098,31,4.379,0.715,29
leopard,7,5.750,1.837,32,5.636,1.202,33,5.000,1.758,33,6.727,0.750,33,6.824,0.381,34,5.281,1.586,32,3.091,1.288,33,4.235,1.395,34,4.059,1.162,34
leprosy,7,3.645,2.193,31,2.353,1.391,34,3.156,1.563,32,6.032,1.062,31,5.031,1.845,32,3.000,2.060,33,6.125,1.192,32,4.469,1.299,32,4.300,0.640,30
lesbian,7,6.059,2.313,34,5.486,1.296,35,5.735,1.521,34,5.177,1.653,34,5.000,1.586,35,6.177,1.124,34,5.686,1.008,35,4.294,1.099,34,1.600,0.835,35
lesson,6,5.114,2.025,35,5.771,1.221,35,4.824,2.242,34,4.829,1.558,35,5.412,1.396,34,6.265,0.779,34,3.029,0.910,35,4.412,0.878,34,3.771,0.796,35
letter,6,4.686,1.833,35,5.800,1.166,35,5.200,1.410,35,6.286,1.030,35,6.412,0.844,34,5.970,0.937,33,2.618,0.971,34,2.794,1.207,34,3.235,1.214,34
letter (alphabet),6,2.576,1.724,33,5.485,0.989,33,5.515,1.708,33,5.212,1.771,33,5.909,1.379,33,6.313,1.424,32,2.000,0.739,33,2.364,1.772,33,4.061,0.649,33
letter (correspondence),6,4.500,2.186,34,5.618,1.112,34,5.800,1.327,35,6.057,1.194,35,5.882,1.388,34,5.943,1.218,35,3.114,1.237,35,2.853,0.912,34,3.600,0.932,35
letters,7,4.061,2.424,33,5.529,1.266,34,6.182,1.466,33,5.429,1.729,35,5.824,1.294,34,6.219,1.192,32,2.429,1.129,35,3.500,1.835,34,3.618,1.213,34
letters (alphabet),7,3.515,1.794,33,5.303,0.834,33,5.441,1.090,34,5.688,1.285,32,6.156,1.228,32,5.971,1.465,34,2.212,1.008,33,3.229,1.658,35,3.939,0.694,33
letters (correspondence),7,4.057,1.970,35,5.576,0.854,33,5.424,1.457,33,5.515,1.438,33,6.147,1.216,34,5.294,1.637,34,3.147,1.088,34,3.057,1.330,35,3.727,0.930,33
lettuce,7,2.556,1.863,36,5.486,1.105,35,5.353,1.661,34,6.743,0.553,35,6.794,0.583,34,6.375,1.166,32,3.056,1.413,36,2.194,1.126,36,3.111,1.048,36
liar,4,5.424,2.297,33,2.063,1.144,32,4.625,1.949,32,3.333,1.735,33,3.750,1.768,32,6.172,0.912,29,2.546,0.700,33,4.636,1.573,33,4.364,1.322,33
liberty,7,5.853,1.881,34,7.273,1.441,33,6.879,1.610,33,2.647,1.493,34,2.939,1.413,33,5.156,1.622,32,5.735,1.196,34,5.697,1.267,33,3.853,1.263,34
librarian,9,3.688,2.284,32,5.800,1.470,35,4.531,1.820,32,6.182,0.869,33,6.226,1.128,31,5.576,1.498,33,3.629,0.831,35,3.618,1.284,34,2.529,1.144,34
library,7,3.625,1.980,32,5.844,1.277,32,5.531,2.015,32,6.656,0.690,32,6.667,0.532,33,6.625,0.740,32,3.424,0.986,33,4.909,1.564,33,3.781,0.739,32
lice,4,3.742,2.185,31,2.300,1.069,30,3.645,1.514,31,6.400,0.757,30,5.807,1.281,31,4.037,2.117,27,3.563,0.933,32,1.677,0.963,31,4.379,0.715,29
lid,3,2.677,1.604,34,5.177,0.617,34,5.171,1.341,35,6.455,0.820,33,6.206,1.132,34,6.121,1.094,33,2.343,0.826,35,2.143,1.199,35,3.971,0.514,34
lie,3,5.606,2.348,33,2.333,1.005,33,5.364,2.144,33,2.941,1.626,34,2.909,1.583,33,6.379,0.715,29,2.618,0.875,34,4.546,1.760,33,4.147,1.061,34
lie (position),3,3.857,2.113,35,5.543,1.078,35,4.800,1.983,35,4.914,1.610,35,5.457,1.662,35,6.031,1.447,32,2.486,1.556,35,3.229,1.396,35,3.677,0.794,34
lie (untruth),3,4.647,2.472,34,2.059,1.371,34,4.382,2.723,34,3.382,1.941,34,2.824,1.706,34,6.412,1.088,34,2.088,0.742,34,4.677,1.727,34,4.576,1.045,33
lies,4,5.226,2.090,31,2.194,0.997,31,3.500,1.765,30,2.516,1.132,31,2.742,1.759,31,6.000,1.174,29,2.645,0.935,31,4.903,1.353,31,4.103,0.845,29
lies (position),4,3.941,2.555,34,4.886,1.214,35,4.758,2.175,33,4.629,1.514,35,5.515,1.395,33,5.647,1.588,34,2.971,1.445,34,3.677,1.254,34,4.000,0.939,34
lies (untruths),4,4.936,2.639,31,1.788,0.844,33,4.088,2.254,34,3.029,1.715,35,3.029,1.689,34,6.147,1.191,34,2.714,1.278,35,4.677,1.622,34,4.333,1.223,33
life,4,6.735,2.062,34,7.303,1.359,33,6.235,2.276,34,2.719,1.841,32,3.061,2.014,33,6.741,0.583,27,2.667,0.804,33,6.412,1.115,34,3.581,0.872,31
lift,4,4.514,2.075,35,5.571,1.077,35,5.294,1.933,34,5.059,1.714,34,4.886,1.848,35,5.807,1.468,31,2.829,1.000,35,4.303,1.337,33,4.600,1.074,35
lift (elevator),4,3.531,2.091,32,5.313,1.130,32,4.875,1.763,32,6.688,0.634,32,6.645,0.743,31,6.414,0.966,29,2.758,1.156,33,3.800,1.681,30,4.576,0.986,33
lift (raise),4,4.143,2.016,35,6.000,1.434,35,6.294,1.582,34,4.829,1.905,35,5.265,1.559,34,5.853,1.167,34,2.543,1.179,35,4.086,1.360,35,4.647,0.967,34
light,5,5.656,1.881,32,7.188,0.982,32,5.933,1.459,30,4.968,1.470,31,5.688,1.530,32,6.520,0.640,25,2.069,0.907,29,4.688,2.098,32,2.862,0.937,29
light (brightness),5,6.294,2.177,34,7.457,1.295,35,5.546,1.860,33,5.303,1.696,33,6.161,0.883,31,6.516,0.757,31,2.765,1.352,34,5.735,1.313,34,2.971,1.014,34
light (weight),5,3.677,2.124,34,5.647,1.780,34,4.500,2.076,34,4.086,1.763,35,4.000,2.044,34,5.906,1.128,32,3.000,1.306,34,2.235,1.307,34,2.971,1.253,35
lightbulb,9,3.281,1.891,32,5.625,1.053,32,5.355,1.033,31,6.781,0.599,32,6.719,0.717,32,6.563,0.864,32,3.032,1.092,31,2.645,1.577,31,3.969,0.770,32
lighthouse,10,3.853,2.238,34,6.600,1.377,35,5.200,1.582,35,6.486,0.874,35,6.794,0.583,34,4.912,1.634,34,3.171,1.183,35,5.471,1.719,34,4.171,1.253,35
lighting,8,5.219,2.395,32,6.088,1.222,34,5.765,1.535,34,5.516,1.663,31,5.343,1.473,35,5.968,1.332,31,3.200,1.166,35,4.686,1.635,35,3.719,0.910,32
lightning,9,7.032,2.250,31,4.875,2.162,32,3.939,2.348,33,6.030,1.029,33,6.765,0.597,34,5.939,1.632,33,2.824,1.150,34,5.455,1.653,33,4.735,1.357,34
lights,6,5.500,1.959,34,6.697,1.218,33,5.735,1.578,34,5.941,1.187,34,6.606,0.649,33,6.333,0.910,33,2.088,0.702,34,3.971,1.524,34,3.353,0.997,34
like,4,5.500,2.278,34,7.371,1.221,35,5.906,1.756,32,3.059,1.731,34,3.118,1.843,34,6.727,0.509,33,1.882,0.676,34,4.152,1.654,33,2.971,1.000,35
like (love),4,6.735,2.019,34,7.706,1.466,34,5.500,2.332,32,2.941,1.830,34,3.824,1.977,34,6.758,0.740,33,2.206,1.278,34,5.559,1.499,34,2.667,1.223,33
like (similar to),4,3.382,1.799,34,5.559,1.034,34,5.121,0.729,33,2.727,1.441,33,2.636,1.685,33,6.235,1.516,34,2.588,1.141,34,3.273,1.023,33,3.382,0.805,34
lilac,5,4.379,1.937,29,5.875,1.192,32,4.839,0.723,31,5.133,1.500,30,5.484,1.365,31,4.464,1.701,28,4.188,1.488,32,3.133,1.147,30,2.214,0.977,28
limb,4,3.588,1.817,34,5.000,0.676,35,5.000,1.014,35,6.371,1.149,35,6.114,1.141,35,5.059,1.552,34,4.571,1.358,35,3.571,1.022,35,4.273,0.565,33
limb (body),4,3.824,1.870,34,5.343,0.715,35,5.914,1.842,35,6.714,0.740,35,6.441,0.811,34,5.294,1.741,34,4.143,1.268,35,3.914,1.339,35,4.286,0.813,35
limb (tree),4,3.303,1.425,33,5.455,1.047,33,5.061,1.229,33,6.265,1.220,34,6.061,1.071,33,3.629,1.929,35,4.219,1.576,32,4.121,1.647,33,4.031,1.015,32
limber,6,4.645,2.294,31,5.500,1.199,32,5.516,1.411,31,4.133,1.500,30,3.938,1.819,32,3.438,2.015,32,5.484,1.411,31,3.548,1.131,31,4.313,1.590,32
lime,4,4.767,2.201,30,5.226,1.791,31,5.300,1.464,30,6.452,1.160,31,6.539,0.843,26,5.704,1.328,27,3.594,1.142,32,2.000,1.073,33,3.966,0.850,29
limit,5,3.543,1.746,35,4.147,1.331,34,3.400,2.059,35,2.824,1.599,34,2.529,1.557,34,5.735,1.267,34,4.143,1.175,35,3.714,1.830,35,4.088,0.702,34
limited,7,4.161,2.018,31,3.273,1.108,33,3.030,1.899,33,2.455,1.157,33,2.469,1.346,32,5.387,1.262,31,4.546,1.208,33,2.906,1.444,32,3.931,0.583,29
limousine,9,5.143,2.356,35,6.353,1.326,34,6.030,1.766,33,6.543,0.840,35,6.257,1.610,35,4.471,2.132,34,4.829,1.159,35,4.882,1.510,34,3.471,1.377,34
limp,4,3.343,1.567,35,3.706,1.226,34,4.000,1.740,35,4.719,1.352,32,4.844,1.752,32,5.161,1.483,31,4.265,1.290,34,3.177,1.317,34,4.088,0.887,34
line,4,3.313,1.590,32,5.029,1.055,35,4.735,1.441,34,5.529,1.480,34,6.114,1.450,35,5.735,1.379,34,2.171,0.810,35,3.147,1.141,34,4.088,0.445,34
linear,6,3.194,1.883,36,5.500,1.236,36,4.618,1.766,34,3.857,1.854,35,3.971,2.022,34,4.667,1.918,33,5.944,1.177,36,3.824,1.271,34,4.333,1.225,36
link,4,3.879,1.805,33,5.485,1.077,33,5.531,1.172,32,3.485,1.520,33,4.250,1.803,32,5.300,1.464,30,3.546,1.305,33,2.906,1.208,32,4.000,0.603,33
lion,4,6.727,1.754,66,5.641,1.339,64,5.492,2.587,63,6.800,0.702,60,6.887,0.317,62,5.836,1.487,55,2.046,0.793,65,5.048,1.621,62,5.794,1.115,63
lioness,7,6.647,1.607,34,5.800,1.753,35,5.469,2.872,32,6.559,0.650,34,6.667,0.725,33,4.909,1.730,33,3.571,1.358,35,5.242,1.457,33,1.441,1.063,34
lip,3,5.290,2.113,31,5.625,0.893,32,5.636,1.344,33,6.375,0.893,32,6.813,0.390,32,6.375,1.139,32,1.909,1.026,33,2.188,0.982,32,2.824,1.200,34
lips,4,6.844,1.372,32,6.367,1.329,30,5.344,1.265,32,6.786,0.490,28,6.586,0.670,29,6.520,0.806,25,2.125,0.781,32,2.839,1.346,31,2.433,0.804,30
lipstick,8,5.290,1.853,31,5.688,1.333,32,5.258,2.109,31,6.517,0.725,29,6.704,0.597,27,5.708,1.274,24,3.406,1.057,32,2.200,1.424,30,1.355,0.598,31
liquid,6,4.177,1.947,34,5.382,0.940,34,4.941,1.136,34,6.118,1.132,34,6.086,1.079,35,6.125,0.960,32,3.200,1.090,35,3.618,1.435,34,3.629,0.759,35
liquor,6,6.206,2.083,34,4.909,1.747,33,4.941,1.748,34,6.324,1.049,34,6.265,1.267,34,5.618,1.698,34,5.529,1.419,34,3.529,1.500,34,4.971,1.272,34
list,4,3.088,1.669,34,5.343,0.791,35,5.030,1.527,33,5.343,1.264,35,5.771,1.123,35,6.281,1.007,32,2.771,0.796,35,3.229,1.375,35,3.771,0.929,35
listless,8,3.219,1.709,32,4.063,1.273,32,4.250,1.803,32,2.807,1.148,31,3.000,1.620,32,3.387,1.979,31,6.121,1.066,33,3.364,1.573,33,3.867,0.884,30
literature,10,5.879,2.422,33,6.971,1.317,34,5.853,1.849,34,5.382,1.534,34,5.500,1.520,34,5.824,1.361,34,5.353,0.997,34,4.943,1.530,35,3.206,1.231,34
litre,5,3.382,1.895,34,5.212,0.640,33,5.177,1.271,34,5.618,1.515,34,5.353,1.432,34,6.242,1.102,33,4.600,1.269,35,3.424,1.326,33,4.125,0.781,32
litter,6,3.257,2.089,35,3.257,1.537,35,5.086,1.811,35,5.824,1.097,34,6.029,1.276,35,6.061,1.229,33,3.171,0.941,35,2.912,1.463,34,4.571,0.767,35
litter (animal babies),6,4.758,2.686,33,7.125,1.495,32,4.936,1.684,31,6.500,1.090,32,6.161,1.247,31,5.188,1.878,32,4.091,1.288,33,2.688,1.530,32,2.636,1.176,33
litter (trash),6,3.029,1.871,34,3.147,1.611,34,5.588,1.865,34,6.576,0.740,33,6.471,0.915,34,5.941,1.235,34,2.886,1.090,35,3.229,1.197,35,4.343,0.955,35
little,6,3.406,1.497,32,4.667,1.664,33,4.531,2.165,32,3.970,1.487,33,4.242,1.724,33,6.406,0.744,32,2.059,1.371,34,1.727,0.962,33,3.242,1.181,33
live,4,6.344,2.101,32,7.618,1.213,34,6.636,1.720,33,4.400,2.003,35,4.546,1.811,33,6.094,0.914,32,2.588,0.943,34,5.375,1.269,32,3.485,0.857,33
live (not recorded),4,6.250,1.479,32,6.500,1.199,32,5.606,1.324,33,4.531,1.601,32,4.563,1.836,32,6.313,0.982,32,4.406,1.389,32,5.063,1.144,32,4.121,0.591,33
live (to exist),4,6.758,2.001,33,7.914,1.251,35,7.118,1.906,34,4.091,2.353,33,4.353,1.998,34,6.206,1.079,34,2.629,1.071,35,5.758,1.436,33,3.800,0.920,35
lively,6,6.656,1.914,32,7.588,0.943,34,6.971,1.200,34,3.546,1.578,33,4.529,1.770,34,5.656,1.265,32,3.771,1.044,35,4.849,1.282,33,3.471,1.289,34
lizard,6,4.697,1.732,33,5.029,1.248,34,5.531,1.714,32,6.606,0.814,33,6.765,0.489,34,5.677,1.730,31,2.588,0.974,34,2.818,1.527,33,5.088,1.147,34
llama,5,3.735,2.146,34,5.765,1.285,34,5.206,1.346,34,6.647,0.936,34,6.677,0.580,34,4.344,1.743,32,4.088,1.502,34,3.824,1.671,34,3.794,1.079,34
load,4,4.229,2.044,35,4.971,1.000,35,5.382,1.372,34,4.235,1.395,34,4.000,1.493,35,5.688,1.550,32,4.029,1.200,34,4.688,1.488,32,5.114,1.036,35
loaf,4,3.742,2.016,31,5.656,1.079,32,5.182,1.217,33,6.290,0.770,31,6.323,0.963,31,5.692,1.136,26,3.177,0.857,34,2.406,0.996,32,4.258,1.077,31
loaf (be lazy),4,2.818,1.623,33,3.281,1.375,32,4.879,1.903,33,3.333,1.682,33,4.030,1.732,33,3.242,2.031,33,5.594,1.497,32,3.125,1.244,32,5.030,1.000,33
loaf (bread),4,3.086,1.826,35,5.686,0.949,35,5.118,1.207,34,6.844,0.441,32,6.939,0.239,33,6.333,1.247,33,3.000,1.219,35,2.424,1.256,33,3.941,0.765,34
loan,4,3.667,1.837,33,3.686,1.326,35,3.394,1.874,33,4.400,1.516,35,3.600,1.677,35,5.710,1.325,31,5.257,1.250,35,4.600,1.247,35,4.600,0.800,35
lobster,7,4.914,1.795,35,5.294,0.986,34,5.257,1.155,35,6.771,0.539,35,6.677,0.756,34,5.029,1.654,34,3.743,1.130,35,3.200,1.283,35,4.457,0.873,35
locate,6,4.514,1.481,35,5.588,1.331,34,5.343,1.308,35,3.886,1.450,35,3.471,1.613,34,5.029,1.505,34,4.486,1.273,35,4.114,1.036,35,4.057,0.924,35
location,8,4.303,2.067,33,5.333,0.682,33,5.394,1.858,33,4.636,1.573,33,3.576,1.939,33,6.219,1.053,32,3.970,1.000,33,4.788,1.591,33,3.939,0.649,33
lock,4,4.086,2.103,35,4.735,1.461,34,5.118,1.906,34,6.143,0.899,35,6.257,0.905,35,5.943,1.473,35,2.914,0.937,35,2.800,1.430,35,4.771,1.071,35
lock (door),4,4.314,2.290,35,4.882,1.491,34,5.242,2.547,33,6.206,1.231,34,6.171,1.108,35,6.065,1.413,31,2.971,1.028,35,2.618,1.351,34,4.529,1.289,34
lock (hair),4,4.177,1.806,34,5.469,1.414,32,5.382,1.534,34,5.742,1.244,31,6.194,1.090,31,4.688,1.810,32,4.471,1.377,34,2.382,1.476,34,2.813,1.310,32
locker,6,2.788,1.647,33,5.029,0.747,34,5.152,1.282,33,6.371,0.865,35,6.314,0.979,35,5.677,1.408,34,3.882,1.278,34,3.059,1.454,34,4.706,0.892,34
locket,6,4.457,2.182,35,6.412,1.437,34,5.485,1.635,33,6.353,0.762,34,6.714,0.511,35,5.250,1.750,32,4.171,1.424,35,1.829,1.298,35,2.139,1.182,36
log,3,3.219,1.850,32,5.000,0.750,32,4.818,1.140,33,6.250,1.090,32,6.188,1.158,32,5.750,1.500,32,2.667,1.064,33,3.125,1.709,32,4.839,0.883,31
log (record),3,3.118,1.605,34,5.088,1.039,34,5.273,1.675,33,4.971,1.465,34,4.588,1.817,34,4.606,2.014,33,5.324,1.049,34,3.939,1.516,33,4.303,0.834,33
log (wood),3,3.364,2.144,33,5.314,0.919,35,5.645,1.597,31,6.382,1.000,34,6.455,1.157,33,5.212,1.788,33,2.971,1.404,35,4.194,1.595,31,5.469,1.000,32
logs,4,3.303,1.817,33,4.818,1.086,33,5.226,1.288,31,6.563,0.704,32,6.546,0.782,33,5.484,1.624,31,3.091,1.055,33,3.688,1.509,32,5.000,1.000,34
logs (records),4,2.500,1.719,34,5.121,1.122,33,5.177,1.562,34,5.471,1.334,34,5.029,1.521,35,3.781,1.672,32,5.657,1.393,35,3.546,1.373,33,4.457,1.051,35
logs (wood),4,3.424,1.826,33,5.735,1.196,34,5.618,1.372,34,6.750,0.500,32,6.529,0.977,34,5.313,1.590,32,3.324,0.992,34,3.912,1.788,34,5.324,0.962,34
loins,5,5.625,2.073,32,5.094,1.100,32,5.290,1.249,31,5.313,1.261,32,4.906,1.182,32,3.065,1.831,31,6.281,0.838,32,3.375,1.192,32,4.781,1.363,32
lonely,6,3.625,2.204,32,1.844,0.972,32,3.219,2.260,32,2.727,1.462,33,3.484,1.663,31,6.482,0.631,27,3.656,1.215,32,4.344,1.881,32,3.800,0.702,30
long,4,4.059,2.057,34,4.882,0.900,34,5.314,1.237,35,3.657,2.069,35,4.294,1.741,34,6.364,0.915,33,2.059,0.998,34,4.971,1.765,35,4.647,0.836,34
long (not short),4,4.206,1.982,34,5.206,1.207,34,5.294,1.775,34,4.235,1.573,34,5.029,1.823,34,6.394,0.919,33,2.118,1.051,34,4.853,1.629,34,4.382,0.971,34
long (yearn),4,5.273,2.192,33,4.441,1.785,34,3.906,1.942,32,2.429,1.440,35,3.294,1.993,34,4.353,1.747,34,4.882,1.471,34,5.029,1.159,35,3.206,1.023,34
longing,7,4.909,1.815,33,4.303,1.337,33,3.971,1.740,34,2.429,1.337,35,3.235,1.535,34,4.781,1.634,32,4.771,1.436,35,4.771,1.456,35,3.500,1.031,32
loop,4,4.200,2.067,35,5.314,0.854,35,4.765,1.800,34,4.576,1.843,33,5.529,1.684,34,5.531,1.274,32,3.371,1.123,35,3.500,1.577,34,3.429,0.965,35
loophole,8,3.688,2.171,32,4.129,1.560,31,4.936,2.242,31,2.563,1.368,32,2.710,1.441,31,4.000,1.857,29,5.970,1.087,33,3.548,1.521,31,4.063,0.609,32
loose,5,3.793,1.827,29,4.303,1.547,33,4.750,1.458,32,3.313,1.184,32,3.813,1.609,32,4.931,1.258,29,3.313,0.916,32,3.758,1.371,33,3.482,1.032,27
lord,4,5.094,2.067,32,4.515,1.940,33,4.333,2.470,33,4.485,1.635,33,4.097,1.940,31,4.467,1.765,30,3.531,1.457,32,4.939,1.205,33,6.097,0.893,31
lorry,5,3.000,1.627,34,4.629,1.044,35,5.457,1.499,35,6.813,0.464,32,6.829,0.446,35,6.030,1.087,33,2.457,1.360,35,5.371,1.640,35,5.588,1.240,34
lose,4,3.909,2.151,33,2.618,1.000,34,3.719,1.908,32,3.818,1.486,33,3.469,1.677,32,6.063,0.966,32,2.485,0.957,33,3.824,1.224,34,4.097,0.856,31
loser,5,3.559,2.403,34,2.412,1.115,34,3.235,2.001,34,3.029,1.543,34,3.559,1.769,34,5.485,1.540,33,3.382,1.329,34,3.636,1.630,33,4.559,0.847,34
lost,4,4.156,2.078,32,3.031,0.883,32,2.742,1.015,31,3.500,1.090,32,4.250,1.888,32,6.344,0.888,32,2.563,1.088,32,4.097,1.802,31,3.969,0.770,32
lottery,7,5.543,2.033,35,6.333,1.341,33,4.088,2.161,34,5.086,1.628,35,4.879,1.665,33,5.677,1.130,34,4.171,1.028,35,4.914,1.697,35,4.143,0.930,35
loud,4,5.588,2.211,34,4.400,1.458,35,5.588,2.144,34,4.324,1.890,34,3.849,1.777,33,6.419,0.872,31,1.857,0.542,35,5.529,1.460,34,4.912,1.245,34
louse,5,3.533,1.910,30,3.281,1.328,32,4.548,2.107,31,5.387,1.698,31,5.258,2.000,31,3.031,1.649,32,4.500,1.837,32,2.233,1.585,30,4.419,1.040,31
lousy,5,3.500,1.667,34,2.559,1.193,34,3.912,1.738,34,2.471,0.977,34,2.765,1.436,34,4.235,1.646,34,5.000,1.111,34,3.813,1.310,32,4.529,1.007,34
lovable,7,6.765,2.073,34,8.294,0.787,34,5.629,2.553,35,3.229,1.790,35,4.364,1.755,33,5.941,0.906,34,3.647,1.391,34,5.515,1.329,33,2.171,1.183,35
love,4,8.147,0.944,34,8.647,0.723,34,5.303,2.897,33,2.849,1.893,33,4.471,2.118,34,6.906,0.292,32,1.912,1.039,34,6.294,1.249,34,2.294,1.273,34
lovely,6,6.382,1.645,34,7.794,0.994,34,5.706,1.741,34,3.265,1.290,34,4.000,1.595,33,6.242,0.954,33,3.029,1.055,35,4.364,1.176,33,2.059,1.027,34
lover,5,7.441,1.241,34,8.029,1.028,35,5.486,2.103,35,4.471,1.770,34,5.000,1.639,35,6.273,0.897,33,5.000,1.531,35,5.088,1.269,34,3.200,1.582,35
loving,6,7.229,1.532,35,8.600,0.725,35,6.257,2.359,35,2.571,1.154,35,4.771,1.774,35,6.343,0.860,35,2.857,1.018,35,6.177,1.042,34,2.314,1.063,35
low,3,3.353,1.326,34,3.286,1.110,35,3.743,1.461,35,3.886,1.489,35,3.771,1.551,35,5.938,1.321,32,2.257,0.805,35,2.829,1.502,35,4.088,0.702,34
loyal,5,6.242,1.688,33,8.156,1.149,32,5.849,2.258,33,3.091,1.443,33,3.091,1.694,33,5.875,1.317,32,4.212,1.225,33,5.313,1.570,32,3.212,1.320,33
loyalty,7,5.629,1.899,35,8.206,0.994,34,6.200,2.095,35,2.314,1.469,35,2.971,1.521,35,5.647,1.281,34,4.943,0.955,35,5.600,1.020,35,3.514,1.538,35
lubricant,9,6.294,1.775,34,6.000,1.534,34,5.719,1.956,32,5.600,1.314,35,5.324,1.490,34,5.059,1.662,34,6.457,0.769,35,3.364,1.592,33,4.118,1.567,34
lubricate,9,5.727,2.416,33,5.206,0.994,34,5.091,1.240,33,4.813,1.446,32,4.333,1.428,33,4.677,1.634,31,6.294,1.016,34,4.000,1.436,33,4.546,1.157,33
luck,4,6.849,1.438,33,7.914,1.251,35,4.882,2.687,34,2.206,1.530,34,3.441,2.075,34,5.879,1.552,33,2.657,1.013,35,4.657,1.866,35,3.400,0.869,35
lucky,5,6.625,1.615,32,8.097,0.928,31,5.375,1.933,32,2.258,0.983,31,2.656,1.492,32,6.083,1.320,24,2.867,0.884,30,4.781,1.243,32,3.448,0.813,29
luggage,7,3.382,1.863,34,5.206,1.079,34,5.457,1.480,35,6.588,0.691,34,6.500,1.041,36,5.235,1.986,34,3.972,1.443,36,4.139,1.494,36,4.057,1.241,35
lumber,6,3.355,1.514,31,4.633,0.875,30,5.094,1.422,32,5.065,1.900,31,4.719,2.168,32,3.969,1.976,32,5.188,1.446,32,4.323,1.532,31,5.500,0.922,30
lumber (move slowly),6,2.441,1.355,34,3.382,1.058,34,3.515,1.438,33,4.091,1.747,33,4.912,1.805,34,4.088,2.092,34,5.727,1.136,33,3.849,1.459,33,4.882,0.932,34
lumber (wood),6,3.657,2.056,35,5.229,1.123,35,5.606,1.347,33,6.314,0.820,35,6.029,1.339,34,3.788,1.737,33,5.182,1.566,33,4.794,1.586,34,5.824,1.014,34
lump,4,3.375,2.058,32,3.813,1.210,32,4.344,1.290,32,5.697,1.291,33,5.546,1.373,33,5.455,1.479,33,3.219,1.192,32,3.588,1.801,34,3.909,1.311,33
lunch,5,5.029,2.051,34,6.152,1.104,33,5.629,0.959,35,5.606,1.278,33,5.914,1.025,35,6.750,0.612,32,2.057,0.826,35,3.118,1.388,34,3.441,0.774,34
lunching,8,4.188,2.128,32,5.906,1.042,32,5.621,1.563,29,4.438,1.784,32,4.636,1.611,33,3.387,2.165,31,5.219,1.691,32,3.531,1.060,32,3.065,1.343,31
lungs,5,4.371,1.958,35,6.441,1.459,34,5.118,1.676,34,6.559,1.034,34,6.529,0.652,34,6.182,1.424,33,3.257,1.051,35,3.571,1.460,35,4.086,0.906,35
lure,4,5.273,2.034,33,3.303,1.218,33,3.971,2.216,34,2.941,1.349,34,2.941,1.494,34,4.546,1.742,33,5.576,1.102,33,3.912,1.422,34,4.088,1.337,34
luscious,8,6.938,2.120,32,7.382,1.515,34,5.706,1.840,34,2.912,1.579,34,4.394,1.650,33,3.546,1.860,33,5.667,1.035,33,4.636,1.202,33,2.091,0.933,33
lush,4,5.059,2.182,34,6.939,1.369,33,5.382,1.329,34,2.800,1.489,35,3.177,1.581,34,4.636,1.982,33,5.286,1.300,35,3.091,1.264,33,2.455,0.988,33
lust,4,7.353,1.730,34,5.543,2.297,35,4.743,2.832,35,2.794,1.677,34,4.171,1.949,35,5.781,1.363,32,5.771,1.197,35,5.441,1.265,34,3.514,1.888,35
luxury,6,6.333,2.271,30,7.839,1.505,31,5.871,2.106,31,3.355,1.824,31,5.063,1.731,32,5.400,1.451,30,4.849,1.395,33,5.258,1.294,31,2.156,1.034,32
lynx,4,4.645,2.363,31,5.750,1.225,32,5.000,1.291,30,6.000,1.414,32,5.970,1.623,33,3.788,1.822,33,5.546,1.183,33,3.970,1.446,33,4.794,1.389,34
lyrics,6,6.000,1.789,30,6.133,1.231,30,5.100,1.325,30,4.438,1.676,32,4.438,1.499,32,6.000,0.983,29,4.375,1.023,32,3.774,1.313,31,3.769,0.846,26
macabre,7,4.625,2.078,24,3.833,2.055,24,4.958,1.513,24,3.478,1.410,23,3.864,1.324,22,2.882,2.040,34,6.039,1.255,26,4.913,1.316,23,4.292,1.172,24
macaroni,8,4.645,2.164,31,6.313,1.356,32,5.194,1.446,31,6.633,0.657,30,6.516,0.757,31,5.346,1.775,26,3.250,1.521,32,2.226,1.237,31,4.000,0.831,29
machine,7,3.265,1.960,34,4.939,1.369,33,5.061,2.029,33,6.441,0.945,34,6.333,0.841,33,5.656,1.471,32,2.912,1.172,34,5.188,1.333,32,5.529,1.064,34
mad,3,5.813,2.256,32,2.781,1.111,32,5.400,2.200,30,3.031,1.334,32,4.656,1.779,32,6.323,1.089,31,2.969,1.380,32,5.226,1.430,31,4.303,1.267,33
mad (angry),3,6.571,2.195,35,2.200,1.090,35,5.765,2.184,34,3.647,1.532,34,5.000,1.303,33,6.000,1.128,33,2.743,1.441,35,5.029,1.341,35,5.229,0.959,35
mad (crazy),3,6.029,2.629,34,3.000,1.393,33,4.273,2.136,33,2.906,1.958,32,4.529,1.898,34,6.000,1.270,31,3.229,1.017,35,4.706,1.425,34,4.118,1.051,34
madman,6,6.065,2.552,31,2.091,1.083,33,4.303,2.492,33,4.563,2.164,32,6.088,1.147,34,4.727,1.638,33,4.794,1.491,34,4.939,1.324,33,6.088,1.314,34
madness,7,6.059,2.182,34,2.677,1.077,34,3.059,1.970,34,1.970,1.114,33,3.324,1.890,34,5.563,1.413,32,3.971,1.272,34,5.529,1.118,34,4.324,1.104,34
magazine,8,5.118,1.843,34,5.382,1.164,34,4.906,1.588,32,6.742,0.566,31,6.484,0.798,31,5.889,1.197,27,3.588,0.878,34,2.364,1.039,33,2.875,1.269,32
magazine (ammunition),8,4.486,2.273,35,3.735,1.540,34,5.706,2.230,34,6.057,1.433,35,5.286,1.965,35,3.735,2.214,34,5.943,1.194,35,3.939,1.705,33,5.200,1.687,35
magazine (publication),8,4.735,1.899,34,5.677,1.230,34,5.353,1.473,34,6.441,0.735,34,6.294,1.044,34,6.152,1.077,33,3.455,1.208,33,3.735,1.521,34,3.177,1.200,34
maggot,6,3.471,2.379,34,2.559,1.376,34,4.824,2.162,34,6.794,0.530,34,6.485,1.077,33,4.242,1.652,33,4.059,1.494,34,2.152,1.520,33,4.941,0.938,34
magic,5,6.576,2.016,33,6.686,1.582,35,5.343,2.069,35,2.171,1.630,35,4.941,1.830,34,6.061,1.127,33,2.400,0.835,35,4.971,1.276,35,3.629,1.289,35
magical,7,7.486,1.442,35,8.086,1.025,35,6.000,2.056,35,1.886,1.582,35,4.257,1.778,35,5.765,1.535,34,2.886,1.090,35,5.600,1.101,35,2.486,1.204,35
magnificent,11,7.353,1.453,34,8.457,0.966,35,6.943,2.124,35,2.514,1.251,35,3.943,1.804,35,5.294,1.563,34,4.714,1.209,35,5.886,1.282,35,3.857,1.312,35
magnitude,9,5.273,2.352,33,5.333,1.119,33,6.281,1.924,32,3.182,1.546,33,2.758,1.706,33,4.656,1.743,32,5.697,1.087,33,6.061,1.476,33,4.909,1.264,33
maid,4,3.971,2.077,35,4.714,1.185,35,3.971,2.145,35,6.171,1.444,35,6.114,1.090,35,5.030,1.977,33,3.971,1.082,35,3.057,1.013,35,1.657,0.860,35
maiden,6,4.765,1.971,34,5.394,1.347,33,4.219,1.798,32,5.314,1.753,35,5.543,1.401,35,3.719,2.035,32,5.000,1.242,35,3.441,0.945,34,1.743,0.936,35
maids,5,4.333,2.184,33,4.938,1.600,32,4.455,1.955,33,5.936,1.105,31,6.156,0.833,32,4.906,1.942,32,3.971,1.361,34,3.031,1.334,32,2.182,1.192,33
mail,4,3.667,1.995,33,5.571,1.077,35,5.061,1.594,33,5.818,1.290,33,6.286,0.848,35,6.147,1.498,34,3.059,0.998,34,3.061,1.391,33,4.171,0.654,35
main,4,4.000,2.242,35,5.400,0.991,35,6.177,1.774,34,3.343,1.548,35,2.794,1.451,34,6.353,0.967,34,3.333,1.472,36,4.765,1.436,34,4.778,1.083,36
maize,5,3.258,1.900,31,5.207,0.609,29,5.097,1.254,31,5.774,1.621,31,5.300,1.773,30,3.781,1.866,32,5.452,1.266,31,3.000,1.702,29,3.966,0.809,29
major,5,5.645,1.993,31,5.879,1.365,33,6.313,1.685,32,3.273,1.562,33,3.242,1.670,33,5.179,1.283,28,4.500,1.225,32,5.516,1.292,31,5.323,0.929,31
majority,8,4.600,1.975,65,5.939,1.476,66,5.905,2.209,63,3.692,1.597,65,3.844,1.822,64,5.949,1.255,59,5.000,1.231,66,5.891,1.048,64,4.578,1.101,64
make,4,4.765,2.184,34,6.324,1.450,34,7.000,1.414,33,3.677,1.604,34,3.939,1.687,33,6.242,1.232,33,1.971,0.810,35,4.455,1.076,33,3.794,1.367,34
malady,6,4.286,1.855,21,4.048,1.558,21,4.091,1.203,22,3.650,1.590,20,3.440,2.099,25,2.125,1.691,32,6.318,1.017,22,3.952,1.290,21,3.636,1.189,22
malaria,7,4.177,2.572,34,1.677,1.049,34,3.114,2.025,35,5.576,1.577,33,4.229,1.914,35,4.765,1.911,34,6.143,0.833,35,5.088,1.821,34,3.818,0.625,33
malice,6,5.394,2.201,33,2.441,1.310,34,4.735,2.133,34,2.788,1.493,33,2.625,1.293,32,4.030,1.817,33,6.059,1.136,34,4.618,1.284,34,4.824,1.070,34
malicious,9,5.912,2.188,34,1.849,0.925,33,4.714,2.385,35,3.057,1.433,35,3.143,1.641,35,4.667,1.995,33,6.177,0.923,34,4.912,1.463,34,4.457,1.461,35
mall,4,3.807,2.545,31,4.788,1.919,33,4.719,2.004,32,6.000,0.984,31,5.500,1.392,32,3.815,1.886,27,4.844,1.481,32,4.871,1.862,31,3.032,1.231,31
mallet,6,3.824,2.135,34,4.147,1.216,34,5.294,1.978,34,6.500,0.697,34,6.177,1.200,34,5.061,1.890,33,4.677,1.490,34,3.706,1.466,34,5.324,1.104,34
mammal,6,4.118,2.055,34,5.824,1.224,34,6.152,1.559,33,6.294,0.986,34,6.200,0.855,35,5.382,1.237,34,3.853,1.309,34,5.000,1.171,35,4.500,0.916,34
mammoth,7,4.063,2.135,32,5.188,1.044,32,5.588,1.833,34,6.412,0.974,34,6.177,1.200,34,4.438,2.015,32,4.143,1.199,35,5.571,1.555,35,4.818,0.936,33
man,3,5.657,2.629,35,5.486,1.538,35,6.029,2.443,34,6.088,1.245,34,6.629,1.071,35,6.677,0.830,34,1.657,0.674,35,4.647,1.730,34,6.971,0.167,35
management,10,2.750,1.658,32,5.406,1.578,32,5.655,2.439,29,3.818,1.749,33,3.742,1.544,31,5.903,1.174,31,5.485,1.131,33,5.133,1.147,30,5.242,1.156,33
manager,7,3.294,2.066,34,4.886,1.737,35,4.941,2.879,34,5.618,1.306,34,5.735,1.290,34,6.250,0.829,32,5.029,0.941,35,4.743,1.627,35,5.086,0.967,35
mangle,6,4.903,2.205,31,3.031,1.311,32,4.267,1.861,30,4.400,1.562,30,4.433,1.585,30,3.677,1.859,34,5.219,1.430,32,4.375,1.192,32,4.531,0.935,32
maniac,6,5.353,2.743,34,2.382,1.237,34,3.909,2.314,33,3.909,1.602,33,4.667,1.735,33,4.697,1.784,33,4.735,1.357,34,4.529,1.460,34,4.794,1.430,34
manic,5,6.219,1.850,32,3.091,1.055,33,4.645,1.806,31,2.938,1.580,32,3.879,1.719,33,5.563,1.391,32,5.406,1.411,32,5.290,1.349,31,4.061,1.254,33
mankind,7,5.424,1.875,33,6.097,1.672,31,5.152,2.091,33,3.394,2.044,33,3.219,1.745,32,4.071,1.771,28,4.750,1.275,32,6.182,1.359,33,5.515,1.019,33
manner,6,3.235,1.767,34,5.800,1.166,35,4.657,1.413,35,3.314,1.141,35,2.765,1.646,34,5.226,1.496,31,3.647,1.326,34,3.912,1.147,34,3.559,1.143,34
mansion,7,5.969,1.723,32,6.645,1.597,31,6.719,1.700,32,6.621,0.552,29,6.419,0.908,31,5.077,1.639,26,4.097,1.201,31,5.452,1.623,31,4.333,1.164,30
manure,6,3.200,1.869,30,3.613,1.620,31,4.484,1.132,31,6.194,1.176,31,5.871,1.238,31,4.310,1.621,29,4.419,1.239,31,3.531,1.323,32,4.567,0.883,30
many,4,4.636,1.920,33,5.765,1.139,34,5.182,1.783,33,4.129,1.718,31,4.606,1.632,33,6.367,0.836,30,2.314,0.979,35,5.353,1.551,34,3.794,0.796,34
marital,7,5.030,2.153,33,6.294,1.856,34,4.912,2.133,34,3.156,1.563,32,3.647,1.969,34,5.065,1.390,31,5.829,1.055,35,4.758,1.207,33,3.088,1.172,34
mark,4,3.667,1.918,33,4.618,1.237,34,4.794,1.510,34,4.971,1.424,34,4.677,1.744,34,5.677,1.254,31,3.242,1.181,33,2.939,1.556,33,4.882,1.051,34
mark (grade),4,5.143,2.344,35,5.941,1.434,34,5.400,2.369,35,5.029,1.562,34,5.029,1.636,34,6.242,1.156,33,4.086,1.079,35,4.667,1.570,33,4.029,1.200,34
mark (smudge),4,3.152,1.351,33,4.059,0.765,34,4.939,1.127,33,5.882,1.207,34,6.029,1.272,34,5.441,1.288,34,3.206,1.430,34,2.235,1.214,34,4.500,0.738,34
market,6,3.735,1.820,34,5.257,1.024,35,5.152,1.373,33,5.750,1.436,32,6.182,0.903,33,5.844,1.149,32,3.324,0.931,34,4.364,1.389,33,3.647,1.135,34
marquee,7,4.656,1.898,32,5.882,0.993,34,5.121,1.037,33,6.206,1.301,34,5.941,1.514,34,3.971,1.740,34,5.735,1.146,34,4.735,1.421,34,3.853,1.141,34
marriage,8,6.229,2.343,35,7.114,1.469,35,4.657,2.402,35,4.857,1.869,35,5.853,1.286,34,6.031,1.311,32,3.114,1.166,35,6.265,0.949,34,2.657,1.413,35
married,7,6.429,1.809,35,7.343,1.655,35,4.486,2.089,35,4.971,1.699,35,5.657,1.453,35,6.118,1.207,34,2.743,1.078,35,5.206,1.451,34,2.857,1.099,35
marry,5,5.970,2.316,33,6.970,1.749,33,4.667,2.225,33,4.636,1.648,33,5.121,1.572,33,5.807,1.654,31,2.667,0.910,33,5.531,1.414,32,2.515,1.019,33
marsh,5,3.229,1.692,35,4.314,0.949,35,4.571,1.460,35,5.600,1.516,35,5.314,1.326,35,3.794,2.026,34,4.229,1.149,35,4.400,1.398,35,4.314,0.820,35
marshal,7,3.313,1.793,32,4.606,1.455,33,4.485,2.376,33,5.273,1.656,33,4.546,1.971,33,3.194,1.786,31,6.061,0.952,33,4.485,1.104,33,5.788,1.225,33
martial,7,4.000,1.785,32,4.548,1.478,31,4.645,1.893,31,3.786,1.612,28,3.767,1.627,30,3.333,2.040,33,5.647,1.303,34,4.219,1.386,32,4.774,1.237,31
marvel,6,6.147,2.144,34,7.314,1.326,35,5.750,1.837,32,2.849,1.540,33,3.514,1.746,35,3.588,1.682,34,5.229,0.988,35,5.529,1.266,34,4.235,1.330,34
mask,4,4.147,2.238,34,4.857,1.743,35,5.818,2.181,33,6.029,1.445,34,6.486,0.841,35,5.969,1.468,32,2.639,1.205,36,2.943,1.511,35,4.361,1.337,36
mask (cover),4,4.879,2.267,33,3.875,1.317,32,4.613,1.844,31,5.032,1.769,31,5.258,1.606,31,4.939,1.556,33,3.485,1.438,33,3.727,1.462,33,4.242,1.074,33
mask (face),4,4.206,1.860,34,4.618,1.329,34,4.879,1.966,33,5.941,1.371,34,5.794,1.346,34,5.394,1.774,33,2.849,0.783,33,3.212,1.273,33,3.909,1.190,33
mass,4,3.853,1.896,34,5.000,1.069,35,5.375,1.728,32,4.486,1.795,35,3.606,1.874,33,5.097,1.633,31,5.143,1.533,35,5.182,1.486,33,4.758,0.986,33
mass (large number),4,4.375,2.027,32,5.424,1.181,33,5.364,1.997,33,4.182,1.817,33,4.061,2.117,33,5.875,1.218,32,4.882,1.278,34,6.394,1.153,33,4.735,1.313,34
mass (religious),4,2.765,1.664,34,4.471,1.803,34,3.343,2.028,35,4.000,1.940,34,4.559,1.735,34,4.029,1.978,34,4.686,1.894,35,5.088,1.597,34,3.971,0.910,35
mass (weight),4,4.353,2.154,34,4.735,1.379,34,5.324,1.548,34,4.636,1.806,33,3.765,1.646,34,5.618,1.435,34,5.529,1.311,34,5.412,1.478,34,4.588,1.141,34
massacre,8,6.257,2.418,35,1.314,1.115,35,3.829,2.602,35,4.943,1.433,35,4.714,1.921,35,4.743,1.810,35,5.857,0.930,35,6.257,1.317,35,5.697,1.000,33
massive,7,5.882,1.952,34,5.794,1.549,34,5.758,2.031,33,3.529,1.576,34,5.000,1.627,34,6.219,0.960,32,3.412,1.629,34,6.294,1.383,34,5.500,1.036,34
mast,4,3.367,1.888,30,5.219,1.166,32,5.807,1.468,31,6.094,1.331,32,5.758,1.759,33,3.594,1.783,32,4.667,1.551,33,4.849,1.373,33,5.188,0.916,32
master,6,5.767,1.874,30,6.031,2.298,32,6.097,3.073,31,4.000,1.566,31,3.387,1.580,31,4.828,1.620,29,4.406,1.057,32,5.097,1.174,31,5.567,0.804,30
masturbate,10,6.333,2.142,33,5.212,1.805,33,5.914,1.962,35,5.412,1.536,34,5.500,1.558,34,5.546,1.499,33,6.400,0.932,35,4.059,1.454,34,5.735,1.267,34
masturbation,12,6.171,2.210,35,5.514,1.857,35,6.657,1.655,35,4.559,1.850,34,5.429,1.678,35,5.656,1.796,32,6.143,1.175,35,4.471,1.649,34,5.657,1.413,35
match,5,4.500,2.345,32,5.258,1.106,31,4.968,1.636,31,4.719,1.663,32,4.625,1.900,32,5.774,1.128,31,3.125,1.023,32,3.433,1.667,30,4.750,1.090,32
match (fire),5,5.647,2.099,34,4.971,1.543,34,5.714,1.921,35,6.514,0.603,35,6.529,0.737,34,5.594,1.343,32,3.543,0.996,35,2.677,1.693,34,4.912,0.981,34
match (game),5,5.219,2.042,32,6.029,1.540,35,5.156,1.543,32,5.471,1.242,34,5.194,1.554,31,6.091,1.240,33,3.382,1.085,34,4.781,1.615,32,5.364,0.979,33
match (pairing),5,4.469,2.136,32,6.029,1.341,35,5.118,1.471,34,4.091,1.401,33,4.364,1.720,33,5.636,1.494,33,3.030,1.267,33,3.469,0.935,32,3.600,1.101,35
matches,7,4.375,1.746,32,4.939,0.919,33,5.452,0.910,31,6.156,1.149,32,6.333,1.247,33,5.969,1.311,32,3.424,1.232,33,2.645,1.637,31,4.606,0.814,33
mate,4,5.771,1.709,35,7.143,1.291,35,5.971,1.671,34,4.543,1.574,35,4.824,1.543,34,5.875,1.341,32,3.514,1.204,35,4.086,1.461,35,5.382,1.237,34
mate (copulate),4,7.129,1.755,31,6.559,1.376,34,6.152,1.654,33,5.364,1.648,33,5.406,1.765,32,4.677,2.101,31,5.485,1.395,33,4.794,1.389,34,4.735,1.220,34
mate (friend),4,6.147,1.987,34,7.706,1.226,34,6.235,2.073,34,5.727,1.332,33,5.909,1.525,33,6.226,1.430,31,3.588,1.458,34,4.546,1.258,33,5.471,1.091,34
material,8,3.824,1.902,34,5.441,1.090,34,5.394,1.324,33,5.606,1.229,33,5.382,1.591,34,5.788,1.297,33,3.758,1.129,33,3.735,1.290,34,3.382,1.189,34
mates,5,5.853,2.568,34,7.853,1.061,34,6.844,1.679,32,5.546,1.597,33,5.706,1.446,34,6.088,1.269,34,3.912,1.121,34,5.094,1.548,32,5.229,1.416,35
mathematics,11,4.364,2.603,33,5.353,1.845,34,5.667,2.040,33,4.727,1.974,33,5.206,1.677,34,6.485,0.857,33,3.088,1.067,34,5.455,1.233,33,4.912,1.172,34
matrix,6,5.273,2.093,33,5.235,1.436,34,4.563,1.657,32,2.849,1.811,33,3.250,1.953,32,3.765,1.800,34,6.114,0.919,35,5.212,1.451,33,4.771,1.017,35
matron,6,2.879,1.887,33,4.882,1.301,34,4.152,1.877,33,5.765,1.139,34,5.088,1.755,34,3.061,1.650,33,5.294,1.340,34,4.412,1.088,34,1.727,0.993,33
mattress,8,4.412,2.402,34,5.765,1.190,34,5.743,1.155,35,6.800,0.400,35,6.629,0.680,35,6.029,1.320,35,3.286,1.343,35,4.618,1.415,34,3.686,0.919,35
mauve,5,3.758,1.892,33,5.121,1.094,33,4.909,1.190,33,4.094,1.684,32,4.968,1.713,31,2.735,1.596,34,5.813,1.402,32,3.485,1.131,33,3.000,1.118,32
maximum,7,5.939,2.373,33,6.625,1.556,32,6.303,1.867,33,3.424,1.670,33,3.000,1.688,33,5.781,1.653,32,4.212,1.200,33,6.333,1.271,33,5.061,1.205,33
maze,4,5.088,1.915,34,4.813,1.074,32,3.500,1.785,32,5.594,1.086,32,6.031,0.984,32,4.607,1.655,28,3.529,0.696,34,5.030,1.425,33,3.875,0.781,32
meadow,6,4.229,2.166,35,6.500,1.266,34,4.794,1.745,34,6.057,1.433,35,6.353,1.135,34,4.714,1.860,35,3.853,1.216,34,5.257,1.360,35,2.657,0.955,35
meagre,6,2.677,1.511,31,3.400,1.020,30,3.862,1.591,29,2.714,1.359,28,2.645,1.493,31,3.091,1.602,33,6.433,0.804,30,2.414,1.520,29,4.241,0.773,29
mean,4,4.235,2.276,34,2.576,1.478,33,4.212,2.071,33,2.906,1.508,32,3.000,1.521,32,6.065,0.948,31,2.618,1.164,34,4.059,1.552,34,4.324,1.021,34
mean (average),4,3.000,1.670,33,5.029,0.971,35,4.546,1.616,33,4.294,1.807,34,2.943,1.638,35,4.857,1.791,35,5.257,1.051,35,4.029,0.941,35,4.000,0.862,35
mean (intend),4,4.229,2.368,35,4.143,1.693,35,6.143,2.180,35,2.806,1.680,36,2.559,1.834,34,6.265,1.357,34,3.371,1.838,35,4.389,1.496,36,4.194,1.150,36
mean (nasty),4,5.455,2.203,33,1.625,0.740,32,4.727,2.365,33,2.909,1.190,33,3.879,1.935,33,6.094,1.308,32,2.364,0.846,33,4.576,1.538,33,4.606,1.301,33
mean (stingy),4,4.061,2.242,33,2.094,0.765,32,3.818,1.678,33,2.970,1.586,33,3.750,2.151,32,5.235,1.535,34,3.727,1.420,33,3.531,1.620,32,5.061,1.043,33
measles,7,3.968,2.335,31,2.171,1.028,35,3.091,1.764,33,5.382,1.495,34,5.364,1.806,33,4.061,1.476,33,4.143,1.397,35,3.394,1.613,33,4.364,0.881,33
measure,7,4.125,1.691,32,5.094,0.579,32,5.194,1.674,31,3.807,1.635,31,3.813,1.810,32,6.094,0.879,32,3.758,0.854,33,4.059,1.056,34,4.000,0.875,34
meat,4,4.294,2.094,34,4.970,1.487,33,5.971,1.404,35,6.343,1.013,35,6.441,1.063,34,6.424,0.954,33,2.371,0.831,35,3.677,1.509,34,5.529,0.947,34
mechanic,8,3.455,1.539,33,5.529,0.947,34,4.912,1.652,34,6.177,0.890,34,5.971,0.954,34,5.515,1.480,33,4.529,1.194,34,3.941,1.327,34,6.265,0.609,34
mechanism,9,4.257,1.918,35,5.371,1.044,35,5.543,1.537,35,4.971,1.682,35,3.941,1.846,34,5.265,1.461,34,5.529,1.311,34,4.229,1.436,35,5.229,1.017,35
medal,5,6.147,1.972,34,7.647,1.432,34,6.529,1.770,34,6.471,0.776,34,6.618,0.687,34,5.906,1.284,32,3.029,1.071,34,3.455,1.519,33,4.849,0.857,33
medallion,9,4.424,2.582,33,5.941,1.714,34,5.697,1.962,33,6.114,1.190,35,6.265,0.885,34,3.400,1.870,35,4.706,1.201,34,3.229,1.914,35,5.061,1.043,33
meddle,6,4.697,1.946,33,3.807,1.148,31,4.941,1.679,34,2.912,1.222,34,3.294,1.383,34,4.636,1.648,33,4.629,1.354,35,3.735,1.267,34,3.697,1.403,33
medicine,8,5.000,2.056,35,7.171,1.682,35,4.794,2.411,34,5.364,1.322,33,5.765,1.285,34,6.333,1.172,33,3.088,1.245,34,5.147,1.833,34,4.000,1.219,35
medieval,8,4.406,1.835,32,5.406,1.142,32,4.936,1.544,31,4.273,1.728,33,4.758,1.793,33,4.548,1.583,31,4.727,1.377,33,5.194,1.354,31,4.818,1.140,33
medium,6,3.882,1.875,34,5.029,0.774,35,4.971,0.453,34,3.242,1.457,33,2.943,1.706,35,5.594,1.455,32,3.257,0.936,35,4.000,0.756,35,3.914,0.732,35
medium (intermediate),6,3.727,1.780,33,5.029,0.774,35,5.121,0.879,33,3.219,1.243,32,2.788,1.430,33,5.344,1.632,32,3.529,1.377,34,3.912,0.612,34,3.912,0.853,34
medium (spiritualist),6,4.333,2.265,33,4.909,1.505,33,4.406,1.674,32,3.818,2.096,33,4.515,1.971,33,3.849,2.032,33,6.029,1.071,34,3.613,1.496,31,3.000,1.394,35
meek,4,2.500,1.088,30,4.133,1.204,30,3.367,1.779,30,3.333,1.491,30,3.700,1.552,30,4.281,2.004,32,5.867,1.087,30,2.786,1.544,28,3.484,1.043,31
meet,4,4.571,1.961,35,6.088,1.172,34,5.353,1.493,34,4.314,1.260,35,4.324,1.567,34,6.303,0.969,33,2.657,1.013,35,3.412,1.166,34,3.657,0.826,35
meeting,7,4.200,1.997,35,5.457,1.024,35,5.294,1.544,34,4.688,1.446,32,4.943,1.413,35,5.875,1.431,32,3.794,0.994,34,4.206,1.183,34,4.265,0.851,34
melody,6,6.206,2.055,34,7.606,1.043,33,5.794,2.220,34,3.242,1.670,33,4.394,2.215,33,5.633,1.663,30,4.294,1.340,34,4.000,1.458,32,2.171,1.108,35
melon,5,4.484,2.138,31,5.939,1.071,33,5.419,1.130,31,6.710,0.632,31,6.690,0.700,29,5.667,1.186,27,3.156,1.003,32,2.750,1.500,32,3.035,0.928,29
melt,4,4.647,2.085,34,4.879,1.066,33,4.324,1.387,34,4.412,1.574,34,5.152,1.520,33,5.758,1.256,33,2.941,1.027,34,3.485,1.048,33,3.515,0.821,33
melted,6,4.438,1.870,32,4.571,1.761,35,4.727,2.107,33,4.543,1.713,35,5.429,1.379,35,5.788,1.409,33,3.303,1.193,33,3.571,1.460,35,3.743,0.731,35
memoirs,7,4.788,2.199,33,5.758,1.615,33,5.529,1.613,34,4.515,1.909,33,4.364,1.920,33,4.061,1.874,33,5.853,1.088,34,4.344,1.314,32,3.588,1.191,34
memory,6,5.057,1.881,35,6.576,1.371,33,5.457,2.102,35,2.853,1.972,34,3.121,1.591,33,6.419,0.834,31,3.677,1.206,34,5.242,1.558,33,3.235,1.031,34
menace,6,5.576,1.892,33,2.571,1.226,35,5.088,2.174,34,3.343,1.264,35,3.857,1.641,35,4.029,1.978,34,4.086,1.461,35,4.943,1.393,35,5.429,0.994,35
merchant,8,3.936,1.544,31,5.400,0.879,30,5.188,1.488,32,5.161,1.221,31,4.875,1.341,32,4.069,1.946,29,5.250,1.118,32,4.133,1.231,30,5.250,0.829,32
merciful,8,5.273,1.780,33,7.000,1.534,34,5.543,2.033,35,2.543,0.996,35,3.400,1.776,35,4.371,1.692,35,5.429,1.154,35,5.000,1.029,34,3.343,1.218,35
mercy,5,4.971,2.145,35,6.229,2.306,35,4.371,2.508,35,2.714,1.232,35,3.229,1.658,35,4.576,1.577,33,4.600,1.176,35,4.971,1.464,35,3.303,1.314,33
mermaid,7,6.194,1.378,31,6.000,1.479,32,5.281,1.231,32,4.069,1.946,29,5.968,1.257,31,3.852,1.799,27,3.030,1.000,33,3.406,1.296,32,1.469,0.612,32
merry,5,6.438,1.171,32,7.727,0.993,33,6.406,1.271,32,2.758,1.181,33,3.613,1.640,31,4.828,1.577,29,3.333,1.350,30,4.548,1.266,31,3.679,0.847,28
mess,4,4.156,2.210,32,2.818,1.058,33,4.182,1.749,33,4.333,1.589,33,5.606,1.071,33,6.581,0.661,31,2.000,0.696,33,4.774,1.099,31,4.424,1.280,33
message,7,4.743,1.826,35,5.471,0.848,34,5.543,1.273,35,5.171,1.540,35,4.857,1.476,35,6.235,1.086,34,3.471,1.169,34,3.171,1.230,35,3.853,0.733,34
messenger,9,4.382,1.681,34,5.667,0.974,33,5.029,1.871,34,5.143,1.397,35,4.857,1.588,35,5.031,1.845,32,4.600,1.224,35,3.909,1.111,33,3.971,1.298,35
messy,5,4.706,1.993,34,3.242,1.102,33,5.188,2.038,32,4.448,1.544,29,5.606,1.413,33,6.394,0.851,33,2.441,0.914,34,4.471,1.242,34,4.697,1.403,33
metal,5,4.500,1.904,32,5.097,0.817,31,5.419,1.409,31,6.214,0.901,28,5.903,1.174,31,5.704,1.149,27,3.161,0.987,31,4.031,1.447,32,5.241,0.897,29
methane,7,3.273,2.287,33,4.200,1.141,35,4.677,1.344,34,5.429,1.591,35,3.714,1.965,35,3.939,1.906,33,6.177,1.042,34,3.677,1.727,34,4.618,0.908,34
method,6,3.441,1.557,34,5.686,1.063,35,5.457,1.679,35,3.000,1.231,33,2.882,1.659,34,5.938,1.368,32,4.778,1.272,36,4.059,1.136,34,4.771,1.098,35
metre,5,3.000,1.741,33,4.969,0.586,32,4.758,1.256,33,5.219,1.596,32,5.273,1.710,33,6.063,1.197,32,3.576,1.129,33,3.394,1.301,33,4.226,0.792,31
metric,6,3.441,1.575,34,5.152,1.158,33,5.000,1.015,33,4.441,1.630,34,2.735,1.668,34,4.758,1.859,33,5.353,1.258,34,3.875,1.341,32,4.500,0.978,34
metropolis,10,5.194,2.007,31,5.867,1.231,30,5.156,2.048,32,4.727,1.675,33,5.125,1.781,32,3.375,1.615,32,6.273,0.897,33,5.970,1.446,33,4.364,1.275,33
mice,4,3.688,1.944,32,4.375,1.341,32,5.387,1.620,31,6.719,0.976,32,6.818,0.575,33,5.807,1.674,31,2.235,0.842,34,1.656,0.988,32,3.438,0.864,32
microphone,10,4.294,1.758,34,5.353,0.904,34,5.765,1.214,34,6.529,0.848,34,6.600,0.991,35,5.727,1.188,33,3.429,1.022,35,2.647,1.234,34,3.971,0.923,34
microscope,10,4.333,1.853,33,5.735,1.009,34,6.206,1.549,34,6.559,0.847,34,6.412,0.878,34,5.758,1.670,33,4.765,1.307,34,2.941,1.697,34,4.559,0.914,34
microwave,9,3.588,2.102,34,5.571,1.050,35,5.647,1.391,34,6.714,0.564,35,6.618,0.687,34,6.441,0.945,34,3.829,1.558,35,3.029,1.341,35,3.857,0.833,35
middle,6,3.882,1.529,34,4.906,0.292,32,4.970,0.834,33,4.000,1.188,34,4.353,1.607,34,6.471,0.848,34,2.412,1.088,34,3.853,0.912,34,4.177,0.513,34
midget,6,3.588,2.198,34,3.818,1.336,33,4.177,1.445,34,5.857,1.334,35,6.061,1.496,33,3.849,1.987,33,4.706,1.226,34,1.735,0.980,34,4.471,0.947,34
midst,5,3.242,1.634,33,5.065,0.840,31,4.706,1.249,34,2.912,1.314,34,3.029,1.465,34,4.548,1.846,31,4.886,1.368,35,3.529,1.218,34,3.970,0.870,33
midwife,7,3.257,1.627,35,6.714,1.504,35,4.559,2.212,34,6.294,0.859,34,5.912,1.337,34,5.258,1.606,31,4.971,1.055,35,4.200,1.305,35,1.514,0.770,35
might,5,4.152,2.258,33,5.469,1.089,32,5.781,2.088,32,2.281,1.007,32,2.548,1.340,31,6.033,1.303,30,3.182,1.546,33,4.194,1.786,31,4.667,1.428,33
might (possibly),5,4.229,1.658,35,4.971,1.159,35,4.714,1.936,35,2.118,0.993,34,2.182,1.290,33,6.333,0.974,33,2.914,0.937,35,3.400,1.497,35,3.853,1.088,34
might (strength),5,6.188,1.960,32,7.206,1.079,34,7.375,2.103,32,4.000,1.518,33,4.455,1.578,33,4.794,1.811,34,4.765,1.330,34,5.813,1.210,32,6.061,0.919,33
mighty,6,5.424,2.257,33,6.794,1.346,34,6.788,1.919,33,2.971,1.524,34,3.758,1.670,33,4.906,1.646,32,3.969,1.358,32,5.647,1.532,34,5.618,1.213,34
mild,4,2.750,1.561,32,5.531,0.790,32,3.936,1.564,31,3.531,1.392,32,3.212,1.665,33,6.172,0.912,29,3.710,1.419,31,3.375,1.317,32,3.364,0.881,33
mildew,6,2.690,1.744,29,4.138,1.358,29,4.667,1.035,33,5.233,1.476,30,4.667,1.422,30,2.677,1.727,34,5.813,1.356,32,2.788,1.320,33,3.967,1.048,30
mile,4,3.818,1.866,33,5.177,1.014,34,5.125,1.244,32,5.235,1.681,34,4.273,1.582,33,6.030,1.087,33,3.371,1.098,35,5.182,1.445,33,4.156,0.667,32
mileage,7,3.742,2.000,31,4.515,1.158,33,4.939,2.044,33,4.419,1.454,31,3.242,1.892,33,4.677,2.006,31,5.546,1.104,33,4.688,1.685,32,5.125,1.139,32
military,8,4.765,2.426,34,3.794,1.937,34,4.324,2.815,34,5.618,1.372,34,5.912,1.147,34,5.303,1.337,33,4.177,1.248,34,5.909,1.215,33,6.324,0.931,34
milk,4,3.529,2.239,34,5.771,1.333,35,5.091,1.781,33,6.794,0.472,34,6.543,1.317,35,6.543,0.873,35,1.743,0.731,35,2.546,1.281,33,3.257,1.179,35
mill,4,3.586,1.732,29,5.065,0.759,31,4.900,1.446,30,6.100,1.221,30,5.759,1.103,29,4.033,1.816,30,4.125,1.023,32,4.767,1.687,30,4.276,0.867,29
million,7,6.242,2.257,33,6.588,1.700,34,6.029,1.807,34,4.941,2.071,34,4.273,2.164,33,6.156,1.228,32,3.647,1.281,34,5.971,1.485,34,4.500,0.883,34
millionaire,11,6.794,1.860,34,7.265,1.578,34,6.647,2.299,34,5.667,1.450,33,5.844,1.253,32,5.853,1.417,34,4.000,1.173,32,5.625,1.596,32,5.152,1.077,33
mimic,5,3.824,1.790,34,4.471,0.882,34,5.029,1.647,35,3.686,1.304,35,3.771,1.692,35,4.000,1.826,33,4.571,1.271,35,3.618,1.085,34,4.029,0.568,34
mind,4,5.903,1.510,31,6.844,1.417,32,6.355,1.617,31,2.469,1.561,32,2.419,1.719,31,5.808,1.272,26,3.375,1.244,32,5.469,1.541,32,3.828,0.791,29
miner,5,3.686,1.982,35,5.000,1.287,35,4.765,1.059,34,6.029,1.082,35,6.273,1.023,33,4.457,1.794,35,4.114,1.063,35,3.971,1.404,35,6.147,0.912,34
mingle,6,5.600,1.607,35,6.629,1.197,35,5.771,1.605,35,3.829,1.363,35,4.257,1.645,35,4.853,1.375,34,5.571,1.050,35,3.629,1.244,35,2.886,0.887,35
minimum,7,2.688,1.685,32,3.879,1.451,33,3.636,1.888,33,3.156,1.622,32,2.645,1.577,31,5.879,1.297,33,4.030,0.937,33,1.970,1.527,33,4.281,0.943,32
minister,8,3.529,1.898,34,5.091,1.138,33,5.343,1.926,35,5.543,1.461,35,5.514,1.556,35,4.743,1.778,35,4.543,1.317,35,4.371,1.311,35,5.647,0.871,34
mink,4,3.546,2.350,33,4.774,1.539,31,5.000,0.916,31,5.364,1.648,33,4.818,1.866,33,3.206,1.875,34,5.735,1.267,34,2.750,1.346,32,3.424,1.232,33
minor,5,3.627,1.380,67,4.277,1.271,65,3.910,1.609,67,3.554,1.468,65,3.364,1.806,66,5.064,1.511,63,4.702,1.305,67,2.349,1.343,66,3.939,0.959,65
minority,8,3.788,2.011,33,3.571,1.358,35,3.618,1.956,34,3.030,1.642,33,3.629,1.709,35,5.394,1.496,33,5.457,1.179,35,2.485,1.811,33,3.600,0.962,35
mint,4,4.406,1.902,32,6.063,1.144,32,5.258,1.015,31,6.300,0.862,30,6.097,0.928,31,5.690,1.316,29,3.400,1.114,30,1.970,1.141,33,3.667,0.830,30
mint (food),4,4.500,2.230,36,5.657,0.826,35,5.706,1.425,34,6.486,0.906,35,6.294,0.925,34,5.727,1.638,33,3.250,1.588,36,2.314,1.347,35,3.543,0.805,35
mint (money),4,5.710,2.113,31,6.424,1.436,33,6.219,2.011,32,4.879,1.552,33,4.867,2.029,30,4.188,1.878,32,5.938,0.933,32,4.594,1.656,32,4.788,1.008,33
minute,6,3.636,1.904,33,5.353,0.904,34,4.765,1.816,34,4.182,2.022,33,3.441,2.341,34,6.667,0.910,33,2.412,0.844,34,2.500,1.479,32,3.677,0.898,34
minute (small),6,3.667,1.700,33,4.677,1.130,34,3.818,1.783,33,4.086,1.730,35,4.618,2.015,34,4.794,1.659,34,4.686,1.410,35,1.364,0.881,33,3.257,0.936,35
minute (time),6,4.031,1.610,32,5.156,0.870,32,4.500,1.937,32,4.152,2.032,33,4.000,1.803,32,6.531,0.935,32,2.364,0.915,33,2.469,1.500,32,3.788,0.537,33
miracle,7,6.941,2.141,34,7.971,1.636,34,4.086,2.103,35,2.324,1.658,34,2.853,1.683,34,4.906,1.665,32,3.686,1.063,35,5.765,1.800,34,3.294,1.151,34
miraculous,10,6.412,1.896,34,7.618,1.766,34,5.559,1.850,34,2.265,1.596,34,2.559,1.397,34,5.029,1.740,34,5.177,1.150,34,6.029,1.071,34,3.029,1.098,34
mirage,6,5.303,1.899,33,5.030,1.467,33,3.875,1.576,32,2.788,1.513,33,3.849,1.672,33,3.938,1.767,32,5.290,1.396,31,4.500,1.436,32,3.177,0.923,34
mirror,6,4.382,1.941,34,5.118,1.255,34,5.063,1.391,32,6.588,0.647,34,6.471,1.194,34,6.438,0.899,32,2.353,0.636,34,3.735,1.421,34,2.706,1.016,34
mischief,8,6.328,1.995,67,4.333,1.726,66,5.765,1.949,68,2.729,1.182,70,4.118,1.623,68,5.303,1.633,66,3.377,1.395,69,4.500,1.328,70,4.582,1.161,67
mischievous,11,6.629,1.675,35,4.543,1.826,35,6.441,1.928,34,2.912,1.245,34,3.857,1.743,35,5.875,1.139,32,4.400,1.247,35,4.343,1.511,35,4.400,1.438,35
misconception,13,3.906,1.974,32,3.281,1.007,32,3.667,1.578,30,2.156,1.202,32,1.929,1.280,28,4.438,1.713,32,6.333,0.841,33,4.258,1.269,31,4.000,0.791,32
miser,5,3.125,1.986,24,3.778,1.873,27,4.458,1.607,24,3.917,1.681,24,3.708,1.814,24,2.516,1.882,31,6.280,1.250,25,3.852,1.458,27,5.115,1.086,26
miserable,9,3.314,2.482,35,1.706,0.824,34,3.147,1.611,34,2.563,1.499,32,4.094,1.942,32,5.625,1.341,32,3.829,1.276,35,4.206,1.605,34,4.182,0.833,33
misery,6,3.273,2.514,33,2.147,1.353,34,3.265,1.852,34,2.735,1.335,34,4.182,1.604,33,5.156,1.603,32,4.364,1.298,33,4.394,1.536,33,4.147,1.088,34
missile,7,5.469,2.165,32,2.344,1.107,32,5.233,2.276,30,6.156,1.149,32,6.281,1.152,32,5.455,1.777,33,5.097,1.445,31,5.844,1.417,32,5.563,1.321,32
mission,7,5.771,2.439,35,5.800,1.260,35,6.500,1.736,34,3.971,1.654,34,4.152,1.598,33,5.194,1.330,31,4.000,1.219,35,5.514,1.251,35,5.235,1.238,34
mistake,7,4.559,2.199,34,2.618,1.000,34,3.515,1.971,33,3.394,1.808,33,3.429,1.678,35,6.194,0.997,31,3.029,0.618,34,5.091,1.190,33,4.294,0.749,34
mistress,8,5.441,2.569,34,3.455,1.616,33,5.118,2.233,34,5.242,1.326,33,5.412,1.784,34,5.267,1.672,30,6.029,0.857,34,4.382,1.515,34,2.088,1.541,34
mob,3,5.177,2.395,34,3.059,1.136,34,4.091,2.379,33,5.177,1.485,34,5.529,1.356,34,4.152,1.438,33,4.765,1.190,34,5.353,1.432,34,5.455,1.047,33
mobility,8,4.400,2.521,35,6.647,1.512,34,5.697,2.355,33,3.529,1.398,34,4.000,1.912,35,4.879,1.513,33,5.771,1.123,35,5.121,1.174,33,4.057,0.893,35
mock,4,4.206,2.180,34,2.882,1.051,34,3.765,1.880,34,3.088,1.337,34,3.636,1.514,33,5.424,1.371,33,5.177,1.294,34,4.091,1.215,33,4.909,0.965,33
mode,4,3.514,1.842,35,5.000,0.676,35,4.882,0.900,34,3.061,1.391,33,2.636,1.322,33,4.219,1.672,32,4.882,1.471,34,3.912,1.067,34,3.970,0.758,33
model,5,5.065,1.917,31,5.824,1.097,34,5.029,1.828,35,5.324,1.640,34,5.629,1.396,35,5.355,1.427,31,4.200,1.037,35,4.000,1.231,33,2.353,0.997,34
modest,6,3.882,1.952,34,6.794,1.430,34,5.265,1.379,34,2.571,1.050,35,3.400,1.885,35,5.382,1.415,34,5.000,1.121,35,3.714,1.136,35,3.257,1.360,35
moist,5,5.257,1.778,35,4.882,1.231,34,4.941,1.349,34,4.971,1.363,35,4.657,1.286,35,5.177,1.424,34,4.343,1.264,35,3.382,1.351,34,3.000,0.986,35
moisture,8,5.375,1.409,32,5.161,1.461,31,4.688,0.846,32,5.031,1.510,32,4.968,1.332,31,5.615,1.243,26,4.594,1.271,32,3.281,1.505,32,3.290,0.850,31
mole,4,2.406,1.748,32,4.849,1.459,33,4.875,1.709,32,6.303,1.058,33,6.250,1.061,32,5.000,1.907,33,3.455,1.328,33,2.424,1.303,33,4.485,0.925,33
mole (animal),4,3.086,1.730,35,5.314,1.347,35,4.514,1.381,35,6.677,0.674,34,6.543,0.805,35,4.412,2.045,34,3.118,1.157,34,2.400,0.932,35,4.771,0.796,35
mole (skin),4,3.000,2.028,35,4.206,1.231,34,4.412,1.331,34,6.171,1.159,35,6.086,1.156,35,5.177,1.963,34,4.057,1.413,35,2.088,1.269,34,4.143,1.355,35
mole (spy),4,4.844,2.002,32,3.258,1.414,31,4.677,1.673,31,4.484,1.584,31,4.516,1.882,31,3.313,1.685,32,5.235,1.592,34,3.394,1.808,33,5.273,1.023,33
molecule,8,3.443,2.202,70,5.338,1.020,71,4.162,2.119,68,5.412,1.620,68,4.429,2.233,70,4.672,2.047,67,6.043,0.901,70,2.000,1.875,70,4.493,0.972,69
Mom,3,5.667,2.421,33,7.936,1.366,31,4.813,2.404,32,6.424,1.016,33,6.250,1.561,32,6.594,1.195,32,1.333,1.064,33,5.094,1.826,32,1.097,0.296,31
moment,6,4.813,2.186,32,5.813,1.261,32,5.719,1.441,32,2.300,1.069,30,2.645,1.381,31,5.828,1.177,29,3.875,0.927,32,3.226,2.059,31,3.645,0.863,31
momentum,8,5.971,1.839,34,6.424,1.280,33,5.765,1.592,34,3.412,1.717,34,3.576,1.706,33,5.576,1.615,33,6.000,0.970,34,5.333,1.119,33,4.844,1.034,32
monarch,7,4.059,1.970,34,5.324,1.843,34,4.818,2.668,33,5.286,1.560,35,5.818,1.359,33,4.471,1.500,34,5.171,1.521,35,5.576,1.393,33,4.152,1.672,33
monarchy,8,3.742,1.759,31,4.419,1.828,31,3.807,1.941,31,5.394,1.687,33,5.576,1.371,33,5.094,1.665,32,5.303,1.167,33,5.400,1.405,30,4.344,1.553,32
money,5,6.563,2.076,32,5.667,2.070,33,4.636,2.568,33,5.032,1.926,31,6.200,0.945,30,6.741,0.583,27,2.594,1.057,32,4.807,1.424,31,4.688,0.768,32
monk,4,3.125,1.672,32,5.290,1.610,31,3.938,1.983,32,6.133,1.056,30,6.071,1.252,28,3.929,1.831,28,4.594,1.296,32,3.710,1.275,31,6.250,0.866,32
monkey,6,5.353,2.181,34,6.057,1.094,35,5.257,0.769,35,6.559,0.881,34,6.794,0.404,34,5.647,1.661,34,2.114,0.747,35,3.257,1.461,35,4.857,0.899,35
monster,7,6.121,2.212,33,2.735,1.357,34,4.273,2.390,33,3.882,2.097,34,5.971,1.248,34,5.563,1.676,32,2.206,0.719,34,5.441,1.538,34,5.294,0.925,34
month,5,3.343,1.585,35,5.286,0.658,35,4.765,1.415,34,4.057,1.756,35,3.400,1.808,35,6.516,0.798,31,2.412,0.732,34,4.086,1.228,35,3.677,0.794,34
monument,8,4.239,2.213,67,6.149,1.385,67,5.254,1.790,67,6.348,0.914,69,6.353,1.026,68,5.031,1.727,65,4.941,1.293,68,5.768,1.446,69,4.788,1.094,66
mood,4,4.906,2.141,32,5.313,1.356,32,4.882,1.762,34,2.600,1.335,35,2.765,1.610,34,6.226,0.792,31,3.471,1.118,34,4.229,1.475,35,3.515,0.744,33
moody,5,3.886,2.240,35,2.600,1.151,35,4.882,2.069,34,3.029,1.671,34,4.029,1.636,34,5.909,1.138,33,3.743,1.441,35,4.324,1.622,34,3.600,1.418,35
moon,4,5.375,2.088,32,6.548,1.433,31,4.633,1.779,30,6.656,0.852,32,6.781,0.892,32,6.433,0.844,30,2.182,0.833,33,6.387,1.006,31,3.424,1.457,33
mooring,7,3.480,2.042,25,5.138,1.008,29,5.107,1.145,28,4.655,1.917,29,4.621,1.789,29,2.400,1.516,35,6.286,0.958,28,3.926,1.464,27,4.552,0.813,29
moose,5,3.735,1.899,34,5.471,0.977,34,4.781,0.992,32,6.594,0.931,32,6.212,1.200,33,4.441,1.913,34,3.794,1.278,34,4.121,1.719,33,4.394,1.013,33
moral,5,4.563,1.919,32,6.971,1.562,34,5.909,2.137,33,2.294,1.249,34,2.656,1.492,32,5.355,1.577,31,4.758,1.303,33,5.219,1.243,32,3.281,1.068,32
morality,8,4.625,1.883,32,6.344,1.761,32,6.065,1.865,31,1.767,1.055,30,2.636,1.702,33,5.710,1.507,31,5.484,1.188,31,5.742,1.015,31,3.485,1.104,33
morbid,6,4.229,2.112,35,2.171,1.108,35,4.088,1.597,34,2.600,1.126,35,3.303,1.605,33,4.364,1.720,33,5.657,1.286,35,4.543,1.421,35,4.743,0.966,35
morgue,6,4.182,2.735,33,2.324,1.658,34,3.091,2.109,33,6.182,1.527,33,5.706,1.362,34,4.333,2.142,33,5.571,1.226,35,4.853,1.438,34,4.235,0.689,34
morsel,6,3.531,1.658,32,3.903,1.593,31,3.903,1.692,31,4.172,1.599,29,4.807,1.554,31,3.970,1.946,33,5.121,1.430,33,2.438,1.580,32,4.091,0.965,33
mosque,6,4.069,1.929,29,5.267,1.181,30,3.871,1.755,31,6.375,0.781,32,6.258,0.949,31,4.241,1.832,29,5.438,1.223,32,5.125,1.341,32,4.900,0.943,30
mosquito,8,4.625,2.362,64,3.046,1.224,66,4.231,1.796,65,6.594,0.805,64,6.635,0.762,63,4.848,1.885,59,4.339,1.292,65,1.594,1.284,64,4.191,1.166,63
moss,4,3.118,1.641,34,4.857,1.334,35,5.242,1.256,33,6.118,1.278,34,5.657,1.689,35,4.706,1.707,34,4.000,1.213,34,2.429,1.271,35,4.371,1.044,35
most,4,4.667,2.055,33,5.706,0.925,34,5.563,1.499,32,3.324,1.827,34,3.063,1.784,32,6.455,1.076,33,2.500,0.814,34,4.909,1.694,33,3.853,0.772,34
moth,4,3.394,1.757,33,4.000,1.163,34,4.813,1.550,32,6.625,0.696,32,6.800,0.476,30,5.207,1.648,29,3.147,0.879,34,1.576,0.986,33,3.871,0.942,31
mother,6,5.143,2.058,35,8.314,1.141,35,4.914,2.590,35,6.000,1.414,35,6.594,0.785,32,6.613,1.037,31,1.629,0.897,35,5.242,1.436,33,1.088,0.373,34
motherfucker,12,6.636,2.921,33,2.571,2.046,35,6.400,1.870,35,2.765,1.535,34,2.943,1.866,35,5.943,1.530,35,6.371,1.173,35,4.882,1.859,34,5.857,1.175,35
motion,6,5.529,1.736,34,5.500,0.814,34,6.143,1.457,35,3.857,1.624,35,4.400,1.945,35,5.647,1.391,34,4.324,1.021,34,4.735,1.009,34,3.970,0.627,33
motor,5,3.941,2.222,34,5.343,1.094,35,5.571,1.479,35,6.086,1.204,35,6.029,0.954,34,5.313,1.236,32,3.943,1.241,35,4.242,1.436,33,5.912,0.919,34
motorbike,9,5.879,2.649,33,5.469,1.457,32,6.500,1.803,32,6.758,0.653,33,6.788,0.477,33,6.094,1.208,32,3.000,0.985,33,4.576,1.634,33,6.061,0.851,33
motorway,8,5.000,2.372,32,4.903,1.489,31,5.091,1.747,33,6.621,0.715,29,6.258,1.414,31,6.033,1.329,30,4.273,1.332,33,5.697,1.337,33,5.536,0.981,28
mould,5,3.500,1.996,30,3.333,1.325,30,4.300,1.773,30,5.517,1.276,29,5.516,1.521,31,5.143,1.705,28,4.323,1.511,31,3.387,1.210,31,4.233,0.423,30
mound,5,4.097,1.873,31,4.433,1.499,30,4.774,1.475,31,5.438,1.345,32,5.448,1.404,29,3.323,1.553,31,4.563,1.197,32,3.839,1.322,31,3.833,1.213,30
mount,5,5.000,1.985,67,5.246,0.842,65,5.910,1.590,67,4.338,1.471,68,4.323,1.674,65,3.952,1.768,63,4.582,1.174,67,4.427,1.332,68,4.500,0.875,62
mountain,8,5.774,1.946,31,6.156,1.622,32,5.844,1.922,32,6.862,0.345,29,6.833,0.453,30,6.296,1.149,27,3.032,1.231,31,6.323,1.089,31,5.033,0.948,30
mountains,9,6.088,2.215,34,6.735,1.501,34,5.500,2.379,34,6.853,0.493,34,6.794,0.530,34,5.818,1.217,33,2.886,1.008,35,6.412,1.191,34,4.800,1.653,35
mounted,7,5.061,2.173,33,5.412,1.240,34,5.094,1.893,32,4.355,1.449,31,4.849,1.500,33,4.438,1.694,32,5.412,1.115,34,4.273,1.420,33,4.455,1.076,33
mouse,5,3.710,2.246,31,4.882,1.022,34,5.121,1.981,33,6.788,0.409,33,6.686,0.785,35,6.061,1.455,33,1.941,1.083,34,1.941,1.305,34,3.486,0.906,35
mouth,5,6.194,1.839,31,5.448,0.723,29,5.563,1.197,32,6.714,0.589,28,6.690,0.532,29,6.478,0.827,23,2.000,0.968,32,3.065,1.366,31,3.433,0.883,30
move,4,4.912,2.267,34,5.361,0.787,36,6.371,1.495,35,4.441,1.684,34,5.028,1.641,36,6.613,0.748,31,1.971,1.108,35,4.194,0.907,36,4.250,0.924,36
movie,5,5.759,1.633,29,6.484,1.241,31,4.839,1.648,31,5.643,1.043,28,5.393,1.319,28,6.042,1.060,24,3.156,1.253,32,4.807,1.533,31,4.000,0.817,27
muck,4,3.906,1.826,32,3.281,1.352,32,4.667,1.511,33,5.000,1.518,33,5.406,1.730,32,5.273,1.638,33,2.939,1.455,33,3.313,1.285,32,5.290,0.990,31
mucous,6,2.971,1.654,34,3.125,1.431,32,4.412,1.536,34,5.750,1.346,32,5.647,1.370,34,4.697,2.052,33,5.177,1.445,34,2.939,1.391,33,4.735,0.699,34
muddy,5,4.313,2.024,67,4.152,1.417,66,4.857,1.096,63,5.303,1.477,66,5.908,1.063,65,5.367,1.354,60,2.418,0.776,67,3.891,1.300,64,5.154,0.996,65
muffin,6,5.219,2.042,32,6.576,1.518,33,5.563,1.321,32,6.750,0.612,32,6.781,0.483,32,6.250,1.031,32,2.971,1.014,34,2.970,1.314,33,2.853,0.912,34
mug,3,3.059,1.589,34,4.971,0.985,34,5.000,1.213,34,6.424,1.016,33,6.485,0.957,33,6.219,1.082,32,2.486,0.937,35,2.235,1.214,34,4.121,1.148,33
mug (cup),3,3.375,1.916,32,5.647,0.904,34,5.912,1.597,34,6.794,0.472,34,6.735,0.779,34,6.412,0.943,34,2.471,0.882,34,2.441,1.310,34,4.088,1.292,34
mug (face),3,3.600,1.642,35,4.647,1.551,34,5.229,1.774,35,5.771,1.436,35,5.800,1.305,35,4.735,1.720,34,4.500,1.266,34,3.457,1.401,35,4.914,1.296,35
mugged,6,4.471,2.500,34,1.970,1.218,33,2.647,1.813,34,4.091,1.658,33,4.765,1.733,34,4.839,1.687,31,5.235,1.238,34,4.324,1.408,34,4.765,1.477,34
mule,4,2.922,1.514,64,4.769,1.049,65,4.879,1.482,66,6.500,0.810,64,5.939,1.476,66,3.629,1.771,62,4.470,1.384,66,3.712,1.368,66,4.967,1.095,60
multiplication,14,4.206,1.779,34,5.364,1.068,33,5.206,1.530,34,4.200,1.864,35,4.206,1.677,34,5.344,1.881,32,3.543,1.078,35,4.529,1.684,34,4.091,0.712,33
multiply,8,4.229,2.451,35,5.647,1.326,34,6.000,1.715,34,3.824,1.740,34,3.314,2.039,35,5.813,1.446,32,3.314,0.708,35,5.029,1.424,35,4.143,1.125,35
Mum,3,4.594,2.608,32,7.938,1.391,32,4.219,1.932,32,6.091,1.676,33,6.625,0.893,32,6.906,0.384,32,1.219,0.413,32,5.061,1.687,33,1.212,0.640,33
mumble,6,3.000,1.456,33,4.143,1.291,35,4.765,1.895,34,3.697,1.507,33,3.886,1.982,35,5.677,1.387,34,3.714,0.973,35,2.324,1.429,34,4.394,1.043,33
Mummy,5,5.364,2.199,33,7.471,1.613,34,4.879,2.434,33,5.794,1.430,34,6.515,0.857,33,6.182,1.660,33,1.771,1.495,35,4.677,1.567,34,1.455,0.782,33
mural,5,3.355,2.072,31,5.906,1.444,32,5.567,1.309,30,5.645,1.617,31,5.033,1.703,30,3.355,1.733,31,5.344,1.189,32,4.133,1.565,30,3.469,1.089,32
murder,6,5.871,2.848,31,1.531,1.457,32,4.161,2.908,31,5.469,1.500,32,5.500,1.500,32,6.129,1.475,31,3.688,1.102,32,5.968,1.555,31,5.636,0.979,33
murderer,8,6.294,2.538,34,1.235,0.689,34,4.143,2.779,35,5.971,1.363,35,5.600,1.571,35,5.879,1.343,33,4.143,1.334,35,5.000,1.639,32,5.629,1.017,35
murmur,6,3.636,2.086,33,4.235,1.285,34,3.886,1.508,35,4.000,1.651,33,3.343,1.999,35,4.567,1.944,30,4.743,1.295,35,2.853,1.629,34,3.706,1.201,34
muscle,6,5.188,2.157,32,6.088,1.292,34,6.441,2.291,34,6.500,0.829,32,6.412,1.166,34,6.419,0.943,31,3.706,1.425,34,4.438,1.171,32,6.000,0.853,33
muscular,8,5.818,2.430,33,6.485,1.048,33,6.613,1.600,31,5.313,1.014,32,5.645,1.206,31,5.586,1.378,29,5.063,1.088,32,4.936,1.413,31,5.969,0.952,32
museum,6,4.132,2.107,68,6.279,1.423,68,5.188,1.627,69,6.537,0.798,67,6.449,0.826,69,5.881,1.333,67,3.632,1.187,68,5.194,1.538,67,4.348,1.127,69
mushroom,8,3.879,1.903,33,5.364,1.176,33,4.971,1.224,34,6.647,0.762,34,6.849,0.359,33,6.063,1.029,32,2.882,1.231,34,3.029,1.886,34,4.088,0.818,34
mushroom (expand),8,3.500,2.016,32,4.800,1.470,30,5.267,1.459,30,4.167,2.146,30,4.774,1.791,31,3.333,1.995,33,5.419,1.498,31,4.800,1.956,30,4.161,0.883,31
mushroom (food),8,3.353,1.998,34,5.029,1.594,35,5.088,1.422,34,6.600,0.800,35,6.529,1.194,34,5.606,1.669,33,2.657,0.984,35,2.657,1.655,35,4.059,1.136,34
music,5,7.771,1.675,35,7.971,1.134,35,7.086,1.857,35,5.286,1.700,35,5.265,1.930,34,6.939,0.239,33,2.114,0.979,35,5.853,1.191,34,3.343,0.955,35
musical,7,5.742,2.079,31,6.500,1.620,32,5.323,1.673,31,4.138,1.870,29,4.625,1.798,32,5.633,1.449,30,3.656,1.189,32,4.581,1.212,31,2.903,1.174,31
musician,8,6.097,1.653,31,6.625,1.166,32,5.719,1.700,32,5.367,1.169,30,5.667,1.220,30,5.607,1.448,28,3.656,1.162,32,4.419,1.386,31,4.063,0.864,32
musket,6,4.310,2.245,29,3.733,1.482,30,5.300,1.952,30,6.310,0.951,29,5.833,1.714,30,3.200,2.135,35,5.400,1.228,30,3.733,1.209,30,5.767,0.920,30
musketeers,10,4.758,2.425,33,6.030,1.337,33,5.788,1.533,33,5.219,1.515,32,5.818,1.359,33,3.818,2.110,33,4.303,1.337,33,4.485,1.234,33,6.030,1.000,33
mussel,6,3.618,1.783,34,5.177,1.124,34,4.941,1.434,34,6.324,1.049,34,6.235,1.190,34,4.257,1.903,35,4.543,1.441,35,2.765,1.352,34,4.455,1.018,33
mustang,7,4.914,2.395,35,5.576,1.102,33,5.794,1.641,34,6.029,1.272,34,5.588,1.574,34,3.594,1.783,32,5.857,1.245,35,4.438,1.248,32,5.714,1.232,35
mustard,7,3.412,1.942,34,4.719,1.007,32,5.364,1.226,33,6.094,1.100,32,6.455,0.782,33,5.559,1.499,34,3.882,1.231,34,3.000,1.479,32,4.677,0.931,34
mutation,8,4.818,2.876,33,3.114,1.769,35,3.594,2.105,32,4.091,1.881,33,4.314,2.148,35,4.057,1.912,35,5.829,1.082,35,4.686,1.817,35,4.686,0.854,35
mutilate,8,5.667,2.825,33,2.111,1.969,36,4.515,2.630,33,4.486,1.903,35,4.818,1.882,33,4.091,1.960,33,6.306,0.907,36,5.219,1.340,32,5.500,1.419,34
mystery,7,6.546,2.231,33,5.303,1.800,33,4.515,2.162,33,2.727,1.441,33,3.161,2.049,31,5.621,1.649,29,3.364,1.010,33,5.875,1.023,32,3.485,1.131,33
mystic,6,5.706,1.993,34,5.242,1.688,33,5.273,1.780,33,2.324,1.277,34,3.382,1.609,34,4.606,1.740,33,5.242,1.232,33,4.156,1.326,32,2.853,0.879,34
myth,4,6.147,1.574,34,5.029,1.444,35,4.516,1.604,31,1.879,1.037,33,3.194,1.804,31,4.938,1.600,32,4.529,1.266,34,4.882,1.510,34,3.706,1.273,34
mythology,9,5.030,2.195,33,5.606,1.071,33,5.091,1.083,33,2.515,1.725,33,3.484,1.812,31,4.485,1.672,33,5.636,1.494,33,5.152,1.184,33,3.970,1.114,33
nail,4,3.656,1.632,32,4.733,0.854,30,5.548,1.266,31,6.429,0.821,28,6.185,1.278,27,6.138,0.937,29,2.613,0.904,31,1.936,1.105,31,3.226,1.475,31
nail (finger),4,3.618,2.044,34,5.257,0.648,35,5.257,1.421,35,6.618,0.595,34,6.686,0.666,35,6.314,0.949,35,2.200,0.786,35,2.118,1.510,34,2.529,1.091,34
nail (hammer),4,4.333,2.010,33,4.765,0.842,34,5.939,1.774,33,6.559,0.881,34,6.667,0.943,33,5.765,1.477,34,3.294,0.925,34,1.971,1.424,34,5.824,0.857,34
naive,5,4.438,1.836,32,3.531,1.000,32,3.065,1.605,31,2.406,0.861,32,2.656,1.471,32,5.448,0.968,29,5.469,0.968,32,3.233,1.174,30,3.097,0.928,31
naked,5,7.133,1.477,30,5.469,1.952,32,3.906,2.337,32,5.063,1.580,32,5.690,1.086,29,6.172,1.019,29,2.968,1.231,31,4.290,1.485,31,3.633,1.251,30
name,4,4.286,2.078,35,5.324,0.756,34,5.543,2.195,35,4.600,1.607,35,3.743,1.932,35,6.688,0.583,32,1.529,0.555,34,3.886,1.753,35,3.914,0.280,35
named,5,3.088,1.560,34,5.091,0.830,33,4.424,1.670,33,3.353,1.908,34,2.235,1.415,34,5.559,1.397,34,3.353,1.348,34,4.059,0.998,34,3.794,0.719,34
namesake,8,3.771,2.016,35,5.152,0.821,33,4.625,1.635,32,2.714,1.504,35,2.000,1.275,32,2.531,1.414,32,6.177,0.984,34,3.500,1.377,34,4.257,0.966,35
nanny,5,3.794,1.779,34,5.750,1.090,32,3.750,1.561,32,5.807,0.965,31,5.667,0.910,33,4.214,2.076,28,2.824,1.175,34,3.788,1.037,33,1.688,0.682,32
narcotic,8,4.882,2.323,34,3.182,1.466,33,4.000,1.645,34,3.829,1.748,35,3.882,1.549,34,4.000,1.891,33,6.429,0.838,35,4.171,1.483,35,4.424,1.016,33
narrow,6,3.971,1.807,34,3.857,1.073,35,3.515,1.540,33,4.200,1.564,35,5.400,1.571,35,5.485,1.480,33,3.514,1.131,35,2.294,1.506,34,4.057,1.068,35
nasty,5,4.091,2.391,33,1.742,0.761,31,5.484,2.551,31,2.546,1.076,33,3.424,1.810,33,5.800,1.352,30,2.531,0.968,32,3.700,1.656,30,4.424,1.102,33
nation,6,4.618,1.956,34,5.857,1.222,35,4.500,2.488,34,4.200,1.879,35,4.647,1.747,34,5.849,1.158,33,5.000,1.095,35,6.314,1.190,35,4.743,0.769,35
national,8,4.546,2.176,33,5.943,1.330,35,4.844,2.063,32,3.563,1.519,32,3.333,1.589,33,5.636,1.010,33,4.600,1.357,35,5.794,1.079,34,4.719,0.874,32
natural,7,4.818,2.455,33,7.088,1.652,34,5.147,2.017,34,3.629,1.899,35,4.118,1.967,34,5.971,1.424,34,3.588,1.240,34,4.606,1.369,33,2.500,1.031,32
nature,6,5.406,2.090,32,7.156,1.228,32,5.194,2.162,31,4.531,1.968,32,5.576,1.156,33,6.357,0.766,28,3.323,1.059,31,6.161,1.050,31,2.939,1.229,33
naughty,7,6.629,1.587,35,3.800,1.546,35,5.853,1.957,34,3.314,1.526,35,4.382,1.476,34,5.412,1.331,34,1.857,0.761,35,3.853,1.115,34,3.857,1.437,35
nausea,6,4.394,2.651,33,2.727,1.377,33,3.030,1.141,33,4.438,1.919,32,4.206,2.097,34,5.226,1.698,31,5.441,1.090,34,4.455,1.183,33,3.546,1.131,33
naval,5,4.156,1.805,32,5.000,0.779,33,5.294,1.724,34,5.188,1.356,32,4.824,1.870,34,4.129,2.012,31,5.226,1.313,31,3.625,1.798,32,4.546,1.328,33
navel,5,3.242,1.652,33,5.030,0.834,33,4.971,1.445,34,6.059,1.136,34,5.706,1.486,34,3.706,2.066,34,4.971,1.424,34,2.594,1.538,32,3.971,1.706,34
navy,4,4.971,2.065,34,5.441,1.355,34,5.000,2.376,34,5.629,1.456,35,5.914,1.697,35,5.735,1.737,34,3.824,1.124,34,4.394,1.922,33,5.829,1.134,35
near,4,4.546,2.076,33,5.559,0.735,34,5.212,1.225,33,3.735,1.668,34,4.242,1.670,33,6.485,0.857,33,2.500,1.194,34,3.382,1.237,34,3.879,0.729,33
neat,4,3.229,1.532,35,6.265,1.244,34,5.686,1.982,35,4.147,1.498,34,4.824,1.485,34,5.853,1.263,34,3.088,1.147,34,2.879,1.273,33,2.600,0.991,35
necessary,9,3.818,1.766,33,5.086,1.079,35,4.771,1.958,35,2.686,1.190,35,2.514,1.481,35,5.882,1.255,34,4.200,1.390,35,4.412,1.115,34,4.091,0.668,33
necessity,9,5.807,2.191,31,5.156,1.460,32,4.419,2.060,31,2.273,0.962,33,2.688,1.685,32,5.300,1.215,30,5.212,1.122,33,4.844,1.326,32,3.800,1.137,30
neck,4,5.433,1.783,30,5.367,0.657,30,5.424,0.889,33,6.630,0.728,27,6.581,0.708,31,6.560,0.753,25,2.515,1.131,33,2.903,1.146,31,3.581,0.708,31
necklace,8,5.200,1.894,35,5.743,1.130,35,6.029,1.748,35,6.714,0.613,35,6.543,0.840,35,6.242,0.889,33,2.800,1.116,35,2.771,1.311,35,1.543,0.648,35
nectar,6,5.314,2.053,35,6.600,1.534,35,5.571,1.077,35,5.971,1.000,35,5.371,1.675,35,4.441,1.630,34,4.629,1.456,35,2.853,1.216,34,2.794,1.051,34
need,4,5.344,2.327,32,3.788,1.225,33,3.333,2.197,33,3.091,1.215,33,2.758,1.670,33,6.333,1.198,33,2.303,0.904,33,4.939,1.536,33,3.250,0.935,32
needle,6,4.829,2.731,35,3.677,1.277,34,4.486,1.826,35,6.714,0.658,35,6.429,0.904,35,5.606,1.705,33,3.200,0.709,35,2.000,1.586,35,3.286,1.232,35
needy,5,3.382,2.101,34,2.441,0.976,34,3.114,1.753,35,2.714,1.136,35,3.200,1.833,35,5.242,1.518,33,4.765,1.352,34,3.546,1.653,33,3.206,0.994,34
negative,8,4.061,2.685,33,1.735,0.949,34,3.735,1.820,34,3.581,1.828,31,2.849,1.777,33,6.250,0.866,32,4.000,1.095,35,5.030,1.425,33,4.529,1.036,34
neglect,7,4.576,2.850,33,1.571,0.767,35,3.188,1.810,32,2.794,1.623,34,4.057,1.926,35,4.667,1.717,33,5.086,0.874,35,4.912,1.652,34,4.429,0.994,35
neglected,9,4.364,2.739,33,1.528,0.763,36,2.588,1.942,34,2.972,1.818,36,4.257,2.089,35,5.912,1.358,34,5.306,1.430,36,4.229,2.166,35,4.028,1.166,36
negotiate,9,5.063,1.853,32,6.212,1.320,33,6.000,1.646,31,3.303,1.487,33,3.188,1.609,32,5.636,1.473,33,5.333,1.295,33,4.909,1.190,33,4.219,1.268,32
negotiation,11,4.559,2.003,34,6.030,1.446,33,6.177,2.176,34,3.618,1.783,34,3.667,1.551,33,5.387,1.517,31,5.559,0.914,34,5.091,1.288,33,4.424,1.326,33
negotiator,10,5.059,2.100,34,6.600,1.292,35,6.594,2.075,32,3.971,1.576,35,4.182,1.800,33,4.485,1.579,33,5.829,1.028,35,4.333,1.092,33,3.971,1.483,35
neighbour,9,4.576,1.843,33,6.061,1.179,33,5.419,1.264,31,5.807,1.148,31,5.710,1.169,31,6.250,1.000,32,3.294,0.986,34,3.697,0.904,33,3.818,0.903,33
neon,4,6.029,2.107,34,6.000,1.242,35,5.114,1.166,35,4.706,1.903,34,5.400,1.727,35,5.091,1.602,33,4.914,1.360,35,3.588,1.286,34,3.667,1.198,33
nephew,6,3.235,1.699,34,6.353,1.258,34,5.529,1.311,34,5.941,1.305,34,4.941,1.893,34,5.529,1.631,34,3.794,1.158,34,3.455,1.233,33,6.118,1.157,34
nervous,7,5.114,2.108,35,3.029,1.108,35,2.647,1.281,34,3.486,1.556,35,4.514,1.680,35,6.156,1.003,32,3.743,1.179,35,4.200,1.546,35,3.294,0.749,34
nest,4,3.925,2.010,67,5.855,1.207,69,5.136,1.623,66,6.382,0.924,68,6.537,0.760,67,5.418,1.556,67,2.309,0.791,68,2.464,1.358,69,2.897,1.087,68
net,3,3.667,1.700,33,4.781,0.695,32,4.686,1.563,35,5.636,1.611,33,5.546,1.597,33,5.194,1.554,31,2.571,1.249,35,3.200,1.600,35,4.147,0.733,34
nettle,6,3.441,2.265,34,3.971,1.465,34,4.061,1.632,33,6.273,0.930,33,6.091,1.334,33,5.061,1.999,33,3.265,1.481,34,2.364,1.322,33,4.344,1.162,32
network,7,4.194,1.821,31,5.677,1.280,31,5.188,1.845,32,3.781,1.386,32,3.233,1.783,30,5.690,1.316,29,5.688,1.236,32,6.000,1.218,31,4.364,1.202,33
neural,6,4.539,2.274,26,5.700,1.552,30,5.367,1.378,30,4.138,1.776,29,3.138,1.814,29,3.875,1.833,32,6.467,0.806,30,3.655,1.825,29,4.077,1.107,26
neurotic,8,4.849,2.451,33,3.061,1.496,33,3.941,1.814,34,2.625,1.317,32,3.030,1.679,33,3.857,1.988,35,6.771,0.539,35,4.194,1.490,31,3.571,0.994,35
neutral,7,4.000,1.590,34,5.206,0.632,34,4.774,1.099,31,3.394,1.205,33,2.636,1.473,33,5.323,1.511,31,4.500,1.266,34,3.909,0.900,33,3.485,0.821,33
neutron,7,3.333,2.578,33,5.424,1.016,33,4.788,1.771,33,4.688,2.186,32,4.194,2.039,31,4.849,2.032,33,6.424,0.854,33,2.871,2.106,31,4.909,1.055,33
new,3,6.031,1.705,32,7.063,1.088,32,5.710,1.223,31,4.219,1.672,32,4.313,1.530,32,6.484,0.838,31,2.125,0.927,32,4.133,1.335,30,3.667,0.876,33
news,4,4.909,1.730,33,4.750,1.658,32,3.813,1.776,32,3.719,1.484,32,3.758,1.724,33,6.355,1.002,31,3.323,1.118,31,5.250,1.090,32,4.267,0.680,30
nice,4,4.457,2.116,35,7.429,1.294,35,5.571,2.060,35,2.941,1.349,34,3.765,1.699,34,6.333,1.146,33,2.088,0.919,34,3.629,1.551,35,2.677,1.156,34
niece,5,3.281,1.841,32,6.118,1.301,34,5.324,1.206,34,5.667,1.450,33,4.970,1.605,33,5.419,1.792,31,3.114,1.090,35,3.485,1.329,33,1.424,0.740,33
night,5,5.324,2.219,34,5.906,1.465,32,5.375,2.073,32,4.969,1.591,32,6.588,0.809,34,6.765,0.489,34,1.882,1.078,34,5.515,1.351,33,3.686,1.214,35
nightfall,9,5.323,2.205,31,5.781,1.243,32,4.469,1.952,32,4.969,1.104,32,5.500,1.090,32,4.700,1.952,30,4.344,1.189,32,5.097,1.118,31,4.214,1.264,28
nightmare,9,5.735,2.547,34,1.765,0.769,34,3.294,2.383,34,3.147,1.972,34,4.455,1.671,33,5.677,1.254,31,2.441,0.914,34,5.061,1.669,33,4.471,1.218,34
nimble,6,5.156,1.922,32,6.059,1.282,34,5.529,2.047,34,3.152,1.417,33,3.500,1.632,34,3.576,1.810,33,5.576,1.303,33,3.000,1.590,34,2.912,1.358,34
nipple,6,5.758,2.270,33,5.879,1.200,33,5.059,1.474,34,6.559,0.774,34,6.618,0.642,34,5.727,1.213,33,3.647,1.813,34,2.212,1.273,33,2.559,1.439,34
noise,5,5.364,1.920,33,4.229,1.311,35,5.324,1.640,34,4.697,1.660,33,4.242,1.985,33,6.700,0.586,30,2.242,0.818,33,4.576,1.634,33,4.441,0.914,34
noisy,5,5.438,1.999,32,3.314,1.036,35,4.971,1.781,35,3.941,1.644,34,4.143,1.807,35,6.156,1.064,32,2.400,0.962,35,4.647,1.234,34,4.706,0.892,34
nonchalant,10,3.690,1.949,29,4.667,1.721,27,5.500,1.991,28,2.000,0.910,29,3.357,1.469,28,3.229,1.806,35,6.100,0.943,30,3.621,0.962,29,4.321,1.167,28
none,4,3.000,1.656,35,4.114,1.260,35,4.400,1.760,35,3.457,1.976,35,3.029,1.781,35,5.735,1.481,34,2.171,1.207,35,2.429,1.536,35,4.000,0.485,34
nonsense,8,4.121,2.459,33,3.394,1.347,33,4.667,1.820,33,2.546,1.157,33,2.606,1.632,33,5.719,1.375,32,3.303,0.937,33,3.849,1.234,33,4.061,0.983,33
noon,4,3.771,2.044,35,5.353,0.723,34,4.886,1.389,35,4.314,1.939,35,3.971,1.715,35,5.882,1.323,34,3.265,1.120,34,3.971,1.404,35,3.914,0.732,35
noose,5,4.031,2.352,32,2.455,1.725,33,3.091,1.929,33,5.943,1.218,35,5.971,1.464,35,4.412,2.144,34,5.853,1.286,34,3.765,1.750,34,4.758,1.181,33
norm,4,3.455,1.908,33,4.912,1.121,34,4.441,1.850,34,3.000,1.414,31,2.516,1.521,31,4.667,1.820,33,5.559,1.143,34,4.152,1.579,33,4.121,0.769,33
nose,4,3.667,1.680,30,5.033,0.752,30,5.097,1.201,31,6.800,0.476,30,6.828,0.378,29,6.400,0.938,25,1.938,0.827,32,2.452,1.160,31,3.966,0.718,29
note,4,4.065,1.684,31,5.594,0.785,32,5.656,1.383,32,5.355,1.309,31,5.433,0.989,30,5.852,1.297,27,3.313,0.846,32,2.300,1.130,30,3.429,0.678,28
notebook,8,3.625,1.654,32,5.529,0.915,34,5.455,1.479,33,6.647,0.636,34,6.571,0.965,35,6.118,1.255,34,3.343,0.924,35,2.529,0.977,34,3.147,1.115,34
notepad,7,3.235,1.848,34,5.417,0.983,36,5.697,1.507,33,6.794,0.530,34,6.853,0.354,34,6.469,0.829,32,3.639,1.417,36,2.382,1.085,34,3.750,1.010,36
notice,6,4.118,1.827,34,5.265,0.885,34,5.294,1.151,34,3.781,1.691,32,3.382,1.572,34,5.346,1.175,26,3.758,0.954,33,3.323,1.059,31,3.839,0.514,31
notion,6,4.774,2.011,31,5.656,0.922,32,5.567,1.202,30,2.121,1.037,33,2.219,1.243,32,4.600,1.625,30,5.548,1.187,31,4.032,1.694,31,3.964,0.731,28
noun,4,2.903,1.489,31,5.250,0.750,32,4.781,1.473,32,3.909,1.730,33,3.061,1.890,33,5.807,1.176,31,3.879,1.066,33,2.849,1.438,33,3.879,0.977,33
nourish,7,5.618,1.910,34,7.529,1.091,34,5.906,1.809,32,3.364,1.648,33,3.529,1.944,34,5.455,1.499,33,5.235,1.113,34,4.818,1.192,33,2.727,1.108,33
nourishment,11,5.206,2.207,34,7.886,0.979,35,5.559,1.850,34,4.206,1.762,34,4.229,1.806,35,5.031,1.185,32,5.514,1.105,35,5.000,1.350,34,2.765,1.190,34
novel,5,5.375,2.073,32,6.485,1.234,33,5.406,1.497,32,5.606,1.556,33,5.452,1.775,31,5.968,1.425,31,4.353,1.185,34,3.594,1.455,32,3.485,0.744,33
novel (book),5,5.088,2.201,34,6.118,1.586,34,5.343,1.585,35,6.182,1.381,33,6.314,1.090,35,6.333,1.005,33,3.886,1.450,35,3.235,1.664,34,3.177,1.097,34
novel (new),5,5.353,2.208,34,6.242,1.016,33,5.559,1.594,34,3.265,1.720,34,2.758,1.759,33,3.788,1.887,33,6.382,0.875,34,4.353,1.412,34,3.273,1.081,33
novice,6,4.029,1.874,35,4.853,1.286,34,4.486,1.933,35,4.057,1.492,35,3.314,1.600,35,4.273,1.728,33,5.382,1.284,34,3.324,1.230,34,4.000,0.840,34
nucleus,7,3.853,2.088,34,5.471,0.882,34,5.697,1.784,33,5.706,1.383,34,5.235,1.592,34,5.147,1.912,34,6.273,0.930,33,1.941,1.494,34,4.061,1.043,33
nude,4,6.647,2.375,34,5.647,1.453,34,4.941,2.754,34,5.143,1.476,35,6.059,1.474,34,5.412,1.665,34,4.559,1.459,34,3.882,1.586,34,2.735,1.290,34
nugget,6,3.636,2.012,33,5.091,1.055,33,4.939,1.099,33,5.057,1.393,35,5.088,1.669,34,4.879,1.981,33,3.441,1.499,34,2.324,1.366,34,4.242,0.780,33
nuisance,8,4.086,2.075,35,2.686,1.115,35,4.294,1.775,34,2.943,1.433,35,3.314,1.801,35,5.147,1.683,34,4.257,1.250,35,3.912,1.541,34,4.257,1.295,35
nun,3,2.226,1.809,31,5.355,1.577,31,4.300,2.100,30,6.242,1.303,33,6.500,1.000,32,4.690,1.967,29,3.909,1.190,33,3.091,1.485,33,1.469,0.706,32
nuptials,8,4.839,2.301,31,5.433,2.061,30,4.897,1.918,29,4.185,1.982,27,4.464,1.918,28,2.853,1.717,34,6.500,0.866,28,4.097,1.552,31,2.929,0.961,28
nurse,5,5.125,1.949,32,7.375,1.317,32,4.290,1.708,31,6.031,0.952,32,6.594,0.785,32,6.240,0.950,25,2.871,1.263,31,4.344,1.337,32,2.129,0.975,31
nursery,7,3.719,2.322,32,6.429,1.591,35,4.061,1.413,33,5.875,1.409,32,5.765,1.190,34,5.546,1.519,33,1.971,0.954,34,3.324,1.366,34,2.529,0.737,34
nurture,7,4.849,2.337,33,7.177,1.361,34,5.618,2.115,34,3.257,1.842,35,3.636,1.534,33,4.875,1.850,32,5.294,1.362,34,4.438,1.456,32,1.879,1.008,33
nut,3,3.156,1.822,32,5.250,1.118,32,5.129,1.263,31,6.333,1.119,33,6.500,0.866,32,6.344,1.049,32,2.548,1.042,31,2.194,1.554,31,4.727,0.897,33
nut (bolt),3,3.000,1.799,34,4.794,0.867,34,4.971,1.295,34,6.353,0.936,34,6.242,1.129,33,4.618,1.971,34,4.029,1.445,34,1.697,0.904,33,5.667,1.005,33
nut (crazy person),3,5.794,2.324,34,2.853,1.478,34,4.324,2.232,34,2.697,1.784,33,4.457,1.826,35,4.969,1.794,32,4.514,1.251,35,4.412,1.286,34,4.485,1.048,33
nut (food),3,3.875,2.088,32,5.697,1.337,33,6.000,1.590,34,6.406,1.343,32,6.758,0.740,33,6.441,0.914,34,2.171,0.774,35,2.147,1.537,34,4.000,0.954,33
nutmeg,6,3.412,1.942,34,5.697,1.141,33,5.000,0.985,33,6.294,1.016,34,5.765,1.436,34,4.529,2.018,34,5.273,1.108,33,2.029,1.272,34,3.588,1.396,34
nutrient,8,4.941,2.338,34,7.235,1.165,34,4.824,1.963,34,5.171,1.207,35,3.400,1.607,35,5.576,1.577,33,5.559,1.193,34,4.000,1.651,33,3.353,1.348,34
nutrition,9,5.242,2.118,33,6.939,1.301,33,5.853,1.865,34,4.500,1.558,34,4.118,1.811,34,5.710,1.169,31,4.941,1.349,34,4.788,1.249,33,3.636,1.068,33
nutritious,10,4.588,2.171,34,7.457,1.461,35,5.429,1.990,35,4.294,1.690,34,3.588,1.517,34,5.758,1.129,33,5.029,1.424,35,4.667,1.664,33,3.000,0.840,34
nuts,4,4.606,1.999,33,5.200,0.888,35,5.471,1.460,34,6.514,0.806,35,6.571,0.803,35,5.914,1.156,35,2.571,0.767,35,2.086,1.052,35,4.886,1.214,35
nuts (bolts),4,3.429,1.825,35,4.853,0.692,34,5.400,1.101,35,6.429,0.935,35,6.400,0.932,35,4.514,1.903,35,4.171,1.363,35,1.657,0.674,35,5.800,1.090,35
nuts (crazy),4,5.971,1.949,35,3.314,1.582,35,3.886,2.188,35,2.543,1.421,35,4.229,2.085,35,5.059,1.514,34,3.857,1.417,35,4.441,1.612,34,3.629,1.173,35
nuts (food),4,3.818,2.328,33,6.094,1.259,32,5.406,1.296,32,6.667,0.636,33,6.667,0.682,33,6.212,0.977,33,2.303,0.834,33,2.063,1.580,32,4.394,1.179,33
nuts (testicles),4,5.714,1.994,35,4.743,1.203,35,5.686,1.953,35,6.486,0.906,35,6.429,0.965,35,5.486,1.422,35,5.647,1.160,34,2.914,1.461,35,6.857,0.542,35
nylon,5,3.677,2.259,34,5.273,0.827,33,4.906,1.128,32,5.429,1.626,35,4.882,1.676,34,4.121,1.771,33,5.629,1.098,35,2.706,1.249,34,3.059,1.162,34
nymph,5,5.214,2.127,28,5.542,1.290,24,4.769,1.250,26,3.760,1.704,25,4.231,1.804,26,3.094,1.942,32,6.241,1.250,29,3.500,1.448,26,2.815,1.415,27
oak,3,3.788,2.085,33,5.625,1.083,32,5.355,1.427,31,6.559,0.650,34,6.343,1.264,35,5.114,1.801,35,3.314,1.237,35,5.061,1.808,33,4.758,1.129,33
oath,4,4.971,2.091,35,6.250,1.320,36,5.029,2.121,34,3.686,1.769,35,3.543,1.778,35,4.667,2.040,33,5.457,1.338,35,5.647,1.607,34,4.667,1.000,36
oats,4,3.094,1.721,32,5.313,1.044,32,4.818,1.641,33,6.438,0.899,32,6.375,0.992,32,5.774,1.313,31,3.303,1.403,33,1.909,1.264,33,4.313,0.950,32
obedience,9,4.618,2.389,34,5.118,2.040,34,3.452,2.698,31,3.265,1.852,34,4.061,1.705,33,6.000,1.260,34,3.912,1.358,34,4.667,1.551,33,3.576,1.232,33
obedient,8,4.771,2.281,35,6.088,1.915,34,3.000,2.326,34,3.118,1.529,34,3.941,1.878,34,5.484,1.317,31,4.706,1.226,34,4.235,1.436,34,3.824,1.317,34
obese,5,3.333,2.265,33,2.152,1.158,33,4.375,2.204,32,5.353,1.370,34,6.219,1.082,32,6.063,1.059,32,5.147,1.004,34,5.750,1.561,32,4.559,1.241,34
obesity,7,3.941,2.532,34,1.971,0.857,34,4.235,2.352,34,5.677,1.277,34,6.059,1.552,34,6.000,1.372,34,5.457,1.250,35,5.824,1.617,34,3.912,1.011,34
obey,4,4.971,1.839,34,4.000,1.572,34,2.412,2.251,34,3.118,1.529,34,3.091,1.138,33,5.313,1.446,32,4.177,1.224,34,4.618,1.415,34,4.559,1.217,34
object,6,3.941,2.028,34,5.059,0.482,34,5.200,1.190,35,5.171,1.844,35,4.429,1.946,35,6.290,0.990,31,3.088,1.463,34,3.382,1.609,34,4.057,0.955,35
object (disagree),6,4.912,2.049,34,3.265,1.244,34,6.206,2.026,34,2.677,0.865,34,3.029,1.524,34,5.059,1.748,34,5.177,1.175,34,4.765,1.113,34,4.794,1.079,34
object (thing),6,3.118,1.762,34,5.057,0.410,35,5.686,1.508,35,6.177,1.070,34,5.265,2.146,34,5.971,1.524,34,2.765,1.285,34,3.457,1.380,35,3.882,0.900,34
objective,9,4.235,2.087,34,5.546,1.416,33,5.735,1.804,34,2.794,1.568,34,2.853,1.751,34,5.613,1.360,31,5.265,1.196,34,4.324,1.366,34,4.063,0.966,32
oblige,6,4.088,1.931,34,5.057,1.585,35,4.088,2.306,34,2.765,1.456,34,2.514,1.645,35,5.094,1.548,32,5.514,1.317,35,4.147,1.478,34,3.559,1.333,34
obliging,8,4.387,2.281,31,6.032,1.805,31,3.968,2.307,31,2.406,1.221,32,2.548,1.316,31,4.207,1.710,29,6.061,1.099,33,3.968,1.555,31,3.516,1.103,31
oblivion,8,5.515,2.676,33,3.500,2.239,34,4.147,2.647,34,2.758,1.923,33,3.147,2.264,34,3.971,1.871,34,5.971,1.175,34,5.771,1.551,35,5.118,1.301,34
oblivious,9,4.188,1.648,32,3.879,1.066,33,3.387,1.407,31,2.900,1.274,30,2.936,1.480,31,4.844,1.873,32,5.758,1.074,33,4.324,1.710,34,4.625,1.111,32
obnoxious,9,4.029,2.079,34,2.400,1.534,35,5.121,2.011,33,2.765,1.496,34,2.971,1.485,34,4.563,1.802,32,5.971,0.985,34,4.606,1.391,33,4.943,1.264,35
oboe,4,3.633,1.853,30,5.900,1.248,30,5.107,1.012,28,6.452,1.266,31,5.936,1.722,31,4.031,2.158,32,5.448,1.275,29,3.310,1.534,29,3.710,1.022,31
obscene,7,5.286,2.132,35,2.571,0.904,35,4.647,1.780,34,3.057,1.548,35,3.882,1.605,34,4.333,1.820,33,5.686,1.260,35,4.882,1.430,34,5.029,1.098,34
obscenity,9,5.939,2.461,33,2.455,1.328,33,4.882,1.997,34,2.867,1.688,30,3.118,1.549,34,4.656,1.881,32,6.114,1.115,35,5.324,1.021,34,4.970,1.141,33
obscure,7,4.938,2.304,32,4.875,2.132,32,4.939,1.613,33,2.281,1.125,32,2.290,1.463,31,5.000,1.561,32,5.875,0.927,32,3.813,1.648,32,4.212,0.879,33
observation,11,4.515,2.324,33,5.735,1.196,34,5.394,2.335,33,3.485,1.777,33,3.529,1.974,34,5.656,1.613,32,5.000,1.255,33,4.969,1.358,32,4.235,1.573,34
observe,7,4.000,2.045,33,5.794,1.106,34,5.941,2.313,34,3.353,1.303,34,3.235,1.800,34,5.727,0.962,33,4.882,1.105,34,4.529,1.480,34,3.529,1.169,34
obsess,6,4.824,2.065,34,2.853,1.088,34,3.886,2.638,35,2.714,1.300,35,3.343,1.511,35,5.515,1.598,33,5.177,1.200,34,5.303,1.642,33,3.353,1.160,34
obsession,9,5.794,2.386,34,3.212,1.249,33,4.059,2.338,34,3.088,1.837,34,3.824,1.992,34,5.656,1.337,32,5.324,1.077,34,6.059,1.056,34,3.546,1.597,33
obsessive,9,5.171,2.035,35,3.059,1.413,34,3.800,2.340,35,2.941,1.589,34,3.515,1.743,33,5.697,1.087,33,5.486,0.996,35,5.294,1.249,34,3.529,1.242,34
obstacle,8,4.235,2.059,34,3.543,1.078,35,3.765,2.016,34,4.943,1.548,35,4.914,1.500,35,5.265,1.720,34,4.429,1.517,35,4.914,1.180,35,4.500,0.849,34
obvious,7,4.412,1.784,34,5.057,1.120,35,6.029,1.562,34,2.714,1.278,35,2.559,1.612,34,6.226,1.007,31,4.371,1.221,35,4.657,1.120,35,4.273,0.962,33
occasion,8,6.171,1.558,35,6.743,1.537,35,5.441,1.479,34,3.714,1.446,35,4.000,1.773,35,5.706,1.249,34,4.314,1.141,35,5.606,1.179,33,3.242,1.102,33
occasionally,12,3.303,1.992,33,4.939,0.952,33,4.636,1.666,33,2.242,1.393,33,2.697,1.732,33,6.061,1.254,33,4.546,1.131,33,3.485,1.395,33,3.818,0.999,33
occupation,10,4.057,2.137,35,5.794,1.324,34,5.971,1.665,35,3.943,1.970,35,3.514,1.857,35,5.500,1.243,34,5.118,1.022,34,5.257,0.996,35,4.486,0.841,35
occupy,6,4.114,2.327,35,4.943,1.170,35,5.500,2.367,34,3.441,1.397,34,3.314,1.833,35,4.807,1.693,31,5.571,1.316,35,4.636,1.202,33,4.765,1.352,34
occur,5,3.938,1.936,32,5.242,0.740,33,4.969,0.847,32,3.065,1.343,31,1.969,0.918,32,5.438,1.197,32,4.853,1.115,34,3.906,1.155,32,4.171,0.560,35
occurrence,10,3.303,1.817,33,5.343,0.791,35,4.853,1.517,34,2.971,1.150,34,2.677,1.585,34,4.471,1.851,34,5.429,1.103,35,4.118,1.451,34,4.086,0.280,35
ocean,5,5.636,2.307,33,6.469,1.601,32,3.677,1.821,31,6.571,0.623,28,6.500,0.636,26,6.000,1.217,27,2.969,1.104,32,6.606,0.736,33,3.690,1.262,29
octopus,7,5.258,2.032,31,5.129,1.238,31,4.933,1.413,30,6.793,0.483,29,6.793,0.483,29,4.852,1.860,27,3.032,1.332,31,4.094,1.528,32,4.367,0.912,30
odd,3,3.879,2.212,33,4.139,1.417,36,4.647,2.056,34,2.471,1.538,34,3.118,1.728,34,5.936,1.645,31,3.194,1.613,36,3.457,1.273,35,4.143,0.761,35
odour,5,4.000,2.250,32,3.273,1.238,33,4.625,1.672,32,4.121,1.647,33,4.000,2.092,32,5.467,1.408,30,4.606,0.952,33,3.969,1.358,32,5.152,0.989,33
offence,7,5.441,2.003,34,2.546,1.104,33,4.441,1.818,34,3.029,1.654,34,3.606,1.808,33,6.063,0.899,32,4.559,1.193,34,4.939,1.413,33,4.853,1.141,34
offend,6,5.212,2.579,33,2.286,1.058,35,5.273,2.192,33,3.152,1.690,33,3.471,1.460,34,5.500,1.369,32,4.486,0.906,35,5.147,1.191,34,4.853,1.115,34
offensive,9,5.419,2.486,31,1.969,1.075,32,4.875,2.260,32,2.333,1.325,30,2.742,1.523,31,5.621,1.187,29,4.938,1.116,32,5.000,1.211,30,4.833,1.036,30
office,6,3.613,1.861,31,4.485,1.077,33,4.515,1.672,33,6.250,0.935,32,6.484,0.798,31,6.194,0.997,31,3.394,1.013,33,4.313,1.402,32,4.455,0.891,33
officer,7,4.000,1.897,35,4.727,1.332,33,3.882,2.373,34,5.971,1.150,34,6.086,0.996,35,5.514,1.422,35,3.600,1.151,35,4.206,1.278,34,5.606,0.983,33
offshoot,8,3.793,1.827,29,4.828,1.234,29,4.962,1.285,26,3.500,1.528,24,3.233,1.820,30,3.281,1.824,32,6.071,1.163,28,4.000,1.359,26,4.185,0.818,27
oil,3,3.914,1.888,35,5.086,0.806,35,5.457,1.360,35,6.265,1.267,34,6.294,1.044,34,6.152,1.258,33,3.265,1.171,34,4.257,1.857,35,4.886,1.190,35
older,5,4.563,2.221,32,5.267,1.843,30,5.516,2.123,31,3.323,1.280,31,3.936,1.480,31,5.750,1.299,28,2.688,1.130,32,4.400,1.228,30,4.767,0.955,30
olive,5,4.273,2.136,33,5.394,1.127,33,5.485,0.989,33,6.677,0.716,34,6.697,0.674,33,5.531,1.561,32,3.824,1.317,34,2.118,1.367,34,3.152,0.925,33
omission,8,4.455,1.635,33,3.313,1.210,32,4.412,1.700,34,2.879,1.225,33,2.324,1.104,34,4.182,1.678,33,6.061,1.013,33,3.939,1.516,33,4.161,0.883,31
omit,4,4.400,1.519,30,3.515,0.892,33,4.906,1.568,32,2.594,0.931,32,2.455,1.499,33,4.290,1.549,31,5.750,1.061,32,3.484,1.241,31,4.267,0.629,30
onion,5,3.310,1.859,29,5.242,1.102,33,5.310,1.511,29,6.786,0.674,28,6.636,0.932,22,6.708,0.676,24,2.844,0.870,32,1.968,0.897,31,3.933,0.629,30
only,4,3.600,2.270,35,4.559,1.355,34,4.529,2.159,34,2.829,1.682,35,2.546,1.777,33,6.625,0.781,32,2.294,1.226,34,2.971,1.558,35,3.939,0.736,33
onslaught,9,4.471,2.291,34,2.844,1.202,32,3.710,2.035,31,3.152,1.306,33,3.000,1.503,31,3.971,1.948,34,6.121,0.946,33,5.167,1.392,30,4.967,1.048,30
open,4,5.800,1.670,35,6.686,1.600,35,6.909,1.640,33,3.600,1.839,35,4.486,1.795,35,6.576,0.889,33,1.914,0.770,35,4.882,1.605,34,3.265,1.244,34
opening,7,5.000,2.132,33,6.344,1.337,32,5.710,1.630,31,3.697,1.623,33,4.645,1.333,31,5.897,1.062,29,3.242,1.371,33,4.097,1.399,31,3.375,0.820,32
opinion,7,5.706,2.051,34,6.086,1.360,35,7.057,1.820,35,2.588,1.784,34,2.457,1.480,35,6.324,0.865,34,4.629,1.149,35,4.800,1.327,35,3.677,1.230,34
opium,5,5.531,2.076,32,4.226,2.027,31,4.433,1.856,30,5.387,1.580,31,4.129,1.540,31,3.121,1.950,33,6.387,0.973,31,3.839,1.608,31,4.000,1.107,31
opportunist,11,5.484,2.326,31,6.485,2.176,33,6.303,1.586,33,3.500,1.819,34,3.152,1.579,33,4.471,1.753,34,6.242,0.889,33,4.879,1.273,33,4.200,1.424,30
opportunity,11,6.563,1.836,32,7.750,1.118,32,6.903,1.467,31,2.906,1.487,32,3.281,1.644,32,6.258,1.015,31,4.968,1.177,31,5.903,1.146,31,4.156,1.093,32
oppose,6,5.667,1.578,30,3.625,1.615,32,6.645,1.876,31,3.656,2.025,32,3.161,1.868,31,4.967,1.494,30,5.303,1.114,33,4.936,1.268,31,4.483,1.133,29
opposition,10,5.057,2.242,35,3.412,1.115,34,4.677,1.936,34,3.853,1.537,34,3.853,1.438,34,4.912,1.652,34,5.314,1.326,35,4.849,1.306,33,4.829,1.108,35
oppress,7,5.152,2.776,33,1.719,0.910,32,2.765,2.567,34,2.844,1.805,32,3.500,2.004,34,4.387,1.929,31,6.000,1.095,35,5.441,1.479,34,4.970,1.267,33
optimal,7,6.094,2.199,32,7.618,1.495,34,6.303,1.642,33,3.182,1.678,33,3.152,1.725,33,5.241,1.546,29,5.667,1.511,33,4.781,1.634,32,4.000,1.118,32
optimism,8,6.765,1.610,34,8.471,0.848,34,7.382,1.534,34,2.059,1.056,34,2.971,1.740,34,6.065,0.801,31,5.412,0.943,34,5.971,0.985,34,3.382,1.138,34
optimist,8,6.912,1.442,34,8.441,0.914,34,7.455,1.671,33,2.914,1.574,35,3.829,1.828,35,5.758,1.349,33,5.600,1.357,35,5.588,0.878,34,3.294,1.201,34
optimistic,10,7.121,1.572,33,8.182,0.968,33,7.206,1.677,34,2.882,1.891,34,3.364,1.666,33,5.969,1.075,32,5.471,1.266,34,5.794,0.832,34,3.382,1.138,34
option,6,4.286,2.008,35,6.086,1.317,35,5.735,1.836,34,3.152,1.329,33,3.118,1.567,34,6.088,1.222,34,4.147,1.396,34,3.969,1.212,32,3.788,0.686,33
oral,4,5.938,2.179,32,5.629,1.244,35,5.314,1.652,35,4.114,1.582,35,4.200,1.924,35,5.333,1.341,33,5.400,1.176,35,3.600,1.398,35,3.939,1.278,33
orange,6,4.788,1.935,33,5.697,1.267,33,5.594,1.320,32,6.182,1.290,33,6.615,0.738,26,6.269,1.021,26,1.969,0.918,32,2.906,1.355,32,3.690,0.951,29
orange (colour),6,5.735,2.355,34,6.171,1.298,35,5.543,1.179,35,5.714,1.541,35,6.824,0.452,34,6.382,1.000,34,1.882,0.718,34,4.029,1.465,34,3.571,1.154,35
orange (fruit),6,4.412,1.865,34,6.143,1.199,35,5.400,1.247,35,6.657,0.924,35,6.886,0.666,35,6.485,0.925,33,1.886,0.708,35,2.343,1.068,35,3.714,0.973,35
orangutan,9,4.194,2.320,31,5.781,1.452,32,5.697,1.267,33,6.727,0.664,33,6.758,0.653,33,4.697,2.110,33,3.364,1.202,33,4.333,1.682,33,4.750,1.118,32
orbit,5,5.594,1.869,32,5.969,1.075,32,4.290,2.067,31,4.267,1.365,30,4.161,1.725,31,4.467,1.821,30,4.688,1.261,32,5.969,1.159,32,4.500,0.719,30
orchard,7,4.543,2.102,35,6.235,1.285,34,5.000,1.373,35,6.400,1.047,35,6.235,1.262,34,4.200,1.968,35,4.543,1.461,35,5.171,1.682,35,2.971,1.108,35
orchestra,9,5.809,2.074,68,6.462,1.371,65,5.077,1.730,65,6.075,1.331,67,6.439,1.002,66,5.391,1.764,64,4.710,1.331,69,5.706,1.425,68,3.567,1.272,67
ordain,6,3.600,1.943,30,5.222,1.423,27,5.483,1.567,29,3.000,1.486,29,3.138,1.696,29,2.546,1.892,33,6.167,1.003,30,4.207,1.494,29,4.586,1.035,29
ordeal,6,4.588,2.184,34,2.600,1.247,35,3.242,1.518,33,3.314,1.430,35,3.429,1.729,35,4.936,1.759,31,5.583,1.479,36,5.543,1.179,35,3.750,1.090,36
ordinary,8,3.719,1.988,32,4.727,1.188,33,4.469,1.500,32,3.531,1.750,32,3.313,1.685,32,6.031,1.045,32,3.636,1.251,33,3.636,1.251,33,4.030,0.717,33
organ,5,4.968,1.636,31,5.484,0.838,31,4.800,1.621,30,6.167,1.067,30,5.774,1.313,31,5.593,1.447,27,4.344,1.162,32,3.567,1.564,30,4.167,0.820,30
organ (liver),5,3.706,1.903,34,5.471,1.595,34,5.324,1.744,34,6.647,0.636,34,6.152,1.351,33,5.774,1.580,31,4.485,1.019,33,3.818,1.604,33,4.559,0.914,34
organ (piano),5,4.794,2.026,34,5.714,1.322,35,5.781,1.536,32,6.314,0.887,35,6.618,0.875,34,4.938,1.560,32,4.177,1.339,34,5.029,1.715,35,3.853,1.417,34
organise,8,5.152,2.231,33,6.424,1.371,33,6.576,1.875,33,3.161,1.346,31,4.250,1.904,32,6.355,0.863,31,4.333,0.943,33,4.000,1.090,32,3.031,1.104,32
organised,9,4.818,1.850,33,7.147,1.574,34,7.000,2.029,34,3.412,1.458,34,4.257,1.461,35,6.182,0.903,33,4.400,1.335,35,4.200,1.141,35,2.486,1.273,35
organism,8,4.515,1.956,33,5.500,1.118,34,5.059,1.970,34,5.618,1.372,34,4.706,1.775,34,5.485,1.654,33,5.788,1.066,33,3.206,2.139,34,4.118,0.993,34
orgasm,6,7.941,1.626,34,8.200,1.166,35,6.324,2.111,34,5.029,1.874,35,5.265,1.614,34,5.727,1.377,33,6.500,0.697,34,5.171,1.647,35,3.057,1.567,35
origin,6,4.206,1.937,34,5.529,1.036,34,4.971,1.654,34,3.206,1.231,34,2.706,1.226,34,5.515,1.395,33,5.235,1.086,34,4.719,1.256,32,3.939,1.153,33
ornament,8,3.606,2.201,33,5.771,1.197,35,5.667,1.511,33,6.371,0.897,35,6.324,0.992,34,4.364,1.806,33,4.118,1.586,34,2.794,1.510,34,2.912,1.011,34
ostrich,7,3.657,1.959,67,5.273,0.978,66,5.159,1.421,69,6.493,0.810,69,6.486,0.967,70,4.924,1.987,66,3.536,1.223,69,4.265,1.737,68,4.088,1.025,68
other,5,2.742,1.796,31,4.936,0.716,31,4.667,1.247,33,2.844,1.502,32,2.100,1.578,30,6.321,1.037,28,2.500,1.250,32,3.344,1.449,32,4.121,0.769,33
otter,5,4.313,2.142,32,6.059,1.235,34,5.171,1.028,35,6.794,0.472,34,6.657,0.955,35,5.212,1.822,33,3.514,1.052,35,3.353,1.432,34,3.886,0.820,35
ounce,5,3.333,1.511,33,4.939,0.886,33,4.455,1.258,33,5.029,1.445,34,3.688,1.667,32,4.576,1.892,33,4.588,1.437,34,2.188,1.261,32,3.667,0.765,33
outbreak,8,4.364,2.568,33,3.500,1.719,34,4.294,2.243,34,3.813,1.488,32,3.647,1.747,34,4.879,1.552,33,5.061,0.983,33,5.697,1.141,33,4.600,1.074,35
outcast,7,3.875,2.190,32,2.344,1.337,32,2.839,1.706,31,3.531,1.414,32,4.250,1.639,32,5.438,1.519,32,5.516,1.074,31,3.774,1.430,31,4.485,0.989,33
outcome,7,4.324,1.710,34,5.706,1.296,34,5.171,1.732,35,3.714,1.278,35,2.794,1.324,34,5.375,1.556,32,5.000,1.309,35,4.382,1.213,34,4.265,0.980,34
outdoors,8,5.844,2.078,32,6.794,1.471,34,5.794,1.471,34,5.485,1.708,33,6.438,0.747,32,5.900,1.248,30,2.457,0.873,35,6.029,1.383,35,4.364,1.410,33
outlook,7,4.500,2.141,30,5.970,1.446,33,6.375,1.596,32,2.594,1.271,32,3.353,1.923,34,5.303,1.962,33,5.735,1.066,34,4.824,1.339,34,4.121,1.200,33
output,6,3.394,1.757,33,5.382,1.029,34,5.546,1.860,33,3.677,1.490,34,2.677,1.548,34,4.807,1.378,31,5.485,0.925,33,4.531,1.561,32,4.941,0.998,34
outrage,7,5.794,2.687,34,2.371,1.098,35,5.600,2.381,35,3.200,1.770,35,4.657,1.739,35,5.438,1.171,32,5.235,1.214,34,5.818,1.192,33,4.677,1.693,34
outside,7,5.588,2.224,34,6.879,1.472,33,5.333,1.770,33,5.382,1.572,34,6.177,0.954,34,6.594,0.655,32,2.152,1.019,33,5.879,1.297,33,3.970,1.243,33
outsider,8,4.657,1.912,35,3.400,1.292,35,4.114,2.122,35,4.250,1.620,32,4.576,1.558,33,4.875,1.654,32,4.529,1.334,34,4.188,1.590,32,4.515,0.702,33
outstanding,11,6.800,1.661,30,8.469,0.829,32,6.467,1.945,30,2.313,0.882,32,2.938,1.919,32,4.966,1.326,29,4.594,1.086,32,5.406,1.195,32,4.036,1.017,28
oval,4,3.059,1.662,34,5.000,0.239,35,4.914,0.996,35,5.343,1.453,35,5.886,1.389,35,4.853,1.683,34,3.143,1.245,35,2.941,1.136,34,3.257,0.873,35
oven,4,4.086,2.170,35,5.294,0.570,34,5.457,1.338,35,6.743,0.437,35,6.800,0.524,35,6.400,0.991,35,2.600,0.991,35,3.657,1.218,35,3.200,1.141,35
over,4,3.771,2.112,35,4.829,1.502,35,5.000,1.749,34,3.514,1.442,35,3.588,1.734,34,5.849,1.417,33,2.657,0.924,35,4.529,1.118,34,4.000,0.586,35
over (above),4,4.152,2.311,33,5.939,1.179,33,6.758,1.349,33,3.939,1.705,33,4.152,1.777,33,6.156,1.349,32,2.849,1.282,33,4.906,1.308,32,4.091,0.996,33
over (cricket),4,2.414,1.498,29,5.000,0.577,30,5.000,1.259,29,3.821,1.983,28,3.241,1.942,29,1.857,1.397,35,6.222,0.994,27,3.241,1.222,29,5.094,1.128,32
over (finished),4,3.765,2.059,34,4.324,2.152,34,4.714,2.397,35,3.794,1.811,34,2.914,1.519,35,6.182,1.192,33,3.000,1.350,34,4.294,1.404,34,4.500,0.978,34
overcast,8,3.219,1.781,32,3.212,1.094,33,4.324,1.408,34,4.893,1.263,28,5.688,1.310,32,5.258,1.523,31,5.059,1.371,34,4.438,1.499,32,4.559,0.914,34
overdose,8,4.686,3.040,35,1.943,1.351,35,4.152,2.548,33,4.618,1.681,34,4.500,1.883,34,4.636,1.755,33,5.914,0.841,35,5.529,1.242,34,4.171,1.276,35
overt,5,5.188,1.991,32,5.065,1.413,31,6.000,1.633,30,2.633,1.449,30,2.424,1.415,33,3.613,2.195,31,6.229,1.123,35,4.750,1.275,32,4.118,1.105,34
owl,3,4.212,2.306,33,5.818,1.029,33,5.485,1.158,33,6.697,0.674,33,6.719,0.672,32,6.156,1.228,32,2.152,0.821,33,2.667,1.198,33,3.697,1.359,33
own,3,4.324,2.179,34,6.212,1.572,33,7.265,1.703,34,3.529,1.944,34,3.546,1.725,33,6.281,1.152,32,2.529,0.882,34,4.061,1.434,33,4.273,0.993,33
owner,5,3.765,1.800,34,5.429,1.249,35,6.969,2.378,32,4.486,1.746,35,4.364,1.920,33,6.030,1.337,33,3.371,1.123,35,4.324,1.156,34,4.939,0.919,33
ownership,9,4.936,1.795,31,6.000,1.323,32,7.063,1.983,32,3.333,1.664,33,3.129,1.621,31,4.936,1.564,31,4.781,0.960,32,4.774,1.288,31,4.677,1.130,34
oxygen,6,4.941,2.508,34,6.794,1.568,34,5.000,2.318,35,5.382,1.715,34,3.324,1.966,34,6.147,1.240,34,4.000,1.309,35,4.788,2.371,33,3.941,0.838,34
oyster,6,4.515,1.893,33,5.412,1.032,34,5.333,1.664,33,6.471,1.036,34,6.324,1.130,34,4.906,2.082,32,4.559,1.143,34,2.382,1.284,34,4.030,0.937,33
pacifism,8,4.258,2.155,31,5.936,1.831,31,5.242,1.810,33,2.636,1.473,33,3.406,1.476,32,3.576,2.045,33,6.394,0.886,33,4.567,1.585,30,3.781,1.111,32
pacifist,8,4.531,1.936,32,5.688,1.629,32,5.710,2.082,31,3.438,1.802,32,3.125,1.781,32,3.970,1.867,33,6.313,0.950,32,4.406,1.142,32,3.677,1.028,31
pack,4,3.853,2.427,34,5.029,1.159,35,5.030,2.081,33,5.086,1.339,35,4.971,1.612,35,5.281,1.566,32,2.912,1.222,34,3.829,1.444,35,4.441,1.217,34
pack (fill),4,3.606,1.825,33,5.000,0.853,33,5.265,1.379,34,4.824,1.361,34,4.364,1.389,33,5.250,1.436,32,3.177,1.200,34,3.912,1.483,34,4.324,0.629,34
pack (group),4,4.143,2.282,35,5.314,1.430,35,4.941,2.612,34,5.000,1.549,35,4.824,1.671,34,4.667,1.837,33,4.200,1.410,35,5.382,1.394,34,5.257,1.227,35
package,7,4.452,2.326,31,5.903,1.174,31,5.033,1.303,30,6.063,1.088,32,5.833,1.267,30,5.800,1.327,30,3.939,1.254,33,3.226,1.518,31,5.094,1.331,32
packet,6,3.765,1.767,34,5.177,1.124,34,5.257,1.179,35,5.970,1.267,33,5.909,1.288,33,6.097,0.962,31,2.686,1.008,35,2.914,1.204,35,4.265,0.816,34
pact,4,4.750,1.837,32,5.794,1.389,34,4.355,2.025,31,3.576,1.498,33,2.781,1.293,32,4.563,1.853,32,4.794,1.586,34,4.563,1.413,32,4.484,1.074,31
padlock,7,3.938,2.193,32,4.853,1.216,34,4.382,2.223,34,6.750,0.559,32,6.875,0.415,32,5.069,1.639,29,4.177,1.097,34,2.031,0.883,32,5.000,0.950,31
page,4,3.633,1.760,30,5.516,0.757,31,5.375,0.927,32,6.357,0.766,28,6.448,0.723,29,6.414,0.852,29,2.636,0.915,33,2.281,1.068,32,3.897,0.759,29
page (call),4,3.281,2.035,32,4.735,1.146,34,5.515,1.794,33,4.206,1.952,34,3.971,1.757,34,3.727,1.895,33,5.794,1.278,34,2.719,1.231,32,3.882,1.078,34
page (paper),4,3.063,1.968,32,5.500,1.250,32,5.355,1.714,31,6.500,0.866,32,6.242,1.181,33,6.281,1.179,32,2.323,0.819,31,3.000,1.481,31,3.758,0.818,33
page (ward),4,3.040,1.509,25,4.962,0.587,26,4.696,1.159,23,4.917,1.256,24,4.192,1.882,26,2.714,1.906,35,5.455,1.725,22,3.539,1.216,26,4.040,0.916,25
pail,4,2.862,1.676,29,5.179,1.071,28,4.929,1.534,28,6.000,1.186,27,5.533,1.477,30,2.643,1.757,28,4.300,1.636,30,2.690,0.914,29,4.000,0.832,26
pain,4,5.515,2.840,33,1.941,1.434,34,2.912,1.652,34,3.719,2.154,32,4.424,1.907,33,6.226,1.007,31,2.200,0.748,35,5.147,1.263,34,4.546,1.233,33
painful,7,5.875,2.302,32,1.849,1.077,33,3.818,2.443,33,2.706,1.563,34,4.529,2.226,34,6.313,1.074,32,2.971,1.253,35,5.364,1.096,33,4.429,1.379,35
paint,5,4.618,2.401,34,5.970,1.267,33,5.441,1.701,34,6.394,0.694,33,6.324,0.794,34,6.065,1.105,31,2.206,0.994,34,3.235,1.307,34,3.677,1.230,34
paintbrush,10,4.600,2.452,35,6.314,1.214,35,5.294,2.256,34,6.500,1.007,34,6.629,0.590,35,5.914,1.481,35,2.588,0.878,34,2.576,1.724,33,3.257,1.155,35
painter,7,4.788,2.085,33,5.824,1.271,34,5.424,1.457,33,6.500,0.653,34,6.424,0.740,33,5.969,1.262,32,3.088,1.095,34,3.735,1.313,34,4.853,1.263,34
pair,4,4.719,2.125,32,5.767,1.146,30,5.100,1.221,30,4.367,1.378,30,5.063,1.171,32,6.233,0.920,30,2.781,1.082,32,3.516,1.215,31,3.600,0.800,30
palace,6,5.807,2.278,31,6.212,2.041,33,5.323,2.319,31,6.290,1.053,31,6.033,1.251,30,4.759,1.430,29,3.182,0.968,33,5.774,1.453,31,2.967,1.402,30
pale,4,4.061,1.938,33,3.903,1.510,31,4.063,1.435,32,3.581,1.454,31,4.970,1.291,33,5.172,1.533,29,3.548,1.103,31,3.375,1.083,32,2.966,0.890,29
pamphlet,8,2.882,1.891,34,5.088,0.919,34,4.727,1.213,33,6.546,0.956,33,6.424,0.698,33,4.364,1.755,33,5.182,1.086,33,2.719,1.419,32,3.706,1.044,34
pan,3,2.969,1.794,32,4.943,0.475,35,4.849,1.540,33,6.543,0.966,35,6.382,1.058,34,5.849,1.480,33,2.657,0.715,35,2.794,1.079,34,3.943,0.860,35
pan (camera),3,4.516,2.298,31,5.323,0.857,31,5.719,1.546,32,4.871,1.773,31,5.094,2.052,32,4.000,2.000,35,5.931,1.258,29,3.677,1.767,31,4.250,0.901,32
pan (criticise),3,4.143,2.489,28,2.433,1.146,30,4.200,2.386,30,2.655,1.026,29,2.733,1.769,30,2.743,2.019,35,6.035,1.066,29,4.179,1.605,28,3.630,1.444,27
pan (pot),3,2.788,2.114,33,5.219,0.892,32,5.606,1.434,33,6.576,0.780,33,6.697,0.674,33,6.250,1.392,32,2.125,0.740,32,2.939,1.455,33,3.424,1.349,33
pancake,7,4.853,2.328,34,6.314,1.617,35,5.086,1.500,35,6.706,0.570,34,6.686,0.622,35,5.794,1.586,34,2.629,0.680,35,2.657,1.094,35,3.257,0.873,35
panda,5,4.970,2.209,33,6.294,1.340,34,5.559,1.143,34,6.441,1.006,34,6.743,0.602,35,5.382,1.749,34,2.971,1.224,34,4.794,1.410,34,4.086,1.339,35
panic,5,5.688,2.442,32,2.273,1.136,33,2.571,1.498,35,3.871,1.661,31,3.743,1.730,35,5.969,1.015,32,4.000,1.213,34,5.455,1.258,33,3.697,1.029,33
panorama,8,5.250,2.264,32,5.882,1.529,34,5.235,2.001,34,4.091,1.929,33,4.485,2.162,33,3.882,1.952,34,5.882,0.867,34,5.906,1.208,32,4.129,1.408,31
panther,7,5.800,2.265,35,5.314,1.090,35,5.543,2.169,35,6.765,0.489,34,6.265,1.481,34,4.774,1.946,31,3.972,1.658,36,4.677,1.387,34,4.743,1.317,35
paper,5,3.655,1.844,29,5.645,1.002,31,5.690,1.621,29,6.652,0.698,23,6.500,0.824,28,6.600,0.633,25,2.290,0.923,31,2.750,1.173,32,3.852,0.890,27
paperclip,9,2.606,1.496,33,5.313,0.726,32,4.813,1.261,32,6.697,0.717,33,6.656,0.775,32,5.906,1.378,32,3.424,1.102,33,1.750,1.323,32,3.719,0.976,32
parachute,9,6.118,1.922,34,5.788,1.320,33,5.212,1.572,33,6.441,0.847,34,6.500,0.707,32,5.548,1.643,31,3.412,1.088,34,5.121,1.647,33,4.515,1.158,33
parade,6,6.059,1.955,34,6.800,1.489,35,5.563,1.321,32,5.800,1.166,35,6.177,1.200,34,5.121,1.552,33,3.829,1.253,35,5.912,1.095,34,3.706,1.201,34
paradise,8,7.485,2.105,33,8.375,1.341,32,6.469,2.046,32,3.094,1.910,32,4.875,2.147,32,5.094,1.926,32,4.242,1.045,33,5.909,1.311,33,3.029,1.224,34
paradox,7,4.875,2.103,32,4.483,1.193,29,4.800,1.447,30,2.862,1.548,29,2.250,1.275,32,4.029,2.049,35,6.548,0.797,31,4.781,1.691,32,4.333,0.978,30
paragraph,9,3.147,1.683,34,5.147,1.115,34,5.500,1.289,34,4.912,1.292,34,5.412,1.396,34,6.344,0.888,32,4.559,1.063,34,3.382,1.476,34,3.853,0.733,34
paralyse,8,4.514,2.347,35,1.829,0.910,35,2.382,1.609,34,4.943,1.286,35,4.657,1.706,35,5.353,1.696,34,4.971,1.363,35,4.147,1.478,34,4.200,0.576,35
paralysis,9,4.441,2.341,34,1.882,1.078,34,2.324,2.124,34,5.235,1.352,34,4.706,1.741,34,4.758,1.810,33,5.879,1.094,33,4.849,1.811,33,4.206,0.583,34
paranoid,8,5.618,2.839,34,2.286,1.209,35,2.606,1.890,33,2.600,1.398,35,3.618,1.847,34,5.206,1.659,34,5.706,1.072,34,4.971,1.581,34,3.824,1.339,34
parasite,8,4.486,2.371,35,2.303,1.267,33,3.382,2.072,34,5.600,1.377,35,5.273,1.582,33,4.849,2.017,33,5.371,1.333,35,2.794,2.011,34,4.500,0.916,34
parcel,6,5.429,2.221,35,6.000,1.085,34,5.353,1.453,34,5.788,1.320,33,6.314,0.820,35,6.031,1.262,32,3.229,1.197,35,3.177,1.317,34,4.114,1.008,35
parish,6,3.323,1.767,31,4.467,1.727,30,3.900,1.700,30,4.750,1.479,32,4.581,1.681,31,3.655,2.072,29,4.813,1.467,32,4.419,1.454,31,4.704,0.974,27
park,4,4.516,2.153,31,6.688,1.236,32,5.300,1.676,30,6.000,0.981,27,6.207,0.760,29,6.222,0.832,27,2.156,0.939,32,5.387,1.037,31,3.828,0.874,29
park (car),4,2.936,1.366,31,4.903,1.228,31,5.594,1.765,32,5.406,1.389,32,5.613,1.384,31,6.207,1.270,29,3.030,1.141,33,3.688,1.333,32,4.563,0.747,32
park (public land),4,5.057,1.851,35,6.543,1.518,35,5.429,1.841,35,6.500,0.606,34,6.588,0.772,34,6.294,1.016,34,2.257,0.840,35,5.800,1.141,35,4.114,0.747,35
parlour,7,4.000,1.862,30,5.516,1.215,31,5.032,0.897,31,5.625,1.293,32,4.813,1.570,32,3.324,1.693,34,5.424,1.634,33,3.909,1.264,33,2.844,1.277,32
parochial,9,3.813,1.509,16,3.867,1.821,15,4.063,2.410,16,2.600,1.254,15,3.125,1.691,16,2.281,1.625,32,6.059,1.474,17,4.222,1.397,18,4.875,1.654,16
parole,6,4.438,1.802,32,4.563,2.030,32,3.121,1.822,33,3.727,1.601,33,2.667,1.627,33,3.969,1.944,32,5.970,1.029,33,4.375,0.893,32,5.133,0.806,30
parrot,6,4.303,2.316,33,5.735,1.379,34,5.182,1.336,33,6.647,0.536,34,6.636,0.771,33,5.097,1.802,31,2.455,1.076,33,2.939,1.324,33,4.206,1.079,34
parsley,7,3.219,2.027,32,5.485,1.104,33,5.194,0.931,31,6.594,0.824,32,6.485,0.957,33,5.774,1.580,31,4.625,1.364,32,2.419,1.561,31,3.546,1.047,33
part,4,3.143,1.726,35,5.000,0.767,34,4.886,1.063,35,4.294,1.099,34,3.471,1.613,34,5.813,1.356,32,2.600,0.901,35,3.029,1.276,35,4.114,0.622,35
part (divide),4,4.125,1.933,32,4.212,1.174,33,4.618,1.609,34,3.567,1.585,30,4.229,1.742,35,4.938,1.767,32,4.057,1.372,35,3.424,1.280,33,3.939,0.600,33
part (portion),4,3.656,1.471,32,4.849,1.184,33,4.697,2.007,33,4.500,1.581,32,4.912,1.755,34,5.515,1.743,33,3.147,1.629,34,2.688,1.158,32,4.059,1.027,34
partial,7,3.206,1.745,34,5.118,1.051,34,4.735,1.578,34,2.529,1.194,34,2.471,1.519,34,4.606,1.347,33,4.882,1.409,34,3.294,1.340,34,4.030,0.834,33
particular,10,3.455,2.061,33,5.314,1.008,35,4.857,1.759,35,3.088,1.837,34,2.029,1.055,35,5.697,1.193,33,5.147,1.061,34,3.303,1.381,33,3.286,1.136,35
parts,5,4.065,1.703,31,5.125,0.600,32,4.969,1.311,32,4.452,1.663,31,3.452,1.643,31,5.963,0.881,27,2.968,0.897,31,3.433,1.359,30,4.500,0.764,30
party,5,7.242,1.724,33,7.059,1.434,34,6.394,1.536,33,5.324,1.622,34,6.235,0.877,34,6.469,0.901,32,2.441,0.914,34,5.118,1.409,34,3.697,1.029,33
party (celebration),5,7.559,1.594,34,8.147,0.944,34,6.543,1.794,35,5.606,1.536,33,6.303,0.674,33,6.333,1.470,33,2.343,1.170,35,5.333,1.428,33,3.606,0.919,33
party (group),5,6.063,2.076,32,6.457,1.461,35,5.324,1.778,34,5.514,1.204,35,5.800,0.821,35,5.588,1.629,34,3.486,1.422,35,5.057,1.330,35,3.914,0.692,35
pass,4,4.714,1.750,35,6.286,1.504,35,5.471,1.753,34,3.771,1.289,35,4.177,1.886,34,6.030,1.087,33,2.914,0.906,35,3.412,1.061,34,4.000,0.894,35
pass (move past),4,4.000,1.773,35,5.143,0.990,35,5.714,1.683,35,4.086,1.645,35,4.343,1.453,35,5.571,1.379,35,3.200,1.190,35,3.618,1.261,34,3.886,1.063,35
pass (permission),4,3.818,2.167,33,6.242,1.256,33,4.182,2.139,33,3.970,1.446,33,3.000,1.706,33,5.313,1.758,32,4.030,1.291,33,4.061,1.301,33,3.697,1.167,33
pass (route),4,3.143,1.869,35,5.235,0.689,34,5.514,1.481,35,4.914,1.556,35,4.382,1.766,34,4.171,1.844,35,4.057,1.530,35,3.588,1.375,34,4.286,0.700,35
passage,7,4.586,2.252,29,5.625,1.293,32,5.167,1.267,30,4.871,1.581,31,5.290,0.923,31,4.800,1.579,30,4.484,1.074,31,3.900,1.165,30,3.807,0.858,31
passageway,10,3.500,2.317,34,5.235,1.031,34,5.000,1.749,34,5.588,1.593,34,5.514,1.519,35,4.824,1.870,34,5.000,1.331,35,4.212,1.451,33,4.200,0.950,35
passion,7,7.576,1.741,33,8.125,1.139,32,6.618,1.609,34,3.194,1.839,31,3.697,1.766,33,6.031,1.104,32,5.265,1.038,34,5.647,1.082,34,2.839,1.526,31
passionate,10,8.177,0.923,34,8.143,0.930,35,7.061,2.187,33,2.515,1.520,33,4.486,1.826,35,5.794,1.605,34,5.286,0.881,35,6.000,0.986,35,2.600,1.200,35
passive,7,3.000,1.680,34,4.229,1.375,35,3.849,2.324,33,2.400,1.126,35,2.735,1.614,34,5.125,1.833,32,5.889,1.074,36,3.714,1.560,35,3.286,1.255,35
pasta,5,4.212,2.185,33,5.970,1.029,33,5.515,1.104,33,6.750,0.612,32,6.636,0.810,33,6.700,0.586,30,2.667,1.247,33,2.333,1.223,33,3.516,0.713,31
paste,5,2.882,1.694,34,5.121,0.686,33,5.333,1.385,33,5.333,1.198,33,4.500,1.736,34,5.636,1.275,33,3.441,1.333,34,2.909,1.334,33,4.000,0.804,34
pastry,6,4.177,2.107,34,5.971,1.320,35,5.094,1.444,32,6.114,1.237,35,6.485,0.957,33,5.758,1.232,33,3.618,1.306,34,2.353,1.054,34,2.824,0.890,34
patch,5,3.618,1.609,34,4.667,0.804,33,5.188,1.467,32,5.121,1.225,33,5.406,1.271,32,5.313,1.740,32,3.303,1.087,33,2.758,1.371,33,4.324,0.629,34
patch (area),5,2.912,1.502,34,4.909,0.712,33,5.118,1.231,34,5.147,1.611,34,4.943,1.912,35,4.559,1.769,34,3.743,1.360,35,3.294,1.544,34,4.088,0.658,34
patch (repair),5,3.647,1.813,34,6.177,1.339,34,5.647,1.643,34,5.059,1.282,34,5.344,1.337,32,4.531,1.541,32,4.412,1.191,34,3.059,1.454,34,4.441,1.594,34
patent,6,3.441,1.943,34,5.200,1.214,35,5.412,1.611,34,4.147,1.556,34,2.971,1.748,35,4.265,1.852,34,5.765,1.352,34,3.559,1.355,34,4.118,0.963,34
path,4,4.235,2.016,34,5.971,1.071,34,5.727,1.420,33,5.909,1.026,33,6.294,0.787,34,6.364,0.846,33,2.588,0.844,34,3.909,1.525,33,3.879,0.769,33
patient,7,3.971,1.689,34,6.677,1.366,34,5.091,2.404,33,4.086,1.948,35,4.618,1.847,34,5.794,1.207,34,3.235,1.395,34,4.257,1.380,35,3.303,1.218,33
patient (medical),7,4.324,1.874,34,4.333,0.974,33,3.529,1.929,34,5.886,1.282,35,5.500,1.399,34,5.677,1.567,34,3.971,1.424,35,4.206,1.430,34,4.029,1.071,34
patient (tolerant),7,3.941,1.846,34,7.029,1.543,34,4.941,2.437,34,2.743,1.338,35,2.971,1.465,34,6.118,1.278,34,4.114,1.508,35,4.514,1.422,35,3.000,1.309,35
patriot,7,5.323,2.306,31,6.129,1.680,31,6.276,2.032,29,3.818,1.817,33,4.300,1.636,30,4.313,1.878,32,5.939,1.153,33,4.833,1.368,30,5.406,0.931,32
patrol,6,3.677,1.936,34,4.600,0.869,35,4.853,2.185,34,4.758,1.478,33,4.657,1.851,35,4.879,1.493,33,4.943,1.094,35,4.303,1.243,33,5.353,0.836,34
patron,6,3.633,1.906,30,6.125,1.409,32,4.759,1.381,29,4.625,1.364,32,3.310,1.764,29,3.857,1.791,35,5.807,1.281,31,4.133,1.204,30,4.065,1.243,31
pause,5,2.879,1.701,33,4.882,0.867,34,4.529,1.595,34,4.059,1.494,34,3.182,1.696,33,5.871,1.157,31,3.303,1.058,33,3.281,1.205,32,3.939,0.736,33
payment,7,4.594,2.090,32,5.656,1.743,32,4.742,1.759,31,5.125,1.431,32,4.813,1.722,32,6.367,1.110,30,4.484,1.388,31,4.581,1.386,31,4.719,0.800,32
payroll,7,4.235,2.450,34,6.257,1.713,35,4.286,2.036,35,5.647,1.348,34,4.571,1.517,35,4.647,1.713,34,6.000,0.986,35,4.147,1.611,34,4.543,1.051,35
pea,3,3.097,1.838,31,5.226,0.974,31,5.313,1.130,32,6.645,0.935,31,6.483,0.933,29,5.871,1.519,31,2.250,0.866,32,1.546,1.328,33,3.667,0.471,30
peace,5,4.879,2.649,33,8.647,0.588,34,6.059,1.798,34,2.563,1.819,32,4.000,1.863,34,5.875,1.269,32,3.543,1.227,35,5.794,1.568,34,2.636,0.846,33
peaceful,8,4.382,2.668,34,7.824,1.248,34,6.030,2.249,33,2.875,1.746,32,5.000,1.775,33,6.156,1.228,32,3.853,1.517,34,4.618,1.476,34,2.485,1.209,33
peach,5,4.265,1.960,34,6.121,1.387,33,5.265,1.290,34,6.735,0.559,34,6.794,0.583,34,6.125,1.053,32,2.529,0.915,34,2.412,1.309,34,2.412,1.061,34
peacock,7,5.059,2.071,34,6.429,1.337,35,5.697,1.732,33,6.677,0.468,34,6.647,0.681,34,5.032,1.892,31,3.382,1.000,34,3.706,1.563,34,3.457,1.679,35
peal,4,3.394,1.705,33,5.147,0.845,34,5.212,1.297,33,4.677,1.511,31,4.324,1.675,34,4.235,2.224,34,4.088,1.755,34,3.059,1.371,34,3.656,0.888,32
peanut,6,3.343,1.999,35,5.147,1.033,34,5.188,1.236,32,6.882,0.322,34,6.727,0.827,33,5.909,1.190,33,3.057,1.013,35,1.824,1.224,34,4.412,0.844,34
pear,4,3.484,1.899,31,5.343,1.013,35,4.886,1.063,35,6.686,0.666,35,6.714,0.813,35,5.853,1.331,34,2.457,0.966,35,2.559,1.265,34,3.343,0.826,35
pearl,5,5.561,2.046,66,6.576,1.315,66,5.609,1.376,64,6.631,0.597,65,6.574,0.819,61,5.246,1.596,61,3.657,1.045,67,2.015,1.355,67,1.815,0.782,65
peas,4,3.364,2.042,66,5.431,1.067,65,4.896,1.223,67,6.625,0.857,64,6.645,0.598,62,6.197,1.053,61,2.106,1.032,66,1.727,1.250,66,3.885,0.727,61
pebble,6,3.219,1.781,32,5.455,0.891,33,5.091,1.694,33,6.606,0.814,33,6.485,0.989,33,5.531,1.695,32,2.849,1.048,33,1.909,1.311,33,3.303,1.114,33
pecan,5,3.143,2.044,35,5.182,0.458,33,5.057,1.145,35,6.086,1.402,35,5.515,1.828,33,3.229,2.085,35,5.242,1.415,33,2.057,1.308,35,3.886,1.036,35
peck,4,4.371,1.822,35,5.382,1.189,34,5.030,1.817,33,4.500,1.500,34,4.714,1.683,35,4.677,1.905,34,3.706,1.563,34,2.313,1.158,32,3.200,1.214,35
peculiar,8,5.059,1.846,34,4.563,1.321,32,4.625,1.452,32,2.594,1.142,32,2.794,1.491,34,4.909,1.764,33,5.529,1.169,34,4.424,1.303,33,4.394,0.886,33
peddle,6,3.412,1.801,34,5.030,1.114,33,5.588,1.647,34,5.088,1.522,34,5.324,1.640,34,4.735,2.005,34,3.177,1.382,34,3.030,1.167,33,4.265,0.699,34
peek,4,4.471,1.959,34,4.972,1.364,36,5.088,1.721,34,3.829,1.612,35,4.618,1.766,34,5.091,1.881,33,2.500,1.724,36,2.829,1.699,35,3.600,1.314,35
peel,4,3.485,1.893,33,4.939,0.814,33,5.281,1.586,32,5.061,1.324,33,5.303,1.605,33,5.750,1.146,32,2.909,1.240,33,2.333,0.876,33,3.333,1.146,33
peep,4,4.765,2.157,34,4.382,1.138,34,5.000,1.626,31,3.588,1.536,34,4.235,1.864,34,4.656,1.725,32,3.029,1.339,34,2.188,1.044,32,3.618,0.908,34
peer,4,4.667,1.837,33,5.800,1.527,35,5.290,1.507,31,4.441,1.479,34,4.559,1.785,34,4.969,1.551,32,5.229,1.354,35,3.939,1.254,33,3.765,0.909,34
peer (colleague),4,4.719,1.754,32,5.909,0.900,33,5.212,1.572,33,5.636,1.534,33,5.400,1.583,30,5.406,1.476,32,5.677,1.049,34,3.844,1.064,32,3.939,0.851,33
peer (look),4,4.559,1.928,34,5.265,0.885,34,5.114,1.753,35,3.882,1.694,34,4.294,1.690,34,4.485,1.760,33,4.257,1.537,35,2.971,1.464,35,3.677,0.756,34
peers,5,4.548,1.932,31,5.807,1.119,31,4.313,1.810,32,4.419,0.943,31,4.267,1.237,30,4.733,1.632,30,5.438,1.088,32,4.600,1.114,30,4.000,0.871,29
peg,3,2.794,1.586,34,5.059,0.684,34,5.235,1.330,34,6.265,0.851,34,6.177,1.382,34,5.094,1.702,32,3.118,1.255,34,1.588,0.844,34,3.735,0.980,34
pelt,4,4.839,1.762,31,4.121,1.200,33,5.258,1.722,31,5.406,1.343,32,4.500,1.714,32,3.853,2.046,34,4.968,1.177,31,3.281,1.352,32,4.688,0.916,32
pelvis,6,4.824,1.963,34,5.091,0.965,33,5.273,1.543,33,6.500,0.849,34,5.971,1.295,34,5.394,1.516,33,5.588,1.166,34,3.471,1.311,34,4.088,1.401,34
pen,3,2.912,2.106,34,5.364,0.731,33,6.125,2.073,32,6.714,0.613,35,6.853,0.429,34,6.656,0.592,32,2.206,1.132,34,1.765,1.059,34,4.235,0.730,34
pen (cage),3,3.313,1.810,32,4.000,1.436,33,3.486,1.795,35,5.914,1.519,35,5.765,1.496,34,4.265,2.005,34,4.029,1.689,34,2.469,1.457,32,4.303,0.834,33
pen (ink),3,3.941,1.939,34,5.429,1.022,35,5.571,2.346,35,6.324,1.021,34,6.088,1.560,34,6.677,0.674,34,2.371,0.831,35,2.057,1.170,35,4.486,1.105,35
penalty,7,4.091,2.080,33,3.258,1.741,31,3.933,2.065,30,4.125,1.763,32,4.000,1.820,32,5.100,1.620,30,4.303,1.446,33,4.188,1.379,32,5.400,0.987,30
pence,5,3.333,2.010,33,5.343,1.040,35,4.829,1.183,35,6.143,1.073,35,6.118,1.078,34,5.647,1.532,34,2.571,1.178,35,1.647,1.160,34,3.735,0.949,34
pencil,6,3.882,1.906,34,5.455,1.131,33,6.364,1.630,33,6.556,0.956,27,6.920,0.392,25,6.231,1.085,26,2.364,0.810,33,2.125,1.431,32,4.097,0.734,31
penguin,7,4.970,2.167,33,6.412,1.353,34,5.219,0.544,32,6.469,1.250,32,6.645,1.123,31,5.677,1.429,34,2.706,1.072,34,2.781,1.111,32,3.788,0.977,33
penicillin,10,4.548,1.881,31,6.936,1.684,31,5.267,1.632,30,6.419,0.708,31,5.094,1.508,32,4.813,1.648,32,5.656,1.492,32,3.333,2.119,30,4.172,1.053,29
penis,5,6.500,2.779,34,6.353,1.923,34,5.771,2.269,35,6.647,0.967,34,6.758,0.552,33,5.903,1.422,31,4.727,1.562,33,4.406,1.918,32,6.714,0.658,35
penny,5,3.500,1.984,32,5.871,1.008,31,4.936,1.523,31,6.633,0.795,30,6.758,0.552,33,6.500,0.935,32,2.323,1.028,31,1.516,1.043,31,3.636,1.010,33
pension,7,3.607,2.257,28,5.788,1.629,33,3.750,1.765,28,4.515,1.500,33,2.936,1.294,31,5.185,1.701,27,5.323,1.175,31,3.906,1.444,32,4.258,0.671,31
pensive,7,3.645,1.617,31,4.839,1.370,31,4.633,1.494,30,3.000,1.414,31,3.438,1.676,32,3.235,1.864,34,6.167,1.067,30,3.839,1.298,31,3.767,1.174,30
penthouse,9,5.853,2.510,34,6.219,1.980,32,6.114,1.600,35,5.967,1.402,30,6.121,1.225,33,4.303,1.962,33,5.800,0.920,35,5.171,1.665,35,4.706,1.072,34
people,6,5.697,2.081,33,6.333,1.385,33,5.457,2.359,35,6.226,1.237,31,6.364,1.226,33,6.548,0.978,31,2.235,1.238,34,5.344,0.988,32,4.029,1.082,35
pepper,6,4.412,2.016,34,5.382,1.138,34,5.265,1.421,34,6.588,0.600,34,6.677,0.527,34,6.455,0.700,33,2.971,1.124,34,2.061,1.071,33,4.235,1.307,34
pepper (black),6,3.941,1.999,34,5.171,1.055,35,5.471,1.500,34,6.500,1.091,34,6.371,1.267,35,6.030,1.381,33,3.882,1.231,34,2.091,1.485,33,5.143,1.073,35
pepper (lightly cover),6,3.849,1.893,33,5.455,0.856,33,5.438,1.435,32,4.469,1.620,32,5.000,1.537,33,3.939,1.938,33,5.088,1.721,34,2.310,1.178,29,3.613,0.868,31
pepper (vegetable),6,3.457,1.918,35,5.457,1.078,35,5.229,1.623,35,6.588,0.772,34,6.818,0.575,33,6.281,1.068,32,3.657,1.453,35,2.455,1.328,33,3.765,0.769,34
perceive,8,3.970,1.732,33,5.314,0.747,35,5.971,1.404,35,2.714,1.255,35,2.457,1.295,35,5.171,1.765,35,5.714,1.110,35,4.559,0.976,34,3.882,0.676,34
percent,7,3.265,1.720,34,5.182,0.672,33,5.057,1.094,35,4.086,1.857,35,3.914,1.873,35,6.091,1.164,33,4.571,0.838,35,3.382,1.189,34,4.400,0.901,35
perception,10,5.118,2.097,34,5.714,1.110,35,5.657,2.042,35,2.229,1.311,35,2.471,1.557,34,4.879,1.493,33,5.914,1.156,35,4.943,1.308,35,3.714,1.084,35
perform,7,5.970,1.992,33,6.394,1.043,33,6.594,1.748,32,3.938,1.435,32,3.879,1.572,33,5.875,1.218,32,3.788,1.037,33,5.250,1.061,32,3.394,1.575,33
performance,11,6.229,2.030,35,6.429,1.178,35,6.588,1.682,34,3.229,1.742,35,4.200,1.939,35,6.086,0.937,35,4.177,1.175,34,5.257,1.104,35,3.914,1.296,35
performer,9,6.353,2.056,34,6.853,1.263,34,5.765,1.816,34,5.677,1.254,34,5.657,1.638,35,5.500,1.541,32,4.600,1.335,35,4.794,1.207,34,3.886,1.582,35
perfume,7,5.849,1.987,33,6.821,1.712,28,5.344,1.898,32,5.839,1.019,31,5.448,1.328,29,5.607,1.291,28,3.871,1.211,31,2.636,1.322,33,1.750,1.173,32
period,6,3.849,2.002,33,4.324,1.277,34,4.419,1.642,31,4.455,1.578,33,4.500,2.194,32,5.258,1.502,31,5.000,1.171,35,3.529,1.480,34,2.529,1.334,34
periodical,10,2.719,1.807,32,4.758,0.986,33,4.533,1.784,30,3.941,1.644,34,3.229,2.112,35,3.618,1.732,34,6.441,0.694,34,4.206,1.549,34,4.206,1.132,34
periodical (intermittent),10,3.310,1.235,29,5.161,0.846,31,4.172,1.533,29,2.931,1.388,29,2.531,1.803,32,3.882,2.233,34,6.364,1.039,33,3.867,1.147,30,4.226,1.156,31
periodical (newspaper),10,3.355,1.752,31,5.267,0.772,30,4.733,1.731,30,5.793,1.448,29,5.167,2.083,30,2.939,1.890,33,6.242,1.207,33,4.233,1.334,30,4.931,0.980,29
perjury,7,4.821,1.872,28,2.786,1.292,28,4.035,1.650,29,3.300,1.676,30,2.786,1.235,28,3.636,1.951,33,6.567,0.804,30,5.069,1.230,29,4.433,1.023,30
perky,5,7.000,1.531,35,7.147,1.141,34,6.281,1.256,32,3.529,1.595,34,4.697,1.766,33,4.794,1.745,34,5.000,1.265,35,3.794,1.410,34,2.500,0.947,34
permanent,9,4.281,1.790,32,4.824,1.361,34,4.531,2.194,32,3.719,1.972,32,3.000,1.897,30,5.606,1.324,33,4.636,1.039,33,5.188,1.261,32,4.281,0.943,32
permission,10,4.088,1.946,34,5.600,1.553,35,3.200,2.388,35,3.177,1.886,34,2.677,1.567,34,5.471,1.242,34,3.529,1.266,34,4.412,1.331,34,3.303,1.000,33
perpetrator,11,6.226,1.827,31,2.250,1.146,32,3.938,2.164,32,3.807,1.674,31,2.906,1.487,32,3.719,1.663,32,6.065,1.076,31,4.438,1.478,32,5.000,1.238,30
persecute,9,5.455,2.297,33,2.667,1.570,33,4.455,2.487,33,3.970,1.834,33,3.375,1.516,32,4.353,1.908,34,6.313,0.682,32,5.455,0.988,33,5.000,0.985,33
persecution,11,5.294,2.190,34,2.235,0.972,34,3.343,2.097,35,3.314,1.652,35,3.618,1.698,34,4.559,1.594,34,5.971,0.891,34,5.514,1.180,35,4.686,1.326,35
persist,7,4.647,1.797,34,4.853,1.458,34,5.971,2.229,34,2.647,1.026,34,2.471,1.266,34,5.455,1.328,33,5.677,1.206,34,4.594,1.057,32,4.118,1.132,34
persistent,10,5.303,1.946,33,5.794,1.623,34,6.882,1.875,34,2.800,1.430,35,3.571,1.573,35,5.212,1.430,33,5.324,1.322,34,4.886,1.389,35,3.471,1.440,34
person,6,4.743,2.371,35,5.750,1.392,32,5.471,1.311,34,6.371,1.149,35,6.147,1.216,34,6.581,0.752,31,2.371,1.149,35,4.441,1.459,34,3.939,0.489,33
personal,8,5.647,1.984,34,6.086,1.519,35,5.938,2.304,32,2.818,1.678,33,2.714,1.596,35,6.156,1.121,32,4.057,1.170,35,4.588,1.682,34,3.314,1.237,35
personality,11,6.033,2.168,30,6.875,1.516,32,6.000,2.222,32,2.303,1.467,33,2.194,1.533,31,6.414,0.670,29,4.576,1.303,33,5.710,1.349,31,3.375,0.960,32
perspiration,12,4.118,1.891,34,3.697,1.623,33,3.971,1.558,35,5.485,1.438,33,5.688,1.467,32,5.257,1.826,35,6.091,0.866,33,3.294,1.296,34,5.091,0.965,33
pervert,7,4.781,2.792,32,1.618,1.213,34,4.121,2.212,33,4.212,1.533,33,4.182,1.678,33,5.438,1.478,32,5.706,1.125,34,4.273,1.710,33,5.971,0.954,34
pessimist,9,3.118,1.937,34,2.333,1.363,33,3.706,2.066,34,2.971,1.594,35,3.353,1.908,34,5.235,1.415,34,5.879,1.037,33,3.618,1.715,34,4.294,1.318,34
pest,4,4.219,2.218,32,2.906,1.100,32,4.419,1.828,31,4.625,1.516,32,5.313,1.379,32,5.400,1.541,30,3.219,1.408,32,3.065,1.722,31,4.727,0.930,33
pester,6,4.875,2.043,32,2.688,0.950,32,3.967,1.703,30,2.710,1.113,31,3.281,1.397,32,4.567,1.627,30,4.533,1.431,30,3.219,1.218,32,4.300,1.130,30
pet,3,5.500,2.000,32,6.828,1.261,29,5.467,1.727,30,5.552,1.132,29,6.000,1.126,30,6.500,0.764,24,2.161,0.807,31,3.032,1.177,31,3.536,0.626,28
petal,5,4.114,2.188,35,6.943,1.145,35,5.171,1.612,35,6.206,1.158,34,6.647,0.836,34,5.706,1.486,34,2.714,1.002,35,1.714,0.613,35,1.914,1.052,35
petrol,6,3.774,2.059,31,4.571,1.271,35,4.667,1.645,33,6.088,1.314,34,5.441,1.850,34,5.667,1.350,30,3.500,1.144,34,4.088,1.401,34,5.061,0.886,33
petty,5,3.969,2.084,32,2.939,1.841,33,3.800,2.095,35,2.645,1.333,31,2.794,1.828,34,5.194,1.306,31,4.882,1.430,34,2.531,1.369,32,3.429,1.400,35
phantom,7,5.294,2.371,34,3.406,1.221,32,4.353,2.071,34,2.636,1.573,33,4.485,1.861,33,3.515,1.579,33,4.697,1.314,33,4.469,1.436,32,4.667,1.005,33
pharmacist,10,3.471,1.882,34,6.294,1.618,34,4.485,2.076,33,6.412,0.647,34,6.086,1.296,35,5.765,1.214,34,5.486,1.339,35,4.303,1.547,33,3.914,1.481,35
pharmacy,8,3.788,1.855,33,5.471,1.398,34,4.912,1.442,34,6.412,0.732,34,6.212,0.977,33,6.030,1.029,33,4.971,1.445,34,4.500,1.312,34,3.588,1.061,34
phase,5,3.618,1.732,34,5.059,0.838,34,4.800,1.190,35,3.091,1.602,33,2.971,1.382,34,5.031,1.262,32,4.943,1.241,35,3.765,1.086,34,4.057,0.630,35
pheasant,8,3.031,1.610,32,4.941,0.873,34,4.735,1.703,34,6.618,0.875,34,6.177,1.294,34,4.235,2.059,34,4.441,1.557,34,3.576,1.393,33,4.667,0.876,33
phenomenal,10,7.400,1.760,35,8.086,1.251,35,6.314,1.769,35,2.057,1.330,35,3.000,1.414,35,5.000,1.821,35,5.371,1.173,35,6.353,1.054,34,4.029,1.320,35
phenomenon,10,6.886,1.450,35,6.886,1.617,35,5.324,1.778,34,2.171,1.276,35,2.371,1.587,35,4.147,1.817,34,5.800,1.037,35,6.059,1.235,34,3.909,1.083,33
philosophy,10,4.594,2.816,32,5.970,1.314,33,5.455,1.908,33,1.758,1.156,33,2.212,1.493,33,5.242,1.793,33,5.727,1.188,33,5.563,1.600,32,4.031,1.311,32
phone,5,4.563,2.120,32,5.355,1.333,31,5.133,1.962,30,6.704,0.532,27,6.710,0.579,31,6.880,0.431,25,2.656,1.215,32,2.839,1.221,31,3.821,0.889,28
photo,5,5.182,1.696,33,5.967,1.197,30,5.606,1.153,33,5.936,0.982,31,6.212,0.879,33,6.571,0.623,28,2.818,0.999,33,2.971,1.224,34,3.500,0.791,32
photographer,12,5.091,1.602,33,5.533,1.384,30,5.484,1.604,31,5.903,1.201,31,6.000,0.803,31,5.741,1.142,27,4.182,1.029,33,4.000,1.275,32,4.613,1.068,31
phrase,6,3.059,1.644,34,4.971,0.568,34,5.143,0.867,35,3.441,1.913,34,3.086,1.663,35,5.441,1.418,34,3.886,0.949,35,3.114,1.141,35,3.886,0.574,35
physical,8,6.029,1.636,34,6.171,1.000,35,6.424,1.724,33,4.618,1.572,34,3.588,1.849,34,6.032,1.177,31,4.771,1.333,35,4.829,1.159,35,5.441,1.193,34
physician,9,4.088,1.961,34,5.906,1.308,32,4.469,1.714,32,5.546,1.559,33,5.781,1.340,32,4.794,1.711,34,5.794,1.231,34,4.471,1.377,34,5.061,1.153,33
physics,7,3.788,2.396,33,5.457,1.696,35,4.394,1.757,33,4.735,1.975,34,3.943,1.655,35,5.235,1.699,34,5.257,0.996,35,5.909,1.621,33,5.429,0.935,35
pianist,7,5.114,2.214,35,6.194,1.243,36,6.029,2.065,34,6.229,0.959,35,6.286,1.278,35,5.912,1.502,34,4.500,1.424,36,4.083,1.382,36,4.222,1.548,36
piano,5,5.600,1.837,30,6.419,1.363,31,5.969,1.447,32,6.593,0.828,27,6.893,0.309,28,6.143,1.274,28,2.719,1.007,32,4.844,1.417,32,3.621,0.848,29
pick,4,4.000,1.938,33,5.531,0.901,32,5.594,1.518,32,3.688,1.402,32,3.807,1.891,31,6.032,1.092,31,2.303,0.937,33,2.667,1.247,33,4.258,0.671,31
picket,6,4.621,1.919,29,4.750,1.275,32,4.933,1.459,30,5.300,1.215,30,4.828,1.620,29,4.000,2.110,31,5.645,1.259,31,3.767,1.146,30,4.161,0.987,31
pickle,6,3.500,2.018,34,4.857,1.073,35,5.182,1.336,33,6.182,1.029,33,6.469,1.060,32,4.936,1.865,31,3.647,1.370,34,1.941,0.838,34,4.353,0.836,34
pickle (difficulty),6,4.188,1.828,32,3.121,1.409,33,3.875,1.900,32,2.970,1.487,33,3.063,1.919,32,4.364,1.982,33,4.242,1.156,33,3.781,1.653,32,3.781,0.819,32
pickle (preserve),6,3.235,1.783,34,5.152,1.048,33,5.156,1.149,32,5.576,1.415,33,4.849,1.877,33,3.941,1.748,34,4.559,1.418,34,2.364,1.202,33,3.941,1.056,34
picture,7,4.879,2.226,33,6.118,1.078,34,5.697,1.291,33,5.912,1.422,34,5.969,1.510,32,6.606,0.736,33,2.212,0.977,33,3.794,1.301,34,3.382,0.805,34
pie,3,5.147,2.451,34,6.200,1.369,35,5.429,1.536,35,6.500,0.947,34,6.647,0.588,34,6.030,1.141,33,2.265,0.949,34,2.618,1.476,34,4.543,1.273,35
piece,5,3.471,1.770,34,5.088,0.919,34,5.147,1.115,34,4.941,1.514,34,4.471,1.419,34,6.206,1.278,34,2.412,1.061,34,2.118,1.132,34,3.656,0.690,32
pier,4,4.552,2.094,29,5.438,1.456,32,5.267,1.063,30,6.355,0.650,31,6.387,0.830,31,4.148,1.626,27,4.406,1.343,32,4.406,1.497,32,4.194,0.858,31
pig,3,4.364,1.872,33,5.387,1.844,31,5.313,1.184,32,6.846,0.455,26,6.700,0.526,30,5.500,1.658,28,2.097,0.817,31,3.531,1.500,32,5.000,0.871,29
pigeon,6,3.219,2.042,32,4.788,1.148,33,5.636,1.514,33,6.571,0.803,35,6.735,0.559,34,5.471,1.649,34,2.412,0.974,34,2.257,0.905,35,4.118,0.900,34
pile,4,3.061,1.536,33,4.576,0.780,33,4.882,1.388,34,4.647,1.512,34,5.118,1.567,34,5.094,1.608,32,2.971,1.383,35,3.606,1.705,33,4.364,0.643,33
pill,4,4.625,1.933,32,4.406,1.057,32,4.031,1.591,32,6.613,0.704,31,6.621,0.715,29,5.880,1.211,25,3.733,1.263,30,1.906,1.465,32,3.357,1.394,28
pillow,6,4.914,2.260,35,6.343,1.218,35,5.543,2.234,35,6.441,0.811,34,6.629,0.831,35,6.563,0.899,32,1.971,1.082,35,3.324,1.181,34,3.147,1.141,34
pilot,5,4.774,2.239,31,6.000,1.537,33,4.939,2.411,33,6.546,0.891,33,6.531,0.829,32,5.448,1.567,29,3.546,1.416,33,3.906,1.568,32,5.781,0.927,32
pimp,4,4.200,2.340,35,2.879,1.754,33,5.057,2.693,35,5.559,1.217,34,5.500,1.419,34,4.529,1.959,34,6.371,1.173,35,4.059,1.514,34,5.914,1.131,35
pimple,6,3.594,2.075,32,2.813,1.285,32,3.788,1.533,33,6.273,0.962,33,6.088,1.292,34,5.091,1.764,33,4.800,1.305,35,2.000,1.111,34,3.758,1.016,33
pin,3,2.938,1.819,32,4.758,1.232,33,4.909,1.443,33,6.324,0.962,34,6.212,1.008,33,5.727,1.562,33,2.824,1.097,34,1.531,0.935,32,3.529,1.334,34
pinch,5,4.939,1.858,33,3.750,0.968,32,5.281,1.700,32,4.906,1.234,32,5.563,1.248,32,5.750,1.250,32,2.818,1.403,33,2.419,1.363,31,3.849,1.019,33
pine,4,3.242,1.955,33,5.147,1.004,34,5.088,1.095,34,5.706,1.466,34,5.353,1.678,34,4.250,1.677,32,3.886,1.389,35,3.765,1.832,34,3.706,1.044,34
pine (long for),4,5.485,2.176,33,3.818,1.403,33,3.514,1.713,35,2.303,1.642,33,3.485,2.134,33,4.406,2.134,32,5.735,1.220,34,5.000,1.614,33,3.091,1.288,33
pine (tree/wood),4,3.970,1.915,33,5.606,1.013,33,5.647,1.625,34,6.516,0.875,31,6.485,0.821,33,4.938,1.936,32,4.000,1.475,34,4.758,2.045,33,4.529,1.194,34
pineapple,9,4.235,2.001,34,6.088,1.245,34,5.029,1.071,34,6.818,0.458,33,6.882,0.403,34,6.031,1.159,32,2.546,0.891,33,3.029,1.404,34,3.294,0.925,34
pink,4,5.559,2.265,34,6.182,1.507,33,4.686,1.769,35,5.344,2.056,32,6.486,1.156,35,5.875,1.672,32,1.943,0.791,35,3.000,1.371,33,1.857,1.150,35
pint,4,4.788,1.950,33,5.765,1.373,34,5.469,1.323,32,6.303,0.904,33,6.636,0.643,33,6.382,0.841,34,4.824,1.599,34,2.697,1.167,33,5.546,0.820,33
pint (beer),4,4.829,2.478,35,5.743,1.592,35,5.471,1.786,34,6.794,0.530,34,6.906,0.292,32,6.394,0.814,33,5.118,1.345,34,3.273,1.441,33,5.758,1.129,33
pint (volume),4,4.606,1.969,33,5.514,1.156,35,5.147,1.593,34,5.943,1.264,35,5.829,1.320,35,6.059,1.235,34,4.829,1.594,35,3.600,1.292,35,5.441,1.090,34
pioneer,7,5.636,2.254,33,6.853,1.286,34,6.242,1.843,33,4.412,1.801,34,4.853,1.556,34,4.000,1.498,33,5.529,1.036,34,5.177,1.424,34,5.235,1.238,34
pipe,4,3.364,1.997,33,4.743,1.130,35,5.257,1.380,35,6.429,0.965,35,6.400,0.835,35,4.939,1.774,33,3.286,1.232,35,2.735,1.244,34,5.400,0.932,35
pipe (tobacco),4,3.625,2.355,32,4.030,1.732,33,5.121,1.754,33,6.576,0.780,33,6.576,0.780,33,4.969,2.158,32,4.455,1.539,33,2.939,1.476,33,5.909,0.933,33
pipe (water),4,2.600,1.711,35,5.118,0.758,34,4.857,1.175,35,6.529,0.776,34,6.171,1.108,35,5.114,1.652,35,3.343,0.754,35,3.457,1.295,35,4.457,0.966,35
pistol,6,4.794,2.587,34,2.941,1.589,34,5.441,2.580,34,6.343,1.194,35,6.515,0.821,33,4.735,2.119,34,4.514,1.519,35,3.294,1.563,34,5.706,1.044,34
piston,6,5.179,1.814,28,4.710,1.349,31,4.893,1.345,28,5.769,1.449,26,5.444,1.449,27,3.394,2.074,33,5.893,1.205,28,3.613,1.600,31,5.586,1.035,29
pitch,5,4.133,2.029,30,5.129,0.833,31,5.300,1.215,30,4.938,1.519,32,4.063,1.952,32,4.321,1.691,28,3.813,1.261,32,4.097,1.510,31,4.259,1.075,27
pitch (field of play),5,3.849,2.217,33,5.629,1.221,35,5.818,1.527,33,6.063,0.998,32,6.143,1.150,35,5.371,1.742,35,3.486,0.996,35,5.152,1.617,33,5.714,1.002,35
pitch (musical),5,5.528,2.267,36,5.750,1.211,36,5.091,2.123,33,3.829,1.682,35,2.912,2.133,34,5.382,1.799,34,4.861,1.357,36,4.088,1.616,34,2.806,1.150,36
pitch (tar),5,3.379,1.770,29,4.333,1.193,30,4.700,0.971,30,5.300,1.636,30,4.367,2.168,30,2.871,1.601,31,5.419,1.454,31,4.000,1.597,29,4.828,1.019,29
pitch (throw),5,4.485,1.861,33,5.273,0.962,33,6.030,1.547,33,4.882,1.676,34,5.588,1.353,34,4.424,1.955,33,4.849,1.438,33,4.061,1.254,33,5.059,0.873,34
pitiful,7,3.882,2.259,34,2.455,1.208,33,3.844,2.224,32,2.735,1.244,34,3.455,1.955,33,4.235,1.554,34,5.343,1.330,35,3.156,1.502,32,4.029,1.014,34
pity,4,3.515,1.708,33,3.226,1.007,31,3.727,1.420,33,2.323,1.305,31,3.344,1.881,32,5.645,1.309,31,4.212,1.174,33,3.742,1.436,31,3.333,1.035,33
pizza,5,6.188,2.128,32,7.033,1.303,30,5.633,1.278,30,6.720,0.601,25,6.741,0.438,27,6.696,0.748,23,2.875,1.111,32,3.387,1.407,31,4.667,0.830,30
plain,5,2.529,1.519,34,4.412,1.216,34,4.618,1.164,34,4.088,1.463,34,4.114,1.879,35,6.000,1.171,35,2.857,1.046,35,3.121,1.297,33,3.824,0.984,34
plan,4,4.061,1.757,33,6.088,1.067,34,6.235,1.800,34,3.853,1.647,34,4.177,1.653,34,5.969,0.883,32,3.735,1.093,34,4.206,1.410,34,4.235,1.113,34
plane,5,4.771,2.016,35,5.765,1.059,34,4.559,2.103,34,6.543,0.769,35,6.647,0.636,34,6.242,0.986,33,2.343,1.120,35,5.486,1.422,35,4.765,1.002,34
plane (aircraft),5,4.971,2.189,34,5.529,1.334,34,5.206,1.891,34,6.647,0.836,34,6.706,0.620,34,6.281,1.281,32,2.559,1.439,34,5.529,1.989,34,5.000,1.206,33
plane (surface),5,2.879,1.719,33,5.200,0.748,35,4.939,1.205,33,5.486,1.628,35,5.257,1.441,35,3.970,1.784,33,5.000,1.553,34,4.382,1.515,34,4.294,0.749,34
plane (wood),5,2.909,1.525,33,5.273,0.750,33,5.455,0.924,33,6.086,1.105,35,5.455,1.157,33,3.912,2.005,34,5.118,1.567,34,3.177,1.382,34,4.909,0.900,33
planet,6,5.514,2.005,35,6.371,1.436,35,4.324,2.179,34,5.941,1.235,34,6.206,1.301,34,6.133,1.258,30,2.971,0.971,35,6.429,1.316,35,4.242,1.280,33
plank,5,3.194,1.857,31,4.750,0.750,32,4.833,1.267,30,5.970,1.141,33,6.219,1.111,32,4.844,1.822,32,3.594,1.271,32,2.968,1.332,31,4.758,0.818,33
plant,5,3.618,1.879,34,6.515,1.351,33,5.647,1.432,34,6.655,0.603,29,6.781,0.483,32,6.286,1.250,28,2.485,0.857,33,3.258,1.502,31,3.355,0.825,31
plant (factory),5,3.242,1.892,33,4.286,1.343,35,4.618,1.456,34,6.281,1.007,32,6.143,1.291,35,4.324,2.068,34,5.118,1.367,34,5.500,1.736,34,5.143,1.073,35
plant (flower),5,4.324,1.981,34,6.500,1.091,34,4.906,1.548,32,6.242,1.457,33,6.546,0.856,33,6.290,1.113,31,2.353,1.432,34,2.912,1.337,34,2.471,1.218,34
plant (position),5,3.212,1.822,33,5.059,1.162,34,5.794,1.762,34,4.441,1.785,34,3.750,1.696,32,3.727,2.004,33,4.382,1.572,34,3.484,1.241,31,4.029,1.248,34
plantation,10,3.767,1.961,30,4.633,1.494,30,4.367,1.449,30,6.032,1.092,31,5.226,1.773,31,4.032,1.943,31,5.800,1.222,30,5.467,1.455,30,4.469,1.250,32
plasma,6,3.971,2.104,35,5.257,1.051,35,5.000,1.213,34,5.171,1.404,35,3.515,1.909,33,3.686,2.053,35,5.800,1.116,35,3.441,1.684,34,4.343,1.094,35
plaster,7,3.156,1.805,32,5.000,0.950,31,5.241,1.005,29,6.452,0.836,31,6.030,1.314,33,5.036,1.569,28,3.406,1.296,32,2.531,1.274,32,4.407,1.097,27
plaster (bandage),7,3.697,2.081,33,4.314,1.545,35,4.265,1.754,34,6.364,1.096,33,6.500,0.814,34,6.258,1.135,31,2.343,0.860,35,2.588,1.593,34,3.853,0.944,34
plaster (wall),7,2.647,1.696,34,5.091,0.900,33,5.200,1.849,35,5.941,1.413,34,6.061,1.278,33,5.515,1.617,33,4.147,1.574,34,3.765,1.628,34,5.543,1.104,35
plate,5,3.065,1.722,31,5.207,0.483,29,5.152,0.783,33,6.484,0.798,31,6.667,0.699,30,6.808,0.482,26,2.375,1.139,32,2.606,1.153,33,3.774,0.607,31
platter,7,3.853,1.734,34,5.500,1.007,34,5.000,1.393,34,5.971,0.954,34,5.618,1.306,34,4.182,1.566,33,4.941,1.056,34,3.677,1.622,34,3.853,1.191,34
play,4,6.829,1.781,35,7.543,1.051,35,6.765,1.646,34,4.171,1.699,35,4.686,1.326,35,6.091,1.026,33,1.824,0.706,34,4.500,1.419,34,3.529,1.242,34
play (game),4,6.188,1.758,32,6.618,1.329,34,6.273,1.238,33,4.441,1.557,34,5.206,1.410,34,6.515,0.892,33,1.706,1.072,34,4.324,1.254,34,4.147,1.088,34
play (stage performance),4,5.857,1.915,35,6.735,1.196,34,5.629,1.640,35,5.471,1.460,34,6.364,0.771,33,6.091,0.965,33,3.371,1.267,35,4.758,1.615,33,3.059,1.056,34
player,6,4.563,1.749,32,4.657,1.286,35,5.364,1.738,33,4.441,1.538,34,4.677,1.727,34,5.394,1.594,33,3.429,1.226,35,3.882,1.157,34,5.457,0.966,35
playful,7,7.353,1.326,34,7.486,1.360,35,6.743,1.295,35,2.743,1.227,35,4.500,1.480,34,5.971,1.248,34,3.343,1.264,35,4.677,1.206,34,3.029,1.253,35
plea,4,4.912,1.522,34,3.600,1.314,35,3.235,1.956,34,3.800,1.527,35,3.400,1.839,35,4.563,1.600,32,4.971,1.224,34,3.941,1.662,34,3.257,0.905,35
plead,5,4.455,2.324,33,3.091,1.083,33,2.727,1.863,33,3.212,1.225,33,3.636,1.473,33,4.833,1.485,30,4.938,1.273,32,4.485,1.598,33,3.606,1.071,33
please,6,4.829,2.118,35,6.971,1.298,35,4.457,2.116,35,2.943,1.820,35,2.971,1.558,35,6.455,1.104,33,1.543,0.648,35,4.114,1.282,35,3.229,0.988,35
pleasure,8,7.257,1.810,35,8.091,1.138,33,5.970,2.380,33,2.206,1.079,34,3.677,1.727,34,6.000,1.173,32,4.771,1.587,35,5.343,1.308,35,2.971,1.485,34
pledge,6,4.618,1.456,34,5.849,1.329,33,4.706,1.672,34,3.688,1.467,32,2.938,1.580,32,4.563,1.870,32,5.824,1.200,34,4.559,1.034,34,4.152,1.077,33
pliers,6,3.114,2.039,35,4.514,1.131,35,5.606,1.391,33,6.177,1.424,34,6.257,1.273,35,4.515,1.777,33,4.235,1.554,34,2.686,1.389,35,5.853,1.115,34
plight,6,4.613,2.150,31,3.807,1.712,31,4.032,1.675,31,2.700,1.215,30,2.727,1.582,33,3.219,1.866,32,6.226,1.038,31,4.467,1.727,30,3.625,1.386,32
plot,4,4.727,2.178,33,4.250,1.414,32,4.879,1.572,33,3.576,1.538,33,3.290,1.835,31,5.258,1.502,31,3.849,1.329,33,4.879,1.513,33,4.406,1.195,32
plot (conspiracy),4,6.647,1.570,34,2.912,1.358,34,3.969,2.284,32,3.324,1.843,34,3.500,1.753,34,5.147,1.833,34,5.000,1.213,34,5.438,1.456,32,4.879,1.037,33
plot (graph),4,3.059,1.714,34,5.294,0.892,34,5.656,1.513,32,5.000,1.498,33,5.706,1.226,34,5.061,1.632,33,4.943,1.194,35,3.412,1.353,34,4.559,0.811,34
plot (land),4,3.294,1.600,34,5.091,0.996,33,5.242,1.741,33,6.091,0.996,33,5.867,0.884,30,4.818,1.800,33,4.559,1.034,34,5.125,1.192,32,4.636,0.948,33
plot (story),4,4.882,1.967,34,5.727,0.993,33,5.286,1.322,35,3.941,1.893,34,3.382,1.925,34,5.548,1.214,31,4.200,1.305,35,4.394,1.575,33,3.818,0.936,33
plough,6,4.433,2.565,30,5.061,1.496,33,5.548,1.738,31,5.719,1.546,32,5.742,1.458,31,3.625,1.781,32,4.594,1.142,32,4.200,1.621,30,5.355,0.935,31
ploy,4,4.529,1.786,34,3.758,0.986,33,5.061,1.791,33,2.971,1.317,34,2.516,0.838,31,3.818,1.696,33,5.941,1.235,34,3.906,1.284,32,4.303,0.937,33
plug,4,2.857,1.552,35,5.000,0.728,34,4.914,1.538,35,6.343,0.924,35,6.200,1.037,35,6.000,1.456,33,2.706,1.249,34,2.257,1.317,35,4.686,0.854,35
plug (blockage),4,2.588,1.593,34,3.879,1.387,33,4.206,1.324,34,5.618,1.394,34,5.912,1.197,34,4.912,1.946,34,4.471,1.631,34,3.029,1.445,34,4.882,0.963,34
plug (electric),4,2.765,1.767,34,5.324,0.830,34,5.667,1.318,33,6.457,0.966,35,6.618,0.728,34,6.029,0.954,34,2.794,1.301,34,2.400,1.269,35,4.971,0.923,34
plum,4,3.500,2.033,34,5.606,0.952,33,4.882,1.078,34,6.543,0.873,35,6.324,0.992,34,5.844,1.349,32,2.735,1.290,34,1.912,0.951,34,3.182,0.936,33
plumber,7,3.344,1.707,32,5.424,0.986,33,5.121,1.225,33,5.931,1.143,29,5.931,0.907,29,4.640,1.694,25,4.000,0.921,33,3.906,1.128,32,6.000,0.894,30
plump,5,4.121,1.591,33,4.559,1.518,34,4.849,1.725,33,4.235,1.716,34,5.371,1.532,35,5.606,1.455,33,4.118,1.345,34,4.412,1.396,34,3.029,0.971,35
plural,6,3.677,1.767,31,5.226,0.551,31,4.931,1.507,29,3.485,1.811,33,2.677,2.022,31,5.467,1.586,30,3.909,1.190,33,4.781,1.473,32,3.875,0.415,32
poach,5,4.188,1.911,32,3.469,1.392,32,4.900,1.491,30,3.438,1.273,32,3.250,1.677,32,3.655,1.899,29,5.000,1.250,32,3.531,1.060,32,4.759,1.194,29
poach (cook),5,3.457,1.962,35,5.343,0.860,35,5.333,1.428,33,5.333,1.450,33,5.182,1.641,33,4.171,1.748,35,5.514,1.156,35,2.914,1.204,35,3.576,0.818,33
poach (hunt),5,4.656,2.300,32,2.829,1.540,35,5.438,2.193,32,4.853,1.438,34,4.727,1.763,33,3.212,1.855,33,5.343,1.241,35,4.531,1.479,32,5.849,0.925,33
pocket,6,2.882,1.762,34,5.219,0.892,32,5.235,1.190,34,6.206,1.324,34,6.118,1.051,34,6.063,1.345,32,2.441,0.914,34,2.813,1.509,32,4.303,1.314,33
poet,4,4.688,1.944,32,6.563,1.273,32,5.677,1.254,31,5.387,1.559,31,5.121,1.552,33,6.065,1.190,31,4.094,1.308,32,4.097,1.329,31,4.281,1.205,32
poetry,6,4.457,2.272,35,6.771,1.396,35,5.229,1.725,35,4.147,1.784,34,5.000,1.724,35,5.250,1.732,32,3.914,1.317,35,3.882,1.255,34,3.029,1.108,35
point,5,4.094,1.910,32,4.857,0.990,35,5.441,1.735,34,4.903,1.614,31,4.629,1.658,35,5.849,1.438,33,2.914,1.204,35,2.765,1.554,34,4.061,0.489,33
point (argument),5,5.485,2.258,33,4.455,1.742,33,6.500,2.090,34,2.758,1.415,33,3.094,1.739,32,5.839,1.247,31,4.324,1.366,34,4.485,1.438,33,4.206,1.586,34
point (finger),5,4.849,1.617,33,3.941,1.235,34,5.971,2.294,34,5.206,1.255,34,5.912,1.067,34,5.781,1.023,32,2.059,0.968,34,2.625,1.364,32,4.382,1.515,34
point (location),5,4.559,2.075,34,5.364,0.881,33,4.941,1.552,34,5.235,1.554,34,4.114,1.817,35,5.242,1.724,33,4.029,1.248,34,3.606,1.722,33,4.286,0.813,35
poison,6,4.697,2.564,33,1.971,0.923,34,4.546,2.363,33,5.765,1.214,34,5.324,1.429,34,4.938,1.802,32,3.529,1.118,34,4.353,1.661,34,4.667,1.119,33
poisoned,8,5.314,2.290,35,1.943,1.120,35,3.200,2.290,35,5.030,1.660,33,4.849,1.672,33,4.727,1.675,33,3.800,1.141,35,4.576,1.436,33,4.371,1.123,35
poke,4,4.938,2.150,32,4.571,1.460,35,5.343,1.286,35,5.029,1.445,34,5.400,1.357,35,5.344,1.471,32,2.857,1.018,35,3.000,1.414,33,4.313,0.982,32
poker,5,4.882,2.386,34,4.514,1.317,35,5.147,1.751,34,5.912,1.067,34,6.029,1.159,35,4.971,1.699,35,5.152,1.329,33,3.571,1.202,35,5.686,1.389,35
poker (cards),5,5.314,2.148,35,4.886,1.652,35,5.400,1.885,35,5.857,1.312,35,6.543,0.840,35,5.000,1.789,35,5.143,1.125,35,3.441,1.630,34,5.735,1.120,34
poker (rod),5,4.625,2.472,32,3.938,1.248,32,5.031,1.723,32,6.156,1.176,32,6.161,1.298,31,4.091,1.881,33,4.719,1.256,32,3.563,1.499,32,5.313,0.882,32
polar,5,4.353,2.140,34,4.818,0.575,33,5.171,1.298,35,4.364,1.772,33,4.088,1.900,34,4.177,1.947,34,4.314,1.326,35,4.382,1.783,34,4.143,0.930,35
pole,4,4.000,1.910,34,5.091,0.866,33,5.424,1.596,33,6.429,0.803,35,6.143,1.125,35,5.758,1.393,33,3.143,1.417,35,3.412,1.353,34,3.618,1.591,34
police,6,5.375,2.342,32,4.516,2.367,31,3.719,2.649,32,6.194,1.090,31,6.387,1.098,31,6.438,0.864,32,2.882,1.078,34,5.177,1.581,34,5.546,1.076,33
policeman,9,4.500,2.159,34,5.265,1.915,34,4.794,2.888,34,6.618,0.642,34,6.735,0.740,34,6.235,1.139,34,2.371,0.721,35,4.400,1.418,35,6.588,0.647,34
polish,6,3.857,2.219,35,5.833,1.190,36,5.500,1.595,34,5.114,1.686,35,5.472,1.462,36,5.688,1.590,32,3.722,1.502,36,3.265,1.120,34,3.171,1.341,35
polite,6,5.290,2.067,31,7.469,1.000,32,5.156,2.002,32,2.677,1.147,31,3.258,1.480,31,6.069,0.944,29,3.156,0.905,32,3.969,1.334,32,3.000,1.165,28
politician,10,4.030,2.007,33,4.290,1.745,31,4.849,2.572,33,5.939,1.179,33,5.750,1.500,32,6.094,1.182,32,4.939,1.205,33,5.152,1.131,33,5.719,0.910,32
poll,4,3.394,1.890,33,5.129,0.833,31,4.849,1.579,33,4.515,1.373,33,4.438,1.819,32,5.455,1.328,33,5.118,1.345,34,3.879,1.387,33,4.364,0.643,33
pollute,7,4.387,2.324,31,1.968,0.897,31,3.844,1.734,32,4.219,1.515,32,4.500,1.458,32,4.929,1.334,28,4.844,1.003,32,5.677,1.280,31,4.786,0.773,28
pollution,9,4.824,2.345,34,1.727,0.750,33,3.382,1.572,34,4.516,1.757,31,4.794,1.641,34,5.692,1.323,26,4.706,0.925,34,5.938,1.298,32,4.613,1.068,31
polyester,9,3.086,1.795,35,4.714,0.740,35,4.818,1.403,33,5.546,1.416,33,4.563,1.802,32,4.441,1.684,34,5.971,1.071,34,2.971,1.505,34,3.912,0.887,34
ponce,5,3.963,1.551,27,3.357,1.288,28,4.667,1.518,24,3.039,1.556,26,3.931,1.617,29,3.235,1.750,34,6.000,1.232,29,3.346,0.998,26,4.467,1.384,30
pond,4,3.971,2.022,34,5.486,1.025,35,5.235,1.307,34,6.382,0.875,34,6.394,0.952,33,5.382,1.515,34,2.714,0.813,35,3.371,1.514,35,3.629,0.929,35
pony,4,4.313,1.861,32,6.265,1.578,34,5.529,1.519,34,6.677,0.716,34,6.788,0.409,33,5.548,1.682,31,2.206,0.900,34,3.294,1.707,34,2.206,1.106,34
poodle,6,4.343,2.484,35,6.121,1.200,33,5.171,1.781,35,6.657,0.583,35,6.600,0.835,35,5.441,1.769,34,3.029,1.230,35,2.229,0.988,35,2.571,0.994,35
pool,4,4.941,2.222,34,6.324,1.344,34,5.206,1.346,34,6.294,1.016,34,6.294,0.892,34,5.813,1.446,32,2.647,1.160,34,4.471,1.500,34,3.588,0.732,34
pool (billiards),4,4.250,2.194,32,5.714,1.232,35,5.546,1.689,33,6.294,0.892,34,6.265,0.949,34,4.882,1.778,34,4.424,1.498,33,3.529,1.334,34,5.206,1.301,34
pool (shared),4,3.353,1.780,34,5.394,0.983,33,4.677,1.230,34,4.121,1.513,33,4.088,1.853,34,4.125,1.816,32,4.618,1.435,34,3.853,1.629,34,4.182,0.796,33
pool (water),4,5.629,1.868,35,6.114,1.036,35,5.118,1.728,34,6.091,1.026,33,6.677,0.794,34,6.394,0.851,33,2.429,0.994,35,4.647,1.303,34,3.371,0.988,35
poor,4,3.258,1.951,31,2.194,1.203,31,3.313,1.667,32,3.129,1.845,31,4.355,1.893,31,6.367,0.948,30,2.818,1.113,33,3.581,1.681,31,4.313,0.682,32
pope,4,3.206,2.041,34,5.029,1.859,35,4.086,2.103,35,6.029,1.295,34,6.171,1.363,35,5.152,1.708,33,4.909,1.443,33,4.800,1.737,35,5.667,1.172,33
population,10,4.063,1.836,32,5.794,1.389,34,4.500,1.837,32,4.882,1.711,34,4.212,1.788,33,5.788,1.273,33,4.457,1.380,35,6.000,1.260,34,4.086,0.906,35
pork,4,3.677,2.310,34,5.147,1.611,34,5.500,1.289,34,6.394,0.694,33,6.061,1.179,33,5.438,1.619,32,3.235,1.031,34,3.546,1.671,33,5.000,1.155,33
porpoise,8,3.821,2.019,28,5.889,1.343,27,5.000,0.903,27,6.321,1.104,28,5.714,1.750,28,3.742,1.934,31,5.704,1.300,27,3.679,1.627,28,3.464,1.017,28
port,4,3.152,1.893,33,5.114,0.820,35,4.886,0.622,35,5.853,1.263,34,5.177,1.870,34,3.824,1.806,34,4.600,1.357,35,4.563,1.903,32,4.853,0.944,34
port (harbour),4,3.546,2.031,33,5.546,0.956,33,4.969,0.918,32,6.364,0.915,33,5.886,1.326,35,4.406,1.674,32,4.177,1.403,34,4.971,1.581,34,4.788,1.148,33
port (wine),4,5.059,2.155,34,5.971,1.524,34,5.824,1.382,34,6.125,0.992,32,6.088,1.560,34,4.656,1.898,32,6.177,1.070,34,3.353,1.570,34,3.971,1.464,35
portal,6,4.529,2.047,34,5.394,0.694,33,4.941,1.714,34,4.000,1.749,34,4.177,1.823,34,4.394,1.324,33,5.647,1.185,34,4.387,1.559,31,4.647,1.108,34
porter,6,3.613,1.312,31,5.129,0.553,31,4.719,1.305,32,5.438,1.273,32,4.813,1.570,32,3.643,1.950,28,5.697,1.218,33,3.581,1.130,31,5.387,0.748,31
portion,7,4.059,1.909,34,5.400,1.101,35,4.677,1.905,34,4.543,1.627,35,4.629,1.640,35,5.750,1.118,32,4.353,1.281,34,3.970,1.507,33,3.886,0.887,35
portrait,8,4.324,1.859,34,5.735,0.949,34,5.242,1.303,33,6.000,1.111,34,6.152,0.925,33,5.294,1.446,34,4.294,1.099,34,4.000,1.348,33,3.735,1.220,34
position,8,4.571,1.887,35,5.294,0.749,34,5.400,1.870,35,4.029,1.618,34,4.061,1.757,33,5.667,1.223,33,4.303,1.291,33,4.000,1.255,33,4.152,0.925,33
positive,8,6.485,1.329,33,8.457,1.024,35,6.324,1.921,34,3.286,1.683,35,3.629,1.709,35,6.471,0.776,34,3.514,1.105,35,5.000,0.956,35,3.371,0.865,35
possess,7,5.286,1.980,35,4.912,1.772,34,5.441,2.569,34,3.571,1.626,35,3.529,1.753,34,5.371,1.267,35,4.829,0.971,35,4.677,1.277,34,4.257,1.203,35
possession,10,5.571,2.155,35,5.457,1.730,35,5.886,2.539,35,4.057,1.804,35,4.229,1.658,35,4.971,1.483,35,4.686,1.304,35,4.177,1.150,34,4.029,1.207,35
possessive,10,4.909,2.366,33,2.667,1.363,33,4.909,2.978,33,2.909,1.422,33,3.061,1.705,33,5.594,1.637,32,5.303,1.193,33,5.030,1.167,33,4.818,1.696,33
post,4,3.857,1.988,35,5.257,0.805,35,5.000,1.163,34,5.686,1.347,35,5.600,1.418,35,6.114,1.166,35,2.794,0.867,34,3.171,0.910,35,4.086,0.770,35
post (mail),4,3.824,2.307,34,5.758,1.074,33,4.906,1.627,32,6.147,0.944,34,6.265,0.980,34,6.294,1.296,34,3.029,1.483,35,3.182,1.445,33,4.647,1.234,34
post (pole),4,3.794,1.795,34,5.029,0.664,34,5.452,1.187,31,6.097,1.304,31,6.219,1.218,32,5.219,1.386,32,3.588,1.555,34,3.394,1.613,33,4.636,0.846,33
post (position),4,3.912,1.946,34,5.441,0.945,34,5.774,1.827,31,4.412,1.801,34,3.057,1.835,35,4.457,1.713,35,5.314,1.214,35,4.200,1.283,35,4.618,0.908,34
poster,6,3.771,1.929,35,5.306,1.126,36,4.971,1.464,35,6.235,1.086,34,6.229,1.267,35,6.061,1.347,33,3.417,1.233,36,3.194,1.506,36,3.944,1.104,36
postman,7,3.344,1.831,32,5.781,0.992,32,5.091,0.996,33,6.697,0.627,33,6.485,0.857,33,6.129,1.314,31,2.688,0.726,32,3.697,1.337,33,6.364,0.846,33
posture,7,4.030,1.784,33,6.156,1.372,32,6.177,1.504,34,5.000,1.393,34,4.969,1.686,32,5.516,1.624,31,4.853,1.088,34,4.121,1.200,33,3.618,1.138,34
pot,3,3.286,1.717,35,5.143,1.312,35,5.303,1.425,33,6.294,1.016,34,6.182,1.546,33,5.636,1.611,33,2.571,1.202,35,2.970,1.141,33,3.909,1.083,33
pot (drugs),3,5.000,2.318,32,4.000,2.074,33,4.531,2.385,32,5.688,1.379,32,5.938,1.298,32,5.061,1.825,33,6.485,0.702,33,3.781,1.866,32,5.091,0.866,33
pot (pan),3,2.429,1.358,35,5.212,0.477,33,5.429,0.965,35,6.514,0.806,35,6.371,0.929,35,6.257,1.051,35,2.743,1.179,35,2.441,1.143,34,3.647,1.348,34
potato,6,2.882,1.659,34,5.559,1.034,34,5.353,1.570,34,6.794,0.472,34,6.677,0.898,34,6.645,0.825,31,2.324,0.674,34,2.265,1.267,34,4.500,0.849,34
potent,6,5.500,2.092,32,5.353,1.607,34,6.333,1.918,33,3.515,1.579,33,3.121,1.552,33,4.412,1.927,34,5.818,1.140,33,4.697,1.314,33,4.206,1.430,34
pottery,7,3.379,1.865,29,5.364,0.771,33,5.310,1.054,29,6.035,1.033,29,5.968,1.031,31,4.483,1.850,29,4.438,1.321,32,3.133,1.231,30,3.000,0.775,30
poultry,7,3.382,2.142,34,5.118,1.676,34,4.941,1.514,34,6.029,1.339,34,5.824,1.361,34,4.742,1.722,31,5.212,1.297,33,3.147,1.263,34,3.882,0.796,34
pound,5,4.686,2.162,35,5.765,1.911,34,5.333,1.787,33,5.829,1.207,35,6.303,1.000,33,6.206,1.255,34,2.600,1.101,35,2.943,1.672,35,4.588,0.943,34
pound (dogs),5,4.030,2.037,33,4.219,1.615,32,4.029,1.543,34,6.177,0.984,34,5.606,1.347,33,4.118,2.026,34,4.412,1.417,34,3.455,1.539,33,4.636,1.123,33
pound (hammer),5,5.257,2.590,35,4.286,1.446,35,6.343,2.242,35,4.677,1.604,34,5.500,1.500,34,4.882,1.586,34,4.543,1.401,35,4.177,1.774,34,5.686,1.326,35
pound (money),5,4.576,2.400,33,6.375,1.556,32,4.906,2.156,32,6.484,0.713,31,6.500,0.901,32,6.586,1.001,29,2.576,1.371,33,3.719,1.841,32,4.531,1.172,32
pound (weight),5,3.353,1.829,34,4.882,1.182,34,5.514,1.948,35,4.824,1.977,34,4.114,1.894,35,5.353,1.607,34,4.343,1.530,35,3.629,1.884,35,4.229,1.221,35
poverty,7,4.594,2.957,32,1.771,1.354,35,3.156,2.108,32,4.281,1.858,32,4.849,1.925,33,5.807,1.378,31,4.971,1.339,34,5.939,1.476,33,4.324,1.049,34
power,5,5.882,2.576,34,5.781,2.218,32,7.242,2.283,33,2.879,1.451,33,3.818,2.022,33,5.774,1.210,31,3.412,1.375,34,5.677,1.532,31,5.333,1.385,33
powerful,8,7.031,1.551,32,6.625,1.576,32,7.938,1.435,32,3.719,1.681,32,4.849,1.654,33,6.438,0.899,32,3.677,1.028,31,6.290,1.053,31,5.406,1.476,32
powerless,9,4.059,2.287,34,2.200,1.390,35,1.941,1.514,34,2.971,1.765,35,3.265,1.651,34,4.290,1.610,31,4.829,1.230,35,3.853,2.031,34,3.229,1.149,35
practical,9,4.781,1.916,32,6.471,1.480,34,6.758,1.181,33,3.849,1.940,33,2.788,1.665,33,5.967,1.048,30,4.543,1.104,35,4.394,1.324,33,4.500,1.194,34
practice,8,4.844,2.167,32,6.212,1.572,33,6.529,1.959,34,3.531,1.785,32,3.914,2.075,35,6.333,0.943,30,3.629,1.475,35,4.879,1.094,33,3.941,1.305,34
prairie,7,4.100,2.271,30,5.767,1.116,30,4.931,1.507,29,6.000,1.083,29,5.323,1.856,31,2.697,1.930,33,5.367,1.494,30,5.103,1.989,29,3.094,1.608,32
praise,6,6.029,2.299,35,8.057,1.013,35,6.000,1.925,34,3.143,1.710,35,4.114,1.669,35,5.758,1.074,33,4.029,1.224,34,5.091,1.379,33,2.657,1.308,35
pram,4,3.719,1.972,32,5.735,1.196,34,5.121,1.771,33,6.677,0.674,34,6.706,0.620,34,5.156,1.583,32,2.235,1.496,34,3.182,1.336,33,2.441,1.063,34
prawn,5,3.371,2.071,35,4.886,1.008,35,4.686,1.166,35,6.515,1.104,33,6.636,0.881,33,5.152,1.828,33,3.758,1.303,33,2.030,1.267,33,3.943,0.984,35
pray,4,4.118,2.125,34,5.571,1.887,35,4.152,2.245,33,3.429,1.793,35,5.171,1.320,35,4.727,1.675,33,2.829,0.910,35,4.486,1.360,35,3.677,0.674,34
prayer,6,3.029,2.077,35,5.314,1.703,35,4.343,2.216,35,3.686,2.135,35,4.824,1.774,34,4.455,2.350,33,2.886,0.949,35,3.941,1.608,34,3.429,1.103,35
precise,7,4.900,1.868,30,6.667,1.682,33,6.500,1.696,32,3.267,1.731,30,2.710,1.570,31,5.241,1.222,29,4.813,1.074,32,2.742,1.849,31,3.750,1.184,28
predicament,11,4.912,2.254,34,3.229,1.017,35,3.324,1.843,34,3.000,1.414,35,2.794,1.389,34,4.457,1.872,35,5.912,1.121,34,4.939,1.205,33,4.091,0.965,33
preface,7,2.500,1.479,32,5.333,0.765,33,4.818,1.029,33,3.364,1.514,33,3.125,1.728,32,4.156,1.716,32,5.788,1.174,33,3.375,1.317,32,4.091,0.965,33
prefix,6,3.000,1.740,35,5.000,0.414,35,4.686,0.949,35,3.314,1.686,35,3.114,1.894,35,3.457,1.556,35,5.771,1.197,35,2.559,1.117,34,3.853,0.845,34
premium,7,4.912,2.406,34,6.970,1.766,33,5.818,2.022,33,3.171,1.647,35,2.886,1.720,35,4.813,1.911,32,6.029,1.014,34,5.152,1.500,33,4.118,1.451,34
present,7,5.235,1.941,34,6.788,1.451,33,5.576,1.518,33,4.839,1.743,31,5.194,1.654,31,6.032,1.121,31,2.647,1.258,34,4.147,1.061,34,3.727,0.750,33
present (gift),7,6.636,1.720,33,7.686,1.237,35,5.667,1.837,33,6.118,0.963,34,6.343,0.826,35,5.829,1.521,35,2.143,1.046,35,4.333,1.146,33,3.353,1.160,34
present (show),7,5.206,2.435,34,6.400,1.292,35,6.382,1.956,34,3.912,1.634,34,4.515,1.940,33,5.656,1.813,32,3.886,1.563,35,5.091,1.505,33,3.914,1.079,35
president,9,4.970,2.209,33,5.727,1.332,33,5.469,2.773,32,6.364,1.123,33,6.406,1.086,32,5.933,1.263,30,3.909,1.357,33,5.938,0.966,32,5.849,0.989,33
pressure,8,5.029,2.467,34,2.969,1.015,32,3.706,2.320,34,3.273,1.582,33,3.324,1.675,34,6.250,0.829,32,4.794,1.324,34,5.344,1.240,32,4.469,1.118,32
prestige,8,6.059,1.999,34,7.029,1.562,34,6.219,2.011,32,3.143,1.641,35,3.441,1.612,34,3.969,1.705,32,6.200,0.855,35,5.441,0.945,34,4.529,1.500,34
pretty,6,6.625,1.883,32,7.636,1.367,33,6.091,2.006,33,3.606,1.906,33,5.656,1.533,32,6.516,0.713,31,2.706,1.340,34,4.063,1.368,32,1.636,0.810,33
pretzel,7,4.029,2.360,35,5.500,0.947,34,5.371,1.123,35,6.412,1.032,34,6.629,0.796,35,4.546,1.777,33,4.943,1.511,35,2.265,1.196,34,4.235,0.769,34
prevent,7,3.818,1.731,33,4.000,1.213,34,5.147,2.074,34,3.294,1.582,34,2.546,1.395,33,5.706,1.506,34,5.059,1.136,34,4.324,1.077,34,4.382,1.029,34
preview,7,4.088,1.884,34,5.657,1.194,35,5.343,1.170,35,4.057,1.372,35,3.200,1.546,35,5.438,1.638,32,4.824,1.150,34,3.371,1.495,35,4.061,0.422,33
prick,5,5.265,2.355,34,2.939,1.476,33,5.000,2.060,33,4.912,1.541,34,4.912,1.721,34,5.152,1.579,33,5.382,1.715,34,3.273,1.927,33,5.912,1.067,34
prick (dick),5,5.121,2.826,33,3.088,1.805,34,4.879,1.981,33,4.571,2.259,35,5.206,1.997,34,4.400,2.031,35,6.294,1.201,34,3.543,1.794,35,6.588,0.772,34
prick (stab),5,4.697,2.153,33,3.242,1.129,33,4.543,1.872,35,4.800,1.489,35,4.647,1.625,34,4.719,1.858,32,4.171,1.383,35,2.686,1.450,35,5.177,0.984,34
pride,5,5.857,2.206,35,5.943,2.461,35,6.794,2.041,34,2.800,1.546,35,3.412,1.768,34,5.758,1.875,33,4.486,1.339,35,5.147,1.647,34,4.857,1.588,35
pride (feeling),5,6.125,2.132,32,7.063,1.836,32,7.097,2.022,31,2.344,1.533,32,2.871,1.755,31,5.613,1.452,31,4.061,1.179,33,5.903,0.962,31,4.424,1.759,33
pride (lions),5,5.829,2.035,35,6.294,1.506,34,5.273,2.378,33,6.147,1.331,34,6.559,0.914,34,4.543,1.991,35,4.500,1.649,34,5.457,1.518,35,5.441,1.575,34
primal,6,6.103,2.006,29,4.625,1.452,32,5.656,2.380,32,2.531,1.500,32,2.688,1.446,32,3.767,1.820,30,5.750,1.275,32,4.400,1.381,30,5.429,0.863,28
primary,7,3.581,1.828,31,6.032,1.092,31,4.818,1.749,33,3.818,1.486,33,3.879,1.737,33,5.548,1.499,31,2.706,0.892,34,3.333,1.570,33,3.500,1.061,32
prince,6,5.567,1.627,30,6.161,1.547,31,5.063,2.249,32,6.035,0.850,29,5.929,0.997,28,5.231,1.671,26,2.355,0.785,31,4.258,1.135,31,6.600,0.663,30
princess,8,5.971,2.242,34,7.265,1.614,34,5.029,2.189,34,5.677,1.622,34,6.344,1.135,32,5.281,1.988,32,1.912,0.742,34,4.438,1.345,32,1.382,0.687,34
print,5,4.000,1.661,29,5.281,0.624,32,5.250,1.090,32,4.968,1.204,31,4.938,1.171,32,5.852,1.268,27,3.813,0.916,32,3.310,1.262,29,4.185,0.772,27
prior,5,2.781,1.576,32,4.970,0.300,33,4.807,0.931,31,3.156,1.326,32,2.500,1.620,32,5.313,1.356,32,5.613,1.430,31,3.581,1.101,31,3.839,0.514,31
prison,6,5.063,2.061,32,1.906,0.980,32,2.344,1.864,32,6.200,1.249,30,6.000,0.916,31,5.379,1.495,29,3.719,1.038,32,5.613,1.183,31,5.548,0.874,31
prisoner,8,5.588,1.717,34,2.647,1.453,34,2.606,2.029,33,5.161,1.687,31,5.849,0.892,33,4.900,1.640,30,3.939,0.919,33,4.030,1.141,33,5.375,0.927,32
privacy,7,4.714,2.185,35,6.441,1.479,34,5.677,2.310,34,3.257,1.480,35,3.882,1.510,34,5.625,1.139,32,4.629,1.044,35,4.200,1.508,35,3.286,1.209,35
private,7,4.968,2.192,31,5.394,1.301,33,5.543,2.182,35,3.424,1.970,33,3.829,1.874,35,5.903,1.174,31,3.714,0.881,35,3.971,1.654,34,3.303,1.029,33
prize,5,6.936,1.268,31,7.438,1.144,32,6.567,1.585,30,4.700,1.269,30,5.000,1.270,31,5.778,1.257,27,2.849,0.892,33,4.194,1.378,31,3.967,0.706,30
probe,5,4.438,2.150,32,4.000,1.595,33,5.484,2.062,31,4.344,1.670,32,4.424,1.892,33,4.065,1.703,31,5.229,1.692,35,2.879,1.343,33,4.765,0.941,34
process,7,3.471,1.867,34,5.394,0.814,33,5.000,1.863,34,3.000,1.475,34,2.618,1.495,34,5.606,1.229,33,4.706,1.099,34,4.677,1.353,31,3.912,1.292,34
process (modify),7,3.571,1.975,35,5.629,1.197,35,5.471,1.974,34,3.088,1.652,34,2.529,1.649,34,4.879,1.572,33,5.824,1.097,34,4.394,1.476,33,4.371,0.865,35
process (procedure),7,3.088,1.579,34,4.941,0.765,34,5.618,1.863,34,3.515,1.828,33,3.265,1.651,34,5.706,1.362,34,5.353,1.348,34,4.677,1.104,34,4.206,0.677,34
process (understand),7,3.970,1.977,33,6.029,1.295,34,6.088,1.669,34,2.939,1.476,33,2.594,1.366,32,5.879,1.066,33,5.257,1.051,35,4.706,1.273,34,3.970,0.870,33
procession,10,3.844,1.922,32,5.618,1.058,34,4.853,1.665,34,4.471,1.576,34,4.000,1.826,33,3.818,1.882,33,5.412,1.309,34,5.161,1.194,31,4.121,0.769,33
product,7,3.829,1.797,35,5.059,0.906,34,4.771,1.658,35,5.200,1.753,35,4.735,1.884,34,5.939,1.179,33,4.457,1.024,35,3.771,1.098,35,4.324,1.156,34
production,10,4.971,2.242,34,6.286,1.343,35,5.943,1.548,35,4.029,1.320,35,3.229,1.742,35,5.294,1.273,34,5.000,1.121,35,5.088,1.483,34,4.400,1.126,35
profession,10,5.030,2.406,33,6.667,1.450,33,6.333,1.918,33,4.125,1.556,32,4.121,1.683,33,5.636,1.344,33,5.000,1.128,33,4.970,1.467,33,4.364,1.202,33
professional,12,6.000,2.056,35,7.257,1.499,35,7.000,1.568,35,3.886,1.848,35,3.971,1.576,35,6.229,0.929,35,5.057,1.194,35,5.412,1.191,34,4.486,1.296,35
professor,9,4.970,1.962,33,6.265,1.196,34,5.353,2.287,34,6.171,0.941,35,6.343,0.674,35,6.188,1.184,32,5.400,1.438,35,4.765,1.139,34,5.914,1.079,35
profile,7,4.147,1.833,34,5.242,0.698,33,5.303,1.193,33,4.581,1.432,31,3.677,1.634,31,5.548,1.316,31,5.118,1.255,34,3.697,1.337,33,4.061,0.736,33
profit,6,6.031,1.976,32,7.114,1.600,35,6.029,1.886,34,4.324,1.761,34,4.257,2.019,35,5.600,1.357,35,5.171,1.082,35,5.471,1.194,34,4.824,0.746,34
profound,8,5.333,2.602,33,6.371,1.495,35,5.735,2.214,34,2.121,1.200,33,2.265,1.720,34,4.412,2.157,34,6.250,0.983,36,5.286,1.700,35,4.114,1.347,35
programme,9,4.063,1.853,32,5.667,1.119,33,4.781,1.495,32,4.469,1.768,32,4.406,2.105,32,6.156,0.939,32,3.727,1.355,33,4.242,1.415,33,4.281,0.976,32
progress,8,5.559,2.075,34,7.000,1.576,33,6.531,1.561,32,3.000,1.414,33,3.364,1.702,33,6.344,0.643,32,4.794,1.207,34,5.094,1.284,32,4.182,0.903,33
progression,11,5.667,2.142,33,7.559,1.006,34,6.281,1.505,32,3.059,1.434,34,3.182,1.217,33,4.906,1.646,32,5.353,0.904,34,5.333,1.092,33,4.177,1.042,34
project,7,4.594,1.918,32,5.469,1.199,32,5.281,1.841,32,4.242,1.518,33,4.156,1.856,32,5.964,1.017,28,4.235,1.214,34,4.677,1.118,31,4.324,0.830,34
project (enterprise),7,5.114,2.227,35,6.303,1.167,33,6.206,1.728,34,4.121,1.871,33,3.706,1.690,34,5.324,1.429,34,4.794,1.132,34,5.206,1.278,34,4.912,0.919,34
project (protrude),7,4.697,2.181,33,4.879,1.320,33,5.441,1.594,34,4.235,1.496,34,4.212,1.572,33,4.576,1.670,33,5.735,1.093,34,4.794,1.324,34,4.455,0.924,33
projector,9,3.629,1.958,35,5.314,0.747,35,5.629,1.173,35,6.286,0.943,35,6.029,1.298,35,5.571,1.498,35,4.647,1.281,34,3.706,1.672,34,4.500,0.916,34
prolong,7,3.849,1.828,33,4.121,1.249,33,4.235,1.330,34,2.971,1.098,34,2.500,1.334,34,5.029,1.543,34,5.677,1.156,34,5.059,1.110,34,4.121,1.122,33
promote,7,5.516,1.949,31,6.971,1.224,34,6.546,1.671,33,3.059,1.552,34,3.382,1.681,34,5.455,1.458,33,5.177,1.014,34,4.941,1.162,34,4.471,1.218,34
promotion,9,5.588,2.224,34,7.394,1.391,33,6.588,2.045,34,4.114,1.669,35,3.971,1.581,34,5.281,1.663,32,5.343,1.120,35,4.571,1.271,35,4.485,0.821,33
prone,5,4.129,1.896,31,4.273,0.930,33,3.813,1.488,32,2.781,0.927,32,2.667,1.608,33,4.500,1.765,30,5.742,1.077,31,3.656,0.988,32,4.035,0.809,29
pronoun,7,3.324,1.874,34,5.257,0.873,35,4.771,1.853,35,3.794,1.844,34,2.600,1.776,35,4.697,2.022,33,5.257,1.130,35,3.029,1.404,35,4.235,1.031,34
proof,5,4.156,2.320,32,6.424,1.326,33,5.625,1.728,32,4.065,1.966,31,3.133,1.408,30,5.862,1.041,29,4.156,0.905,32,4.871,1.338,31,4.303,0.758,33
proper,6,3.839,1.953,31,6.094,1.809,32,5.156,2.167,32,2.697,1.381,33,2.600,1.428,30,5.500,1.323,28,3.938,1.059,32,4.125,1.083,32,3.379,0.925,29
property,8,3.600,1.930,35,5.714,1.232,35,5.559,1.769,34,5.706,1.249,34,6.088,0.887,34,5.912,1.245,34,4.714,1.232,35,5.171,1.276,35,4.686,0.919,35
prophet,7,5.065,2.228,31,6.088,1.634,34,4.800,2.104,30,3.903,1.748,31,3.903,1.784,31,3.758,1.892,33,5.364,1.432,33,5.065,1.480,31,4.968,1.448,31
propose,7,5.849,2.524,33,7.471,1.289,34,6.559,1.701,34,3.879,1.572,33,4.636,2.057,33,5.250,1.369,32,4.529,0.813,34,5.313,1.102,32,4.200,1.864,35
proprietor,10,3.129,1.827,31,5.222,0.875,27,5.448,1.428,29,5.571,1.321,28,4.400,1.763,30,3.788,1.996,33,6.500,0.957,30,4.483,1.405,29,4.867,1.024,30
prose,5,4.286,2.172,35,5.906,1.182,32,5.118,1.430,34,4.303,1.467,33,4.059,1.765,34,4.188,1.379,32,5.829,1.253,35,3.818,1.290,33,3.294,1.016,34
prosecute,9,5.500,2.592,34,2.800,1.283,35,4.303,2.552,33,4.156,1.822,32,3.667,1.787,33,4.688,1.944,32,5.943,0.984,35,5.441,0.976,34,4.970,0.797,33
prosecution,11,5.515,2.324,33,3.576,2.147,33,3.879,2.447,33,3.594,1.852,32,4.118,2.125,34,5.394,1.301,33,5.758,0.954,33,5.182,1.445,33,4.971,1.464,35
prosecutor,10,4.500,2.453,34,3.091,1.401,33,4.588,2.669,34,5.265,1.313,34,4.912,1.805,34,3.882,1.586,34,6.177,1.014,34,4.471,1.440,34,5.529,1.242,34
prosper,7,6.281,1.754,32,7.781,1.166,32,6.750,1.500,32,2.424,1.045,33,2.606,1.556,33,4.000,1.509,29,5.484,1.103,31,4.970,1.193,33,4.167,1.003,30
prosperity,10,6.382,1.895,34,7.735,1.686,34,6.882,1.859,34,2.457,1.556,35,3.265,1.578,34,4.647,1.696,34,6.412,0.772,34,6.000,1.029,34,3.743,1.592,35
prosperous,10,5.882,2.323,34,7.273,1.355,33,6.485,1.743,33,2.727,1.332,33,3.382,1.863,34,4.818,1.714,33,6.152,0.925,33,5.971,0.985,34,4.324,1.156,34
prostitute,10,4.486,2.655,35,2.471,1.419,34,4.086,2.075,35,6.242,1.016,33,6.000,0.985,33,5.088,1.721,34,6.118,0.993,34,4.594,1.598,32,2.455,1.350,33
protect,7,5.656,1.914,32,6.943,1.094,35,6.457,2.169,35,3.441,1.575,34,3.543,1.610,35,5.735,1.400,34,3.400,0.901,35,5.147,1.033,34,4.971,1.464,35
protected,9,5.200,1.564,35,7.314,1.008,35,4.971,2.572,34,3.200,1.564,35,3.758,1.518,33,5.471,1.419,34,4.029,1.028,35,5.353,0.997,34,3.800,1.817,35
protection,10,5.314,1.801,35,7.088,1.292,34,4.914,2.442,35,4.000,1.724,35,4.429,1.573,35,5.571,1.460,35,4.543,1.338,35,5.000,1.475,34,4.879,1.472,33
protest,7,6.258,2.155,31,4.273,1.830,33,6.939,1.874,33,4.576,1.436,33,5.303,1.467,33,5.818,1.641,33,4.606,1.127,33,5.394,1.205,33,4.455,1.373,33
proud,5,6.092,1.689,65,7.439,1.478,66,7.030,1.557,66,2.692,1.163,65,3.667,1.682,66,5.912,1.189,57,3.349,1.094,66,5.530,1.104,66,4.242,1.303,66
prove,5,4.588,2.378,34,5.824,1.382,34,5.657,2.083,35,2.743,1.155,35,2.457,1.250,35,5.879,1.387,33,4.400,1.151,35,4.455,1.350,33,4.324,1.408,34
provide,7,4.750,1.768,32,6.353,1.493,34,6.424,1.371,33,3.290,1.570,31,2.909,1.288,33,5.849,1.258,33,4.706,1.099,34,4.844,0.833,32,4.667,1.407,33
proxy,5,3.222,2.006,27,4.630,0.987,27,4.680,1.157,25,2.778,1.227,27,2.286,1.385,28,2.857,1.988,35,6.645,0.650,31,3.769,1.310,26,4.321,1.002,28
prudent,7,3.849,1.956,33,4.367,2.562,30,4.839,2.049,31,3.161,1.608,31,2.656,1.632,32,3.886,1.982,35,6.257,1.104,35,3.813,1.467,32,3.242,1.415,33
prune,5,3.091,1.815,33,4.303,1.425,33,4.394,1.301,33,5.455,1.860,33,5.152,2.002,33,4.697,1.817,33,4.394,1.575,33,2.091,1.083,33,3.424,1.074,33
prune (fruit),5,2.853,1.629,34,5.121,1.148,33,5.485,1.690,33,6.559,0.694,34,6.147,1.167,34,4.606,2.117,33,3.909,1.164,33,2.000,1.118,32,3.235,0.877,34
prune (trim),5,3.970,1.834,33,5.563,1.059,32,5.677,1.821,31,4.735,1.400,34,5.031,1.811,32,3.606,1.740,33,5.324,1.254,34,2.735,1.290,34,3.242,1.102,33
psychiatrist,12,4.788,2.114,33,5.281,1.772,32,4.594,2.134,32,6.177,1.014,34,6.032,1.121,31,5.219,1.634,32,5.849,1.209,33,4.344,1.215,32,3.606,1.455,33
psychologist,12,5.235,2.143,34,5.677,1.254,34,4.400,2.059,35,5.618,1.237,34,4.771,1.868,35,5.943,1.413,35,6.324,0.898,34,4.324,1.344,34,3.471,1.218,34
psychology,10,5.485,2.062,33,5.941,1.162,34,4.677,1.604,34,3.353,1.493,34,3.333,2.010,33,6.091,1.055,33,6.147,1.033,34,5.273,1.162,33,3.606,0.952,33
psychopath,10,6.400,2.207,35,1.686,1.090,35,4.000,2.575,35,4.229,1.987,35,4.086,1.888,35,5.000,1.680,34,6.059,0.968,34,5.000,1.690,35,5.514,0.967,35
psychotic,9,5.677,2.564,34,2.177,1.339,34,3.364,2.267,33,2.647,1.303,34,4.030,1.784,33,5.188,1.828,32,6.059,1.027,34,5.177,1.524,34,4.500,1.266,34
public,6,5.273,2.019,33,5.529,1.091,34,4.818,1.833,33,4.971,1.464,35,5.382,1.415,34,6.206,1.106,34,3.743,1.130,35,5.857,1.099,35,4.294,0.749,34
pudding,7,5.529,2.558,34,6.406,1.320,32,4.629,1.658,35,6.086,1.273,35,6.029,0.985,34,5.548,1.623,31,2.114,0.666,35,3.000,1.348,33,3.438,1.029,32
puffin,6,3.886,1.720,35,5.412,1.061,34,5.265,1.596,34,6.324,0.931,34,6.143,1.046,35,4.939,1.890,33,3.686,1.304,35,2.941,1.349,34,4.000,1.069,35
puke,4,3.061,2.411,33,2.032,0.897,31,3.065,1.458,31,5.844,1.202,32,6.290,0.811,31,5.033,1.941,30,3.515,1.395,33,3.032,1.470,31,4.879,1.094,33
pull,4,4.818,2.328,33,5.412,1.353,34,5.457,2.033,35,4.000,1.815,34,4.424,1.776,33,5.969,1.287,32,2.257,0.873,35,3.800,1.141,35,3.970,1.193,33
pull (attratcion),4,5.906,1.926,32,6.943,1.094,35,5.424,2.362,33,3.303,1.547,33,3.613,1.698,31,5.677,1.300,34,5.000,1.723,33,4.774,1.496,31,3.697,1.193,33
pull (drag),4,3.849,2.204,33,4.029,1.317,34,5.118,2.026,34,4.559,1.575,34,4.636,1.806,33,5.500,1.377,34,2.912,1.541,34,3.849,1.048,33,4.424,0.922,33
pulley,6,3.065,1.664,31,5.179,0.804,28,5.172,1.464,29,6.035,1.217,29,5.933,1.459,30,4.125,1.900,32,4.931,1.596,29,3.750,1.430,28,3.964,1.149,28
pulpit,6,3.148,1.995,27,4.714,1.333,28,4.448,1.993,29,5.885,1.552,26,5.704,1.651,27,3.324,2.361,34,5.393,1.611,28,3.667,1.434,24,4.714,1.097,28
pulse,5,5.656,2.159,32,6.059,1.434,34,5.206,1.952,34,5.455,1.707,33,5.177,1.757,34,5.600,1.306,30,4.143,1.268,35,3.727,1.830,33,3.788,0.477,33
pulse (e.g. beans),5,3.719,1.841,32,5.167,1.036,30,5.194,1.857,31,5.742,1.759,31,5.750,2.000,32,3.667,2.070,33,5.667,1.450,33,2.387,1.384,31,4.152,1.373,33
pulse (heartbeat),5,6.294,1.672,34,6.412,1.478,34,5.147,2.158,34,5.912,1.197,34,4.853,1.309,34,6.059,1.056,34,4.059,1.027,34,3.324,1.859,34,3.147,1.033,34
pump,4,4.706,2.217,34,5.000,1.163,34,5.882,1.997,34,5.324,1.567,34,4.600,1.870,35,5.212,1.493,33,3.400,1.074,35,3.677,1.604,34,4.743,1.295,35
pumpkin,7,4.125,2.176,32,5.606,1.179,33,5.412,1.166,34,6.788,0.591,33,6.849,0.359,33,5.182,1.817,33,2.647,0.871,34,3.206,1.530,34,3.706,1.016,34
pumps,5,3.429,1.902,35,4.971,0.810,35,4.971,1.295,34,5.700,1.187,30,5.469,1.323,32,4.818,1.604,33,4.514,1.273,35,2.844,1.302,32,3.235,1.352,34
pumps (equipment),5,3.177,1.790,34,5.057,0.715,35,4.886,1.410,35,6.371,0.831,35,5.235,1.800,34,4.147,1.972,34,4.914,1.381,35,3.743,1.401,35,4.971,0.923,34
pumps (shoes),5,4.735,2.200,34,5.515,1.048,33,5.794,1.451,34,6.677,0.674,34,6.559,0.945,34,4.629,2.099,35,5.294,1.618,34,2.546,1.157,33,1.618,0.940,34
punch,5,5.567,2.472,30,2.742,1.294,31,6.156,2.078,32,5.419,1.040,31,5.258,1.294,31,5.482,1.424,27,2.969,1.104,32,4.129,1.129,31,5.931,0.868,29
punch (drink),5,5.857,1.869,35,5.829,1.665,35,5.200,1.721,35,5.857,1.150,35,5.943,0.984,35,4.152,1.893,33,5.200,1.430,35,3.286,1.343,35,3.686,1.214,35
punch (strike),5,6.333,2.383,33,2.030,0.969,33,5.970,2.588,33,5.849,1.258,33,5.844,1.394,32,6.094,1.355,32,2.970,1.029,33,4.849,1.395,33,6.182,0.869,33
pungent,7,4.765,2.486,34,3.242,1.371,33,4.853,1.498,34,2.765,1.592,34,3.273,2.049,33,3.571,1.887,35,6.235,0.972,34,4.576,1.303,33,4.970,0.969,33
punish,6,4.800,2.493,35,1.853,1.240,34,3.182,2.208,33,3.000,1.590,34,3.971,1.723,34,5.515,1.672,33,3.286,1.485,35,4.735,1.686,34,5.114,1.190,35
punishment,10,6.125,1.709,32,2.375,1.083,32,3.516,2.435,31,3.656,1.533,32,4.000,1.606,31,5.107,1.543,28,3.438,1.088,32,5.125,1.317,32,5.069,0.944,29
pupil,5,3.914,1.610,35,5.364,0.771,33,5.156,1.787,32,5.807,1.060,31,5.906,1.331,32,5.677,1.490,31,3.400,1.074,35,3.086,1.339,35,3.719,0.943,32
pupil (eye),5,3.813,1.991,32,5.429,1.249,35,5.314,1.635,35,6.629,0.721,35,6.600,0.835,35,5.879,1.409,33,3.771,1.123,35,2.429,1.555,35,3.943,0.674,35
pupil (school),5,3.429,1.400,35,5.657,1.820,35,4.177,2.320,34,6.333,0.882,36,6.559,0.604,34,6.206,1.158,34,2.886,1.141,35,2.829,1.298,35,3.971,0.736,35
puppy,5,6.727,2.219,33,7.667,1.374,30,6.033,1.622,30,6.724,0.638,29,6.767,0.616,30,6.346,1.207,26,2.147,0.845,34,2.242,1.102,33,3.091,1.164,33
pure,4,5.333,2.445,33,7.697,1.507,33,5.970,2.329,33,2.788,1.629,33,3.125,1.833,32,5.936,1.268,31,3.818,1.167,33,4.000,1.820,32,2.182,1.140,33
purple,6,5.344,1.898,32,6.333,1.223,33,5.364,1.298,33,5.382,1.681,34,6.636,0.643,33,6.484,0.757,31,1.971,0.985,34,3.394,1.324,33,2.853,0.879,34
purse,5,4.813,1.944,32,5.581,0.908,31,5.125,1.536,32,6.536,0.778,28,6.633,0.706,30,6.074,0.979,27,2.969,0.952,32,2.364,1.039,33,1.452,0.711,31
pursue,6,6.469,1.936,32,6.057,1.351,35,6.667,1.700,33,3.000,1.493,35,3.697,1.784,33,5.031,1.425,32,5.229,1.149,35,4.706,1.125,34,4.091,1.443,33
pursued,7,5.212,2.253,33,4.818,1.678,33,4.750,2.179,32,3.781,1.763,32,3.606,1.874,33,4.968,1.616,31,5.242,0.954,33,4.563,1.144,32,3.656,1.573,32
pursuit,7,5.853,2.264,34,5.794,1.641,34,6.086,2.020,35,3.235,1.646,34,3.771,1.709,35,4.788,1.665,33,5.629,1.098,35,4.971,1.276,35,4.559,1.241,34
pus,3,3.933,2.449,30,2.875,1.192,32,3.813,1.333,32,5.813,1.446,32,5.250,1.837,32,4.000,1.803,32,4.807,1.424,31,2.567,1.309,30,4.250,0.661,32
push,4,5.088,1.884,34,4.286,1.255,35,5.743,2.061,35,5.114,1.545,35,5.057,1.689,35,6.250,0.968,32,2.000,0.956,35,4.029,1.363,35,4.529,1.036,34
pussy,5,5.697,2.646,33,5.029,2.079,34,5.588,2.171,34,5.529,1.576,34,5.706,1.724,34,5.471,1.557,34,4.853,2.198,34,3.177,1.403,34,2.333,1.531,33
pussy (cat),5,5.212,2.496,33,6.382,1.415,34,5.576,2.060,33,6.441,0.811,34,6.571,0.871,35,5.333,1.870,33,2.286,1.541,35,2.914,1.228,35,2.324,0.830,34
pussy (vagina),5,5.936,2.663,31,4.970,2.181,33,5.914,1.811,35,5.914,1.697,35,5.939,1.496,33,5.394,1.613,33,6.486,0.732,35,3.294,1.201,34,1.206,0.583,34
pussy (wimp),5,3.771,2.380,35,2.400,1.418,35,3.029,2.107,34,2.882,1.859,34,3.794,1.937,34,4.706,1.963,34,6.029,1.230,35,3.171,1.647,35,3.686,1.864,35
putrid,6,3.280,2.375,25,1.731,0.983,26,4.000,1.361,27,3.154,1.586,26,3.600,2.059,25,3.161,1.868,31,6.179,1.037,28,3.680,1.378,25,4.917,0.862,24
puzzle,6,5.118,2.246,34,5.429,1.517,35,5.257,1.610,35,4.882,1.491,34,5.647,1.412,34,5.781,1.023,32,2.800,1.141,35,3.514,1.317,35,4.114,0.666,35
puzzle (jigsaw),6,5.000,2.132,33,5.706,1.125,34,4.970,1.660,33,6.219,1.082,32,6.324,0.898,34,5.515,1.438,33,2.182,0.716,33,3.344,1.162,32,3.818,0.936,33
puzzle (mystery),6,5.879,2.384,33,5.382,1.627,34,4.697,1.992,33,3.912,1.560,34,3.667,1.645,33,5.412,1.375,34,2.879,1.008,33,4.469,1.172,32,3.912,1.147,34
pyramid,7,4.129,1.996,31,5.625,1.053,32,5.613,1.384,31,6.625,0.740,32,6.879,0.326,33,5.875,1.341,32,3.645,1.309,31,5.742,1.586,31,4.333,1.146,33
python,6,5.588,1.881,34,4.182,1.424,33,4.576,1.985,33,6.441,0.881,34,6.382,1.164,34,4.152,1.893,33,4.229,1.416,35,4.788,1.683,33,5.242,1.102,33
quack,5,3.939,2.044,33,4.735,1.559,34,4.382,1.534,34,4.375,1.883,32,4.294,1.933,34,4.788,1.871,33,2.400,1.744,35,3.242,1.349,33,4.235,0.941,34
quack (charlatan),5,4.429,2.321,28,3.143,1.575,28,4.630,1.908,27,3.643,1.368,28,3.750,1.785,28,2.606,1.740,33,5.800,1.621,30,3.444,1.315,27,4.677,1.423,31
quack (duck),5,4.441,2.131,34,5.588,1.032,34,4.971,1.124,34,4.853,1.927,34,4.939,1.922,33,5.182,1.731,33,1.706,0.666,34,2.515,1.104,33,3.677,1.077,34
quality,7,5.441,2.199,34,7.324,1.049,34,5.971,2.176,34,2.788,1.493,33,3.600,1.694,35,6.091,0.965,33,4.765,1.415,34,5.290,1.349,31,3.486,1.025,35
quantity,8,3.382,2.000,34,5.382,0.768,34,5.647,1.281,34,3.824,2.022,34,3.441,1.958,34,5.849,1.258,33,4.794,1.278,34,4.794,0.994,34,4.324,0.629,34
quantum,7,4.571,2.654,35,5.500,1.243,34,4.182,1.800,33,2.875,1.949,32,2.121,1.451,33,3.441,1.928,34,6.543,0.873,35,4.939,2.131,33,5.030,0.969,33
quarrel,7,5.152,2.350,33,3.029,1.071,34,4.941,1.731,34,3.588,1.191,34,3.794,1.471,34,3.912,1.915,34,4.971,1.581,34,4.656,1.135,32,3.939,1.205,33
quarry,6,3.931,2.149,29,5.031,1.212,32,4.931,1.202,29,6.000,1.265,30,5.733,1.263,30,3.633,1.871,30,5.452,1.240,31,5.344,1.265,32,5.214,1.013,28
quay,4,3.500,1.784,30,5.069,0.640,29,5.200,0.833,30,6.032,1.062,31,4.807,1.958,31,3.412,1.784,34,5.387,1.336,31,4.433,1.802,30,4.613,1.006,31
queen,5,4.906,2.337,32,5.576,2.216,33,4.656,2.890,32,5.552,1.734,29,6.065,1.268,31,5.633,1.560,30,2.667,1.172,33,4.781,1.515,32,1.313,0.768,32
queen (gay),5,4.853,1.987,34,5.294,1.963,34,5.118,1.795,34,3.618,1.799,34,4.912,1.755,34,3.429,1.917,35,6.324,0.756,34,4.424,1.207,33,3.559,1.802,34
queen (king),5,5.576,2.118,33,6.394,1.722,33,5.333,2.716,33,6.091,1.288,33,6.546,0.782,33,6.129,1.718,31,2.485,0.609,33,5.576,1.538,33,1.546,1.183,33
quest,5,5.943,2.013,35,6.412,1.191,34,6.647,1.607,34,3.257,1.872,35,3.486,1.680,35,4.257,1.794,35,4.657,1.145,35,5.571,1.358,35,4.943,1.145,35
question,8,4.686,2.376,35,5.882,1.471,34,5.394,1.858,33,3.400,1.885,35,3.314,1.769,35,6.324,1.130,34,2.543,0.996,35,4.324,1.408,34,3.735,1.146,34
queue,5,2.636,1.298,33,3.500,1.392,32,3.469,1.561,32,5.710,1.141,31,5.813,1.158,32,5.903,1.279,31,3.735,1.290,34,3.727,1.638,33,3.849,0.744,33
quibble,7,3.387,1.912,31,3.469,1.030,32,4.688,1.379,32,3.033,1.354,30,3.000,1.566,31,2.667,1.682,33,5.485,1.258,33,2.897,1.029,29,3.645,0.969,31
quick,5,6.000,2.243,33,6.188,1.236,32,6.242,1.498,33,3.031,1.212,32,3.212,1.387,33,5.923,1.071,26,2.606,0.983,33,3.594,1.271,32,3.929,0.884,28
quiescent,9,4.353,2.325,17,5.200,1.939,15,4.133,1.543,15,2.308,1.488,13,1.737,1.018,19,1.794,1.430,34,6.684,0.976,19,4.308,1.539,13,3.267,1.289,15
quiet,5,4.063,2.318,32,5.688,1.210,32,3.719,1.824,32,3.387,1.620,31,2.906,1.756,32,6.708,0.539,24,2.226,1.007,31,3.032,1.448,31,3.107,1.080,28
quietly,7,3.758,1.923,33,5.000,1.299,32,3.788,1.966,33,3.152,1.579,33,3.625,1.746,32,6.419,0.794,31,2.091,0.830,33,2.313,1.261,32,2.750,1.146,32
quill,5,4.067,1.879,30,5.355,0.743,31,5.483,1.329,29,5.931,1.112,29,5.964,1.210,28,3.879,1.996,33,5.161,1.221,31,1.931,0.944,29,3.516,1.456,31
quit,4,4.242,2.375,33,2.588,1.061,34,5.194,2.799,31,3.485,1.777,33,3.375,1.556,32,5.394,1.650,33,3.457,1.130,35,4.212,1.591,33,4.485,0.857,33
quite,5,3.531,1.520,32,5.000,1.128,33,4.906,1.756,32,2.438,1.540,32,2.313,1.828,32,6.516,0.911,31,3.177,1.150,34,3.194,1.401,31,3.529,1.194,34
quitter,7,3.177,1.870,34,2.486,1.697,35,4.088,2.077,34,3.265,1.578,34,3.286,1.717,35,4.914,1.857,35,4.382,1.138,34,3.941,1.349,34,4.457,0.966,35
rabbi,5,3.839,2.034,31,4.909,1.422,33,4.813,1.667,32,5.303,1.381,33,5.156,2.002,32,3.647,2.154,34,5.938,1.223,32,3.750,1.392,32,6.032,0.897,31
rabbit,6,4.286,2.132,35,6.059,1.056,34,5.257,1.401,35,6.647,0.588,34,6.794,0.632,34,6.286,1.084,35,1.743,0.873,35,2.257,1.155,35,3.265,1.009,34
rabies,6,4.697,2.769,33,1.765,1.113,34,2.875,1.833,32,5.353,1.493,34,4.735,1.975,34,4.529,1.929,34,5.294,1.125,34,4.235,1.610,34,4.235,0.842,34
raccoon,7,4.094,2.227,32,5.143,0.960,35,5.265,1.196,34,6.600,0.800,35,6.647,0.636,34,3.714,1.814,35,3.794,1.158,34,2.886,1.115,35,4.455,0.820,33
race,4,4.853,2.130,34,5.303,0.834,33,5.429,1.644,35,4.412,1.555,34,4.970,1.467,33,5.697,1.193,33,2.971,1.464,35,4.212,1.683,33,4.303,0.717,33
race (colour),4,4.714,1.845,35,5.029,1.383,35,4.849,1.987,33,4.343,1.772,35,5.286,1.798,35,6.059,1.413,34,4.543,1.480,35,5.343,1.511,35,4.229,1.044,35
race (contest),4,5.871,2.575,31,5.516,1.542,31,5.406,1.950,32,4.788,1.771,33,5.813,1.379,32,5.968,1.282,31,2.546,0.891,33,4.677,1.305,31,5.125,1.053,32
racist,6,3.912,2.811,34,1.229,0.539,35,5.286,2.742,35,3.455,1.827,33,3.943,2.242,35,5.529,1.480,34,5.571,1.178,35,4.686,1.864,35,4.600,0.962,35
racket,6,4.515,1.971,33,4.912,1.442,34,5.750,1.639,32,5.529,1.702,34,5.697,1.566,33,5.121,1.591,33,3.469,1.145,32,3.250,1.346,32,4.727,1.052,33
racket (noise),6,4.969,2.778,32,3.706,1.466,34,4.543,2.102,35,4.324,1.727,34,3.303,1.784,33,5.343,1.603,35,3.849,1.708,33,5.161,1.221,31,4.235,0.972,34
racket (tennis),6,3.969,2.128,32,5.469,0.866,32,5.452,0.874,31,6.774,0.489,31,6.576,0.740,33,6.000,1.225,32,3.515,1.258,33,3.188,1.333,32,4.273,0.827,33
radiant,7,7.233,1.283,30,7.781,1.138,32,6.438,1.600,32,2.688,1.074,32,3.656,1.471,32,4.621,1.606,29,5.625,0.927,32,4.839,1.439,31,2.214,0.860,28
radiator,8,3.467,1.746,30,5.742,1.106,31,5.419,1.040,31,6.400,0.987,30,6.357,1.043,28,5.778,1.315,27,3.875,1.495,32,3.500,1.118,30,4.241,0.897,29
radio,5,5.063,2.304,32,6.059,1.136,34,5.844,1.277,32,6.097,1.228,31,6.194,1.119,31,6.385,0.923,26,3.029,0.923,34,3.290,1.463,31,4.387,1.098,31
rage,4,6.486,2.075,35,2.057,0.984,35,5.886,2.516,35,3.441,1.648,34,5.242,1.457,33,5.273,1.562,33,4.177,1.317,34,5.200,1.390,35,5.886,1.008,35
rail,4,3.667,1.787,33,5.091,0.965,33,4.697,1.337,33,6.219,1.082,32,5.971,1.295,34,5.813,1.310,32,3.143,1.125,35,4.441,1.333,34,4.559,0.847,34
railroad,8,3.969,1.960,32,5.242,1.303,33,5.030,1.977,33,6.484,0.875,31,6.606,0.919,33,5.333,1.868,30,3.588,1.517,34,5.121,1.552,33,5.515,1.019,33
rain,4,4.636,2.447,33,3.971,1.823,34,4.029,1.654,34,6.294,0.925,34,6.529,0.696,34,6.576,1.045,33,2.000,0.888,33,4.303,1.766,33,3.882,0.963,34
rainbow,7,6.088,2.147,34,7.943,1.194,35,5.294,2.094,34,6.143,1.376,35,6.857,0.424,35,5.909,1.464,33,2.265,0.949,34,5.514,1.713,35,2.171,0.774,35
rainforest,10,5.939,1.984,33,6.719,1.397,32,5.303,1.732,33,6.529,0.776,34,6.677,0.527,34,5.667,1.511,33,3.853,1.216,34,6.059,1.056,34,3.576,0.854,33
raise,5,5.206,2.111,34,6.765,1.307,34,5.529,1.702,34,3.788,1.493,33,3.424,1.498,33,5.647,1.453,34,3.765,1.031,34,4.909,1.334,33,3.824,1.042,34
raise (bring up),5,4.706,1.856,34,6.727,1.309,33,4.943,2.097,35,3.800,1.618,35,3.886,1.489,35,5.606,1.369,33,4.086,1.204,35,4.629,1.354,35,3.257,1.203,35
raise (increase),5,5.824,2.036,34,6.824,1.224,34,5.857,1.334,35,3.657,1.264,35,3.853,1.881,34,5.941,1.371,34,3.857,0.990,35,5.118,1.051,34,4.086,0.967,35
raise (lift),5,4.829,1.682,35,6.257,1.317,35,6.257,1.480,35,4.857,1.588,35,4.971,1.424,35,5.030,1.425,33,3.857,1.376,35,4.455,1.131,33,4.257,1.441,35
raisin,6,2.844,1.986,32,5.424,0.954,33,5.406,1.433,32,6.697,0.627,33,6.636,1.010,33,5.625,1.635,32,2.394,0.952,33,1.606,1.254,33,3.394,0.851,33
ranch,5,3.857,2.016,35,5.343,0.826,35,5.457,1.179,35,5.971,0.941,35,5.529,1.440,34,3.771,1.987,35,4.667,0.974,33,4.912,1.541,34,4.971,1.363,35
rancid,6,4.114,2.846,35,1.788,1.037,33,4.065,1.933,31,3.235,1.628,34,3.394,1.808,33,4.094,1.843,32,6.000,1.042,35,3.818,1.466,33,5.029,1.098,34
random,6,4.733,1.965,30,4.970,1.267,33,4.455,1.689,33,2.031,1.159,32,2.455,1.350,33,6.107,1.113,28,4.333,0.943,33,4.188,1.310,32,3.903,0.640,31
randy,5,6.226,1.979,31,4.742,1.565,31,5.233,1.521,30,2.867,1.522,30,3.345,1.953,29,3.727,2.078,33,5.938,1.321,32,4.313,1.356,32,5.484,1.074,31
range,5,2.849,1.690,33,5.400,0.991,35,4.813,1.446,32,3.485,1.373,33,3.286,1.891,35,5.194,1.595,31,4.371,0.959,35,4.882,1.510,34,4.118,0.758,34
range (array),5,3.500,1.904,32,5.324,1.049,34,5.412,1.437,34,3.177,1.524,34,2.656,1.632,32,4.727,2.164,33,5.441,1.575,34,4.412,1.555,34,4.212,1.008,33
range (outdoors),5,4.938,2.331,32,5.903,1.593,31,5.750,1.581,32,4.750,1.732,32,4.333,1.949,33,4.273,1.863,33,5.125,1.341,32,5.438,1.784,32,5.313,0.982,32
ranger,6,4.618,2.072,34,5.333,1.363,33,5.121,1.066,33,5.618,1.085,34,5.152,1.635,33,3.875,2.012,32,4.941,1.349,34,3.727,1.377,33,5.636,1.176,33
rank,4,4.563,1.731,32,5.171,1.715,35,6.250,2.250,32,3.559,1.538,34,3.970,1.642,33,4.500,1.677,32,4.429,1.555,35,4.677,1.156,34,5.333,0.910,33
rank (foul),4,3.750,2.398,32,2.031,1.159,32,4.515,1.743,33,2.970,1.487,33,3.807,1.804,31,4.576,1.558,33,5.121,1.273,33,4.094,1.308,32,5.031,1.045,32
rank (position),4,4.152,2.388,33,5.088,1.039,34,6.171,2.145,35,3.882,1.728,34,3.353,1.861,34,4.313,1.609,32,5.000,1.195,35,4.314,1.347,35,5.471,1.007,34
rape,4,5.324,3.261,34,1.030,0.171,33,2.529,2.464,34,5.000,1.645,34,5.121,1.822,33,5.485,1.690,33,6.206,0.963,34,5.677,1.450,34,4.818,1.527,33
rapist,6,5.059,2.930,34,1.257,0.553,35,3.114,2.412,35,5.371,1.396,35,3.943,1.851,35,5.543,1.461,35,6.057,0.924,35,5.114,1.753,35,5.886,1.090,35
rare,4,5.353,2.208,34,5.647,1.643,34,5.094,1.665,32,3.091,1.215,33,3.177,1.653,34,5.710,1.349,31,4.177,1.150,34,2.697,1.834,33,3.912,1.039,34
rare (uncommon),4,6.281,2.065,32,6.371,1.790,35,5.515,1.777,33,2.514,1.592,35,2.882,1.605,34,5.853,1.263,34,4.118,1.182,34,4.314,2.067,35,3.382,0.971,34
rare (uncooked),4,3.382,1.910,34,4.394,1.613,33,4.849,1.131,33,4.857,1.496,35,5.182,1.749,33,4.879,1.647,33,4.943,1.453,35,2.771,1.197,35,4.576,1.129,33
rash,4,3.571,2.004,35,2.829,1.159,35,3.686,1.833,35,5.029,1.886,34,5.147,1.912,34,5.343,1.620,35,3.571,1.626,35,2.943,1.473,35,4.514,0.874,35
rash (reckless),4,5.273,2.352,33,3.182,1.766,33,4.875,2.247,32,2.667,1.407,33,2.938,1.435,32,4.067,1.896,30,5.485,1.438,33,4.419,1.290,31,5.000,1.250,32
rash (skin),4,3.257,2.260,35,2.382,1.237,34,3.600,1.589,35,6.029,1.183,35,6.400,0.901,35,5.471,1.631,34,3.371,1.244,35,2.886,1.237,35,3.914,0.649,35
raspberry,9,5.000,2.229,33,6.485,0.989,33,5.290,1.349,31,6.563,1.029,32,6.758,0.494,33,6.121,1.225,33,2.706,1.151,34,2.000,1.101,33,2.667,1.092,33
rat,3,3.657,2.177,35,3.424,1.498,33,4.941,1.305,34,6.697,0.521,33,6.706,0.620,34,5.807,1.574,31,2.147,1.216,34,2.121,1.343,33,5.000,1.000,34
rat (animal),3,4.563,2.290,32,4.030,1.566,33,4.807,1.674,31,6.677,0.996,31,6.813,0.464,32,6.548,0.978,31,2.563,0.788,32,2.226,1.361,31,4.970,0.904,33
rat (inform),3,3.857,2.219,35,3.257,1.480,35,4.546,2.105,33,4.206,1.430,34,4.088,1.853,34,3.485,1.909,33,4.912,1.358,34,3.143,1.533,35,4.829,1.028,35
rate,4,4.061,1.890,33,5.031,1.132,32,5.529,1.419,34,3.515,1.777,33,2.788,1.629,33,5.303,1.337,33,4.286,0.848,35,3.788,1.066,33,4.061,0.600,33
rather,6,3.875,1.709,32,5.152,1.209,33,5.636,1.473,33,2.500,1.369,32,2.212,1.451,33,6.067,1.436,30,3.706,1.296,34,3.581,1.071,31,3.781,1.082,32
rating,6,3.471,1.819,34,5.029,0.954,34,5.529,2.159,34,3.030,1.642,33,2.971,1.505,34,5.303,1.087,33,4.647,1.258,34,3.559,1.376,34,4.265,0.779,34
ration,6,3.242,1.652,33,4.000,1.042,35,3.515,1.940,33,3.971,1.774,34,3.514,1.481,35,4.059,1.984,34,5.212,1.174,33,2.849,1.654,33,4.235,0.909,34
rattle,6,4.455,2.031,33,5.061,1.071,33,4.909,1.525,33,5.706,1.544,34,5.912,1.597,34,4.485,1.909,33,2.091,1.525,33,2.441,1.397,34,3.818,0.796,33
rattlesnake,11,5.469,2.562,32,3.531,1.414,32,3.500,1.871,32,6.656,0.643,32,6.467,0.846,30,3.630,2.146,27,4.065,1.045,31,3.406,1.389,32,4.813,0.950,32
raven,5,4.546,2.401,33,4.688,1.975,32,5.581,1.561,31,6.581,0.872,31,6.643,0.811,28,4.355,1.617,31,4.344,1.383,32,2.750,1.250,32,3.967,1.449,30
razor,5,5.636,2.158,33,4.406,1.389,32,5.939,1.575,33,6.645,0.698,31,6.484,0.713,31,5.677,1.446,31,4.303,1.114,33,2.281,1.505,32,5.161,1.346,31
react,5,5.294,2.094,34,5.063,1.273,32,5.343,1.941,35,3.353,1.493,34,3.647,1.532,34,5.839,1.019,31,4.212,1.200,33,4.094,1.100,32,3.879,0.769,33
reaction,8,4.818,1.696,33,5.000,0.756,35,5.343,1.351,35,3.771,1.725,35,3.314,1.720,35,5.794,1.183,34,4.171,1.159,35,4.206,1.023,34,3.941,0.684,34
read,4,5.571,2.115,35,6.735,1.400,34,6.457,1.662,35,4.743,1.441,35,5.882,1.182,34,6.571,0.767,35,2.029,0.654,35,4.343,1.194,35,3.600,1.074,35
real,4,5.314,2.011,35,6.371,1.333,35,5.343,1.723,35,3.686,1.997,35,3.029,1.781,35,6.344,1.162,32,2.686,0.919,35,4.800,1.653,35,3.941,0.684,34
realize,7,4.939,2.282,33,6.303,1.218,33,5.879,1.996,33,3.000,1.303,33,2.546,1.519,33,5.969,1.262,32,4.091,1.264,33,4.788,1.225,33,3.697,0.797,33
rear,4,4.343,2.124,35,4.706,0.925,34,4.714,1.322,35,4.857,1.570,35,4.371,1.884,35,5.057,1.567,35,4.371,1.149,35,3.286,0.973,35,3.886,0.820,35
rear (behind),4,4.571,2.296,35,4.941,1.349,34,4.765,1.832,34,5.371,1.569,35,4.886,1.635,35,4.941,1.765,34,4.500,1.685,34,3.667,1.223,33,3.600,1.292,35
rear (raise),4,3.849,1.794,33,5.576,1.596,33,4.818,1.696,33,3.344,1.449,32,3.438,1.435,32,4.273,1.746,33,5.118,1.430,34,4.219,1.340,32,3.419,1.314,31
reason,6,4.594,2.163,32,6.265,1.171,34,5.546,1.940,33,2.697,1.527,33,3.029,1.765,35,5.912,1.337,34,3.382,1.261,34,4.853,1.458,34,3.853,1.191,34
reasonable,10,3.971,1.993,35,7.057,1.372,35,5.583,1.738,36,2.412,1.331,34,2.588,1.517,34,6.000,1.275,32,4.889,1.410,36,4.629,1.123,35,3.278,1.121,36
reassure,8,5.219,2.103,32,7.469,0.968,32,5.406,2.059,32,2.909,1.401,33,3.161,1.902,31,5.727,1.332,33,4.750,1.061,32,4.333,1.385,33,2.656,1.107,32
reassuring,10,4.706,2.136,34,7.424,1.102,33,5.794,2.011,34,2.515,1.158,33,3.647,1.877,34,6.281,0.760,32,4.882,1.345,34,4.909,1.164,33,2.618,1.029,34
rebound,7,4.714,2.022,35,3.943,1.881,35,4.912,1.976,34,2.941,1.305,34,3.606,1.669,33,5.000,1.326,33,5.706,0.956,34,3.909,1.311,33,4.059,1.110,34
recall,6,4.156,1.394,32,5.406,0.744,32,5.781,1.672,32,3.333,1.531,33,3.294,1.856,34,5.194,1.554,31,5.147,1.167,34,3.906,1.100,32,3.818,0.869,33
recent,6,3.441,1.850,34,5.265,0.559,34,5.091,1.190,33,3.441,1.684,34,2.394,1.632,33,6.088,0.742,34,3.886,0.854,35,3.706,1.125,34,3.853,0.550,34
recital,7,3.849,1.743,33,5.606,0.983,33,4.939,1.825,33,4.485,1.373,33,4.375,1.798,32,3.971,1.886,34,5.188,1.424,32,3.788,1.430,33,3.576,0.954,33
recite,6,3.758,1.892,33,5.343,1.013,35,5.471,1.819,34,3.886,1.368,35,3.486,1.628,35,4.886,1.489,35,4.457,1.441,35,3.771,1.267,35,3.771,0.796,35
recognition,11,4.618,1.847,34,6.471,1.064,34,6.273,1.188,33,3.177,1.339,34,2.529,1.311,34,5.758,1.074,33,5.235,1.456,34,4.382,1.164,34,3.970,0.834,33
recognize,9,5.118,1.922,34,6.647,1.054,34,6.303,1.467,33,2.457,1.360,35,2.824,1.689,34,6.000,1.206,33,4.059,1.282,34,4.486,1.052,35,3.576,0.854,33
record,6,4.121,1.838,33,5.485,1.077,33,5.515,1.520,33,5.114,1.600,35,4.647,1.512,34,5.875,1.166,32,3.800,1.141,35,3.824,1.361,34,4.281,0.624,32
record (information),6,3.600,2.180,35,5.235,1.554,34,5.229,2.044,35,4.914,1.402,35,4.088,1.652,34,5.939,1.153,33,4.771,1.244,35,3.912,1.597,34,4.743,1.024,35
record (to register),6,3.516,1.932,31,5.387,0.939,31,5.258,1.458,31,4.000,1.371,33,3.467,1.284,30,5.516,1.644,31,4.727,1.355,33,3.563,1.273,32,4.063,0.933,32
rectangle,9,2.765,1.664,34,5.257,0.805,35,5.171,1.363,35,6.177,0.984,34,6.571,1.226,35,6.088,1.314,34,2.371,0.929,35,3.688,1.446,32,4.429,0.838,35
red,3,6.030,2.443,33,5.486,1.763,35,5.750,1.732,32,5.031,1.928,32,6.636,0.979,33,6.531,0.829,32,1.441,0.694,34,4.235,1.628,34,4.030,1.784,33
reduce,6,3.029,1.715,35,4.121,1.008,33,4.706,2.051,34,3.265,1.559,34,3.177,1.543,34,5.091,1.621,33,4.118,0.932,34,2.875,1.111,32,3.912,1.011,34
reef,4,4.839,1.816,31,6.000,1.164,31,4.867,1.176,30,6.065,0.948,31,5.484,1.215,31,3.586,1.772,29,4.750,1.414,32,4.844,1.603,32,3.607,1.235,28
reel,4,3.355,1.770,31,5.226,0.831,31,5.161,1.050,31,5.516,1.478,31,5.138,1.432,29,4.452,1.915,31,4.862,1.279,29,3.258,1.391,31,4.333,0.869,30
refill,6,3.971,1.828,35,5.600,1.047,35,5.514,1.538,35,4.686,1.141,35,4.457,1.537,35,5.177,1.424,34,3.743,0.996,35,3.886,1.237,35,4.242,0.605,33
reflect,7,4.452,1.433,31,6.212,1.066,33,5.719,1.484,32,3.313,1.685,32,3.353,1.829,34,5.581,1.239,31,4.371,1.221,35,4.600,1.224,35,3.182,0.869,33
reflection,10,5.281,2.197,32,6.030,1.381,33,5.909,2.109,33,4.273,1.927,33,5.794,1.451,34,6.156,1.003,32,3.765,1.554,34,4.636,1.534,33,2.971,1.485,34
reflex,6,4.941,1.939,34,5.735,1.038,34,4.485,2.062,33,4.088,1.337,34,3.970,1.696,33,5.441,1.090,34,4.882,0.993,34,3.636,1.202,33,4.559,1.117,34
refresh,7,5.429,2.182,35,7.000,1.213,34,5.618,1.879,34,2.743,1.078,35,3.371,2.071,35,5.849,1.373,33,5.000,1.111,34,3.758,1.415,33,2.971,1.014,34
refreshment,11,5.788,1.719,33,6.818,1.192,33,5.758,1.498,33,5.206,1.367,34,5.559,1.217,34,5.576,1.280,33,4.353,1.281,34,3.667,1.531,33,3.719,1.007,32
refrigerator,12,4.226,2.121,31,5.677,1.059,31,4.967,1.110,30,6.688,0.634,32,6.733,0.442,30,5.679,1.441,28,3.281,1.352,32,4.469,1.346,32,4.069,0.868,29
refugee,7,5.258,1.759,31,3.156,1.873,32,2.813,1.550,32,4.813,1.570,32,4.700,1.531,30,4.500,1.722,28,5.656,1.079,32,4.469,1.436,32,3.967,1.197,30
reggae,6,4.813,2.083,32,5.970,1.425,33,5.313,1.285,32,3.727,1.763,33,4.529,1.786,34,4.250,1.883,28,5.794,1.106,34,4.000,1.348,33,4.824,0.954,34
regime,6,5.219,2.161,32,4.156,1.986,32,3.485,2.298,33,3.091,1.583,33,2.788,1.200,33,4.433,1.909,30,5.906,1.128,32,5.323,1.305,31,5.133,1.431,30
region,6,3.086,1.519,35,5.059,0.725,34,4.941,1.514,34,4.971,1.618,34,4.606,1.575,33,4.906,1.444,32,4.829,1.000,35,5.206,1.762,34,4.030,0.521,33
regional,8,2.844,1.583,32,5.088,0.373,34,4.765,1.238,34,3.857,1.376,35,2.971,1.465,34,4.515,1.598,33,5.229,1.311,35,4.882,1.510,34,4.294,0.666,34
register,8,3.500,1.765,30,5.069,0.785,29,5.000,1.601,32,3.546,1.395,33,3.500,1.541,32,5.615,1.332,26,4.546,1.183,33,3.906,0.947,32,4.143,0.693,28
regret,6,3.647,2.099,34,2.400,0.932,35,2.886,1.389,35,2.714,1.364,35,3.235,1.477,34,5.576,1.349,33,4.657,1.068,35,5.206,1.367,34,3.886,1.237,35
regular,7,3.500,1.736,34,5.257,0.840,35,4.571,1.294,35,3.486,1.339,35,3.314,1.545,35,5.735,1.196,34,3.857,1.125,35,3.829,0.941,35,3.909,0.830,33
regulation,10,3.313,2.022,32,4.424,1.826,33,3.303,2.289,33,2.970,1.058,33,2.667,1.570,33,5.313,1.609,32,5.394,1.043,33,4.656,1.019,32,4.758,1.156,33
reindeer,8,4.971,2.348,35,6.343,1.413,35,5.086,1.204,35,6.429,1.379,35,6.743,0.553,35,5.212,1.771,33,2.371,1.173,35,4.229,1.456,35,3.943,1.241,35
reject,6,4.171,2.558,35,2.088,0.981,34,4.333,2.531,33,2.829,1.134,35,2.971,1.594,35,5.485,1.438,33,5.057,1.473,35,4.382,1.515,34,4.706,1.151,34
rejected,8,4.515,2.607,33,1.688,0.768,32,2.688,1.861,32,3.161,1.885,31,3.469,1.904,32,5.765,1.165,34,4.882,1.157,34,4.735,1.441,34,4.177,1.361,34
relate,6,4.121,1.903,33,6.147,1.061,34,5.088,1.292,34,2.647,1.135,34,3.086,1.730,35,5.471,1.538,34,4.600,1.020,35,3.971,1.108,35,3.441,1.006,34
relation,8,3.912,2.035,34,6.222,1.272,36,4.706,1.362,34,3.629,1.623,35,3.941,2.141,34,5.936,1.366,31,4.472,1.500,36,4.857,1.376,35,3.265,1.066,34
relative,8,4.875,2.190,32,6.194,1.281,31,5.333,1.531,33,4.212,2.085,33,4.290,2.098,31,5.939,1.455,33,3.485,1.184,33,4.500,1.299,32,3.750,0.901,32
relax,5,4.688,2.698,32,7.625,1.293,32,6.303,1.930,33,3.031,1.287,32,3.677,1.838,31,6.133,0.991,30,3.636,0.979,33,3.969,1.358,32,3.759,1.194,29
relaxing,8,3.406,2.192,32,7.727,0.962,33,6.667,1.902,33,3.088,1.579,34,4.546,1.827,33,6.429,0.776,28,3.677,0.992,34,4.364,1.251,33,3.000,0.817,33
relay,5,4.303,1.946,33,5.457,0.936,35,5.226,1.475,31,3.485,1.500,33,3.697,1.425,33,4.344,1.492,32,4.771,1.197,35,3.818,1.217,33,4.229,0.796,35
release,7,5.281,1.908,32,6.156,1.121,32,6.303,1.732,33,3.656,1.533,32,3.313,1.629,32,5.533,1.310,30,3.788,0.844,33,4.438,1.298,32,3.849,1.077,33
reliable,8,4.647,2.113,34,7.771,1.244,35,6.200,1.582,35,3.118,1.529,34,2.829,1.558,35,6.057,1.120,35,4.886,1.190,35,4.765,1.307,34,3.257,1.130,35
relic,5,4.546,2.061,33,5.563,1.197,32,4.781,1.653,32,4.844,1.523,32,4.375,1.763,32,3.912,1.788,34,5.879,1.174,33,3.879,1.493,33,4.333,0.841,33
relieved,8,5.152,1.708,33,7.200,1.037,35,5.629,1.987,35,3.029,1.383,35,3.829,1.404,35,6.091,0.933,33,4.686,1.237,35,4.714,1.255,35,3.600,0.835,35
religion,8,4.000,2.787,34,4.485,2.002,33,3.647,2.531,34,2.000,1.188,34,3.941,1.830,34,6.000,1.651,33,3.212,1.320,33,5.765,1.592,34,3.882,0.900,34
relish,6,5.500,2.355,34,6.364,1.410,33,6.000,1.537,33,3.543,1.696,35,3.829,1.682,35,3.844,1.583,32,5.394,1.278,33,4.088,1.442,34,3.765,0.972,34
remark,6,3.636,1.738,33,4.697,0.717,33,5.118,1.711,34,3.543,1.610,35,2.882,1.451,34,5.097,1.376,31,4.657,1.218,35,3.294,1.249,34,3.688,0.846,32
remarkable,10,6.629,1.587,35,7.559,1.418,34,6.529,1.867,34,2.629,1.333,35,3.257,1.794,35,5.765,1.477,34,5.143,1.073,35,5.529,1.334,34,3.971,1.159,35
remedy,6,4.567,2.216,30,7.032,1.332,31,4.533,1.821,30,3.281,1.681,32,3.563,1.802,32,4.310,1.621,29,5.242,1.074,33,4.250,1.199,32,3.156,0.939,32
remind,6,3.382,1.591,34,5.394,1.205,33,5.147,1.478,34,3.059,1.608,34,2.235,1.165,34,5.938,1.029,32,3.677,1.021,34,3.971,1.175,34,3.618,0.971,34
reminder,8,4.031,1.879,32,5.529,1.419,34,4.727,1.543,33,3.879,1.572,33,3.344,1.553,32,5.849,1.077,33,4.088,1.245,34,4.097,1.422,31,3.546,1.076,33
remorse,7,3.546,2.297,33,3.794,1.906,34,3.563,1.784,32,2.485,1.500,33,2.879,1.737,33,4.500,1.732,32,5.529,1.091,34,4.290,1.419,31,3.771,1.605,35
remorseful,10,3.906,2.082,32,4.303,1.930,33,3.355,1.752,31,2.807,1.203,31,3.813,1.648,32,5.000,1.938,33,5.719,1.125,32,4.375,1.452,32,3.758,1.016,33
remote,6,3.400,1.711,35,4.706,1.362,34,4.543,1.826,35,4.857,1.533,35,5.147,1.784,34,5.576,1.280,33,3.886,1.469,35,3.088,1.634,34,4.571,0.935,35
remote (controller),6,3.667,2.127,33,5.412,1.088,34,6.697,1.766,33,6.455,0.956,33,6.400,0.869,35,6.161,1.167,31,3.571,1.294,35,3.088,1.314,34,4.912,0.919,34
remote (distant),6,3.455,1.742,33,3.364,1.473,33,3.625,2.043,32,3.091,1.602,33,4.677,1.981,34,4.906,1.627,32,5.294,1.249,34,4.161,1.985,31,4.147,1.088,34
rendezvous,10,5.903,2.022,31,6.276,1.201,29,5.967,1.538,30,3.516,1.521,31,3.433,1.585,30,3.559,1.612,34,6.290,0.770,31,4.310,1.578,29,3.267,1.263,30
rent,4,3.412,1.881,34,3.971,1.445,34,3.941,1.955,34,5.171,1.363,35,3.529,1.702,34,5.546,1.479,33,5.200,1.283,35,4.229,1.416,35,4.457,0.769,35
repel,5,4.323,2.374,31,2.938,1.248,32,5.333,1.918,33,3.531,1.457,32,3.719,1.841,32,4.353,1.696,34,5.375,1.293,32,4.030,1.000,33,4.645,1.033,31
repent,6,3.875,1.833,32,4.471,2.061,34,4.559,2.061,34,2.667,1.531,33,2.909,1.658,33,4.000,1.792,33,5.849,1.209,33,4.424,1.478,33,4.250,1.031,32
replace,7,3.485,1.940,33,4.600,1.314,35,4.719,1.328,32,3.543,1.592,35,3.371,1.709,35,5.515,1.329,33,3.629,1.044,35,3.941,0.968,34,4.114,0.666,35
replacement,11,3.914,1.442,35,4.118,1.430,34,3.714,1.596,35,4.057,1.706,35,3.171,1.483,35,5.118,1.471,34,4.743,1.227,35,4.206,1.132,34,4.088,0.781,34
report,6,3.371,1.914,35,4.543,0.996,35,4.829,2.118,35,5.343,1.433,35,4.829,1.540,35,5.909,1.311,33,4.314,1.166,35,4.057,1.040,35,4.735,1.009,34
reporter,8,4.476,1.934,63,4.875,1.206,64,4.431,1.718,65,5.546,1.258,66,5.594,1.355,64,5.516,1.458,64,4.359,1.123,64,4.046,1.261,66,4.191,1.067,63
reptile,7,4.086,2.347,35,4.543,0.966,35,5.171,1.404,35,6.429,0.965,35,6.457,0.691,35,5.147,1.751,34,3.629,1.267,35,3.400,1.534,35,5.147,1.004,34
reptilian,9,4.143,2.497,35,4.182,1.403,33,4.758,1.415,33,4.943,1.413,35,5.857,1.268,35,4.029,2.093,34,5.657,1.308,35,3.546,1.350,33,5.229,1.173,35
request,7,4.677,1.711,31,5.344,0.643,32,4.875,1.980,32,2.871,1.100,31,2.500,1.323,32,5.607,1.319,28,4.656,1.162,32,4.097,1.027,31,3.593,0.872,27
rescue,6,6.364,1.592,33,7.656,1.162,32,5.177,2.189,34,4.226,1.560,31,4.618,1.815,34,5.531,1.369,32,3.800,1.508,35,4.943,1.530,35,5.061,1.179,33
research,8,5.387,2.105,31,7.103,1.213,29,6.219,1.576,32,3.844,1.716,32,3.688,1.570,32,6.241,0.970,29,5.406,1.247,32,5.300,1.069,30,4.250,0.871,28
researcher,10,4.807,2.116,31,6.281,1.125,32,5.903,1.907,31,4.813,1.488,32,4.467,1.477,30,5.333,1.491,30,5.433,1.086,30,4.625,1.023,32,4.290,0.887,31
resent,6,5.091,1.712,33,2.364,1.010,33,4.441,1.897,34,2.364,1.176,33,2.485,1.351,33,4.828,1.315,29,5.394,0.983,33,4.588,1.240,34,4.303,0.937,33
resentful,9,4.706,2.674,34,1.970,0.758,33,4.030,2.431,33,2.765,1.477,34,3.343,1.835,35,4.273,1.797,33,5.429,1.022,35,4.457,1.610,35,3.849,1.131,33
resentment,10,4.800,2.660,35,1.941,1.235,34,4.324,2.506,34,2.286,1.364,35,2.941,1.878,34,5.394,1.825,33,5.971,1.207,35,5.333,1.130,36,4.056,1.393,36
reserve,7,3.515,1.760,33,5.226,1.156,31,4.576,1.776,33,3.438,1.499,32,3.281,1.663,32,5.500,1.204,30,4.546,1.208,33,3.970,1.605,33,3.452,1.187,31
reserved,8,3.618,1.799,34,4.576,1.436,33,4.273,1.847,33,2.882,1.510,34,3.273,1.638,33,5.833,1.267,30,5.324,0.962,34,3.727,1.483,33,3.647,1.135,34
reset,5,3.813,1.776,32,4.969,1.212,32,5.375,1.949,32,3.281,1.375,32,2.594,1.455,32,5.226,1.453,31,4.313,1.074,32,3.219,0.992,32,4.138,0.681,29
resident,8,3.200,1.786,35,5.457,1.227,35,5.000,1.951,31,5.177,1.424,34,4.788,1.533,33,5.030,1.586,33,5.200,1.090,35,3.818,1.058,33,4.353,0.836,34
residential,11,3.303,1.834,33,5.000,1.073,33,4.818,1.445,33,4.000,1.581,32,4.290,1.870,31,5.375,1.516,32,5.412,1.061,34,4.063,1.029,32,4.059,0.591,34
residual,8,3.419,1.642,31,4.667,0.789,30,4.241,1.194,29,3.467,1.477,30,2.719,1.526,32,3.371,1.587,35,6.152,0.989,33,3.219,1.293,32,3.897,0.803,29
residue,7,3.091,1.602,33,4.147,1.061,34,4.353,1.185,34,4.735,1.668,34,4.546,1.635,33,4.594,1.433,32,5.912,1.222,34,2.677,1.622,34,4.382,0.805,34
resign,6,3.936,1.883,31,3.594,1.114,32,4.400,1.977,30,3.581,1.540,31,2.581,1.212,31,5.143,1.407,28,5.677,1.147,31,4.226,1.313,31,4.370,0.554,27
resort,6,4.367,1.975,30,5.781,1.745,32,5.242,1.652,33,4.344,1.632,32,4.387,1.754,31,4.533,1.708,30,4.813,1.044,32,4.613,1.580,31,4.067,0.892,30
respect,7,5.743,1.730,35,7.939,0.814,33,7.000,1.645,34,3.257,1.610,35,3.771,1.640,35,6.471,0.696,34,3.686,0.854,35,5.571,1.050,35,3.600,1.269,35
responsibility,14,4.647,2.113,34,6.059,1.830,34,5.758,2.462,33,2.794,1.510,34,2.818,1.445,33,6.235,0.730,34,4.529,1.356,34,5.941,0.938,34,3.455,1.233,33
responsible,11,5.265,2.305,34,6.667,1.491,33,6.765,2.170,34,3.114,1.720,35,3.500,1.786,34,6.182,0.833,33,4.353,1.054,34,5.429,1.178,35,3.235,1.214,34
rest,4,3.625,2.132,32,6.438,1.540,32,5.061,2.131,33,3.486,1.360,35,4.206,1.586,34,6.032,1.257,31,2.543,0.840,35,3.314,1.368,35,3.688,0.808,32
restaurant,10,5.600,1.792,35,6.257,1.360,35,5.143,1.915,35,6.303,0.870,33,6.200,1.116,35,6.364,1.068,33,3.371,1.173,35,4.971,1.207,35,3.943,1.286,35
restore,7,4.313,2.157,32,6.281,1.736,32,6.194,1.595,31,3.212,1.552,33,2.936,1.343,31,4.931,1.701,29,5.333,1.271,33,4.516,1.434,31,4.030,1.359,33
retail,6,4.529,2.145,34,5.286,1.465,35,4.794,1.982,34,4.765,1.436,34,5.000,1.749,34,5.656,1.553,32,5.543,0.936,35,4.941,1.434,34,3.000,1.057,34
retailer,8,4.265,2.119,34,5.543,1.024,35,4.563,1.638,32,5.118,1.388,34,4.758,1.415,33,5.364,1.839,33,5.400,1.398,35,4.324,1.366,34,3.333,1.271,33
reunion,7,5.375,1.883,32,6.667,1.682,33,5.375,1.495,32,3.484,1.215,31,3.969,1.776,32,5.032,1.492,31,4.688,1.184,32,5.000,1.458,32,3.759,0.678,29
reunite,7,5.629,2.520,35,7.364,1.410,33,5.853,1.537,34,3.824,1.689,34,3.970,1.784,33,4.938,1.713,32,4.939,1.153,33,4.903,1.304,31,3.177,0.984,34
reverent,8,4.000,2.155,28,5.444,1.449,27,4.679,1.311,28,3.107,1.235,28,3.607,1.759,28,3.839,1.969,31,6.500,0.844,26,4.120,1.070,25,4.185,1.055,27
reverse,7,4.097,1.552,31,4.531,0.749,32,4.467,1.056,30,3.313,1.236,32,3.844,1.641,32,5.480,1.170,25,3.906,1.071,32,4.097,1.058,31,4.039,0.854,26
review,6,3.824,1.740,34,5.000,1.111,34,4.765,1.285,34,4.086,1.228,35,3.818,1.817,33,5.515,1.395,33,5.000,1.195,35,3.794,1.051,34,4.000,0.926,35
revoke,6,4.364,2.027,33,2.906,1.284,32,4.515,2.105,33,3.129,1.601,31,2.743,1.574,35,3.903,1.890,31,6.086,1.131,35,4.500,1.310,30,4.375,0.740,32
revolt,6,5.774,2.324,31,3.813,1.911,32,6.400,2.027,30,3.375,1.269,32,3.500,1.541,32,3.786,1.677,28,5.719,1.068,32,5.194,1.203,31,5.138,0.937,29
revolting,9,4.438,2.806,32,1.788,0.946,33,4.152,1.971,33,2.576,1.371,33,3.969,2.201,32,5.594,1.578,32,4.706,1.425,34,5.088,1.652,34,4.969,1.075,32
revolution,10,6.469,2.222,32,5.706,1.791,34,6.324,2.373,34,3.333,1.570,33,4.727,1.746,33,4.735,1.804,34,5.559,1.006,34,6.441,1.034,34,5.152,1.373,33
revolve,7,4.324,1.890,34,5.118,0.993,34,4.938,1.600,32,3.735,1.596,34,3.600,1.900,35,4.531,1.750,32,5.382,1.237,34,4.257,1.401,35,4.529,1.036,34
revolver,8,4.939,2.322,33,2.853,1.191,34,4.375,2.302,32,6.485,0.989,33,6.333,1.035,33,4.129,2.106,31,5.242,1.280,33,3.382,1.572,34,5.364,1.039,33
reward,6,6.514,2.034,35,7.771,1.221,35,5.441,2.354,34,4.625,1.596,32,4.758,1.415,33,6.031,1.015,32,3.382,1.372,34,5.147,1.375,34,3.857,0.960,35
rhapsody,8,5.143,1.827,28,5.517,1.071,29,5.103,1.423,29,3.630,1.392,27,2.323,1.692,31,2.657,1.788,35,6.219,1.111,32,4.448,1.220,29,4.286,1.064,28
rheumatism,10,3.739,2.453,23,2.455,1.233,22,3.375,1.654,24,5.609,1.406,23,3.182,1.266,22,2.600,1.915,35,6.360,1.015,25,4.364,1.494,22,4.458,1.322,24
rhino,5,4.429,2.195,35,5.353,1.160,34,5.257,1.962,35,6.771,0.636,35,6.829,0.506,35,4.647,1.892,34,2.714,1.255,35,5.471,1.538,34,5.571,1.103,35
rhinoceros,10,5.125,2.509,32,5.313,1.648,32,5.594,2.289,32,6.849,0.435,33,6.818,0.869,33,5.061,2.117,33,2.813,0.808,32,5.273,1.958,33,5.469,0.935,32
rhyme,5,4.600,2.017,35,6.061,1.099,33,4.886,1.368,35,3.257,1.592,35,3.286,1.700,35,5.618,1.372,34,3.086,1.251,35,3.400,0.932,35,3.143,0.960,35
rhythm,6,6.400,1.974,35,6.794,1.301,34,5.727,2.064,33,3.486,1.574,35,3.457,1.645,35,5.419,1.498,31,4.412,1.115,34,4.147,1.240,34,3.294,1.177,34
ribs,4,4.059,1.608,34,5.242,0.986,33,5.182,0.968,33,6.000,1.275,32,5.969,1.287,32,5.625,1.386,32,3.441,1.241,34,3.029,1.339,34,4.382,1.058,34
rice,4,3.364,2.227,33,5.200,0.709,35,5.094,1.100,32,6.735,0.656,34,6.486,0.874,35,6.182,1.403,33,2.273,0.750,33,1.657,0.955,35,3.618,0.768,34
rich,4,6.412,2.130,34,7.278,1.660,36,6.629,2.508,35,4.143,1.959,35,5.343,1.985,35,6.364,1.251,33,2.714,1.232,35,5.647,1.303,34,4.829,1.576,35
riches,6,6.636,1.856,33,7.333,1.385,33,6.438,1.802,32,4.818,1.766,33,5.094,1.684,32,5.500,1.677,32,3.909,1.311,33,5.813,1.379,32,4.548,1.073,31
riddle,6,5.294,2.217,34,4.971,1.562,34,4.594,1.497,32,3.500,1.883,34,3.788,1.805,33,4.906,1.826,32,3.824,1.070,34,3.424,1.326,33,4.091,1.055,33
ride,4,5.706,2.136,34,5.794,0.963,34,5.441,1.648,34,4.771,1.822,35,5.424,1.303,33,5.613,1.262,31,2.647,1.185,34,4.206,1.430,34,4.424,0.922,33
rider,5,5.226,1.913,31,5.273,0.565,33,6.063,1.519,32,5.156,1.523,32,5.515,1.417,33,4.345,1.899,29,3.879,1.066,33,3.484,0.946,31,4.636,1.068,33
ridicule,8,3.743,2.454,35,2.394,1.127,33,3.059,1.924,34,2.824,1.317,34,2.943,1.413,35,5.000,1.645,34,5.571,1.154,35,4.441,1.575,34,4.000,1.181,33
ridiculous,10,5.970,1.586,33,3.618,1.415,34,4.333,1.735,33,2.677,1.509,34,3.182,1.445,33,6.031,1.159,32,4.471,1.091,34,4.727,1.399,33,4.147,0.974,34
rifle,5,5.441,2.075,34,3.529,1.649,34,5.529,2.354,34,6.546,0.656,33,6.647,0.681,34,5.029,1.855,34,4.441,1.439,34,3.600,1.760,35,5.667,0.910,33
right,5,5.118,2.125,34,6.735,1.461,34,6.152,1.893,33,3.412,1.700,34,4.177,1.671,34,6.563,0.788,32,1.971,0.707,34,4.471,1.356,34,3.667,1.172,33
right (correct),5,5.765,2.276,34,7.882,1.255,34,7.088,2.063,34,3.057,1.851,35,3.353,1.713,34,6.515,0.892,33,2.059,1.211,34,5.029,1.276,35,3.500,1.194,34
right (left),5,3.371,1.914,35,5.375,0.927,32,5.559,1.397,34,4.457,1.962,35,4.412,1.700,34,6.441,0.945,34,2.514,0.996,35,3.471,1.334,34,4.182,0.796,33
right (legal claim),5,3.971,2.261,35,6.412,2.060,34,6.382,2.646,34,3.571,1.961,35,2.677,1.727,34,5.424,1.457,33,5.600,1.176,35,4.886,1.430,35,4.588,1.263,34
rigid,5,3.567,1.978,30,3.531,1.658,32,5.063,2.703,32,4.125,1.900,32,4.031,1.828,32,4.600,1.665,30,5.438,1.223,32,3.594,1.411,32,4.875,1.452,32
ring,4,5.484,2.183,31,6.438,1.345,32,5.194,1.533,31,6.241,1.164,29,6.138,1.224,29,6.130,1.076,23,2.688,0.950,32,2.548,1.811,31,2.500,1.018,28
ring (jewellery),4,6.091,2.080,33,6.886,1.526,35,5.771,1.495,35,6.943,0.232,35,6.677,0.962,34,6.486,1.025,35,2.943,1.094,35,2.118,1.255,34,2.000,1.155,33
ring (sound),4,5.424,2.387,33,5.606,0.952,33,4.909,1.190,33,5.394,1.496,33,4.576,2.189,33,5.879,1.493,33,2.500,1.194,34,3.412,1.191,34,3.727,1.162,33
ring (surround),4,3.529,2.104,34,4.879,1.552,33,4.265,2.133,34,3.941,1.434,34,4.576,1.776,33,4.406,1.765,32,3.818,1.167,33,3.939,1.556,33,4.029,1.108,35
riot,4,5.969,2.365,32,2.258,1.046,31,5.097,2.752,31,5.031,1.358,32,5.844,1.372,32,5.813,1.570,32,4.968,1.031,31,6.097,1.201,31,5.424,0.954,33
ripe,4,4.324,2.166,34,6.235,1.646,34,4.941,1.259,34,4.200,1.508,35,4.941,1.474,34,5.059,1.162,34,3.600,1.200,35,3.457,1.203,35,3.486,0.967,35
risk,4,6.324,2.206,34,3.514,1.422,35,4.882,1.827,34,3.194,1.908,31,3.125,1.536,32,5.839,1.081,31,3.941,0.998,34,5.636,1.150,33,4.813,0.808,32
risky,5,6.469,2.106,32,3.813,1.861,32,4.441,2.416,34,2.394,1.413,33,3.546,1.725,33,6.000,1.435,34,4.147,1.438,34,5.031,1.237,32,4.818,1.313,33
ritual,6,5.333,1.949,33,4.485,1.209,33,4.576,2.202,33,2.700,1.441,30,3.970,1.623,33,4.321,1.774,28,5.206,0.963,34,4.813,1.184,32,4.242,1.102,33
ritualistic,11,5.969,1.896,32,4.030,1.732,33,3.313,1.810,32,2.219,1.243,32,2.697,1.714,33,3.625,2.118,32,6.219,1.023,32,4.548,1.364,31,4.367,1.080,30
rival,5,5.677,2.054,31,3.364,1.554,33,5.125,1.900,32,3.333,1.450,33,3.355,1.493,31,4.800,1.470,30,4.968,1.204,31,5.000,1.045,33,4.600,0.987,30
river,5,4.706,2.022,34,6.206,1.231,34,4.912,1.579,34,6.677,0.468,34,6.677,0.629,34,6.242,1.016,33,2.618,0.875,34,5.303,1.566,33,3.559,1.376,34
road,4,4.000,2.000,32,5.267,1.365,30,5.313,1.722,32,6.194,1.281,31,6.500,1.176,30,6.778,0.629,27,2.364,0.948,33,4.903,1.353,31,4.852,0.890,27
roar,4,7.147,1.734,34,5.229,1.532,35,6.914,2.247,35,4.743,1.679,35,4.971,1.964,35,5.515,1.417,33,2.324,0.794,34,5.000,1.842,33,5.286,1.541,35
robber,6,4.588,2.238,34,2.529,1.064,34,3.344,1.533,32,6.206,0.994,34,6.147,0.879,34,5.364,1.344,33,2.912,1.011,34,4.273,1.462,33,5.364,0.594,33
robbery,7,5.765,2.314,34,1.758,0.889,33,3.771,2.269,35,5.353,1.303,34,5.667,1.146,33,5.030,1.817,33,3.706,0.986,34,5.147,1.115,34,5.324,1.230,34
robe,4,3.774,2.027,31,5.371,0.636,35,4.912,1.422,34,6.000,1.331,35,6.114,1.260,35,4.727,1.847,33,3.686,1.410,35,3.029,1.183,35,4.000,1.454,35
robin,5,5.235,1.750,34,5.765,1.238,34,5.343,1.013,35,6.800,0.400,35,6.647,0.836,34,5.059,1.731,34,2.829,0.971,35,2.206,1.278,34,3.343,1.145,35
rock,4,3.914,2.347,35,4.914,1.052,35,5.800,1.618,35,6.571,0.838,35,6.412,1.004,34,6.242,1.045,33,2.229,0.831,35,3.286,1.717,35,5.457,1.024,35
rocket,6,6.438,2.585,32,5.758,1.436,33,6.188,1.629,32,6.515,0.702,33,6.606,0.694,33,5.355,1.976,31,2.636,1.096,33,5.818,1.731,33,5.719,1.038,32
rocket (go quickly),6,6.371,2.001,35,6.057,0.984,35,6.657,1.567,35,3.886,1.879,35,5.057,1.689,35,4.353,1.643,34,4.000,1.586,35,4.886,1.753,35,5.000,1.045,33
rocket (leaves),6,3.625,2.446,32,5.618,1.058,34,5.853,1.849,34,6.171,1.082,35,6.171,1.363,35,5.353,1.747,34,5.743,1.461,35,2.606,1.229,33,3.765,1.330,34
rocket (projectile),6,5.909,1.815,33,4.971,1.807,34,5.219,1.866,32,5.867,1.431,30,6.273,1.023,33,5.094,1.792,32,4.000,1.435,34,5.088,1.755,34,5.515,1.019,33
rod,3,3.375,2.247,32,4.941,0.591,34,5.424,1.810,33,6.294,0.986,34,5.943,1.473,35,4.727,1.601,33,3.029,1.071,34,2.600,1.377,35,5.206,0.963,34
rogue,5,5.606,2.074,33,3.543,1.810,35,5.406,1.783,32,3.529,1.557,34,4.424,1.810,33,4.125,1.798,32,5.571,1.379,35,4.182,1.266,33,5.000,1.586,35
role,4,4.281,2.019,32,5.688,0.846,32,5.667,1.820,33,3.515,1.329,33,3.226,1.601,31,5.448,1.248,29,3.788,1.174,33,4.273,1.441,33,4.061,1.205,33
roll,4,3.781,1.653,32,5.424,1.045,33,5.121,1.122,33,4.941,1.748,34,5.177,1.599,34,6.063,1.223,32,2.500,1.091,34,3.030,1.141,33,4.121,0.844,33
roll (bread),4,3.657,2.229,35,5.886,1.090,35,5.226,1.408,31,6.294,1.201,34,6.636,0.688,33,6.219,1.408,32,2.486,1.052,35,2.147,1.004,34,3.794,0.963,34
roll (turn over),4,4.364,2.101,33,5.147,0.974,34,5.033,1.560,30,4.606,1.687,33,5.344,1.670,32,5.875,1.293,32,2.485,0.892,33,3.344,1.383,32,4.121,0.640,33
rollercoaster,13,6.743,2.395,35,6.457,1.421,35,4.324,2.410,34,6.229,1.071,35,6.618,0.841,34,5.758,1.207,33,3.600,0.901,35,5.147,1.833,34,4.714,1.084,35
rolling,7,4.059,1.939,34,5.441,1.217,34,4.576,1.478,33,4.265,1.357,34,4.853,1.537,34,5.455,1.437,33,2.706,0.859,34,3.697,1.243,33,3.938,0.827,32
romance,7,7.086,2.116,35,7.486,1.730,35,5.486,1.918,35,3.486,1.842,35,4.857,1.588,35,6.273,0.789,33,4.294,1.318,34,5.500,1.289,34,2.114,0.887,35
romantic,8,7.265,1.651,34,7.677,1.277,34,4.971,2.256,34,2.824,1.382,34,5.000,1.414,34,6.438,0.788,32,4.324,1.387,34,5.029,1.361,34,2.500,1.377,34
romanticize,11,7.471,1.538,34,7.000,1.688,33,5.618,2.156,34,2.029,1.298,35,3.382,1.766,34,4.029,1.807,34,6.324,0.830,34,5.029,1.276,35,2.206,1.051,34
roof,4,3.781,1.536,32,5.469,0.901,32,5.161,1.167,31,6.656,0.643,32,6.531,0.829,32,5.885,1.450,26,2.719,1.096,32,4.677,1.353,31,4.500,0.866,28
roofer,6,3.576,2.001,33,4.875,0.781,32,5.242,1.045,33,5.412,1.331,34,5.281,1.397,32,3.719,2.139,32,5.088,1.502,34,3.500,1.620,32,5.576,1.129,33
rooster,7,4.000,2.000,35,5.400,1.101,35,5.515,1.559,33,6.147,1.141,34,6.514,0.732,35,4.906,1.774,32,3.143,1.046,35,3.118,1.323,34,5.514,1.296,35
root,4,3.469,1.887,32,5.313,1.550,32,4.969,1.591,32,5.656,1.613,32,5.387,1.580,31,5.133,1.708,30,3.303,1.193,33,3.375,1.933,32,4.000,1.031,32
rose,4,6.281,1.875,32,7.118,1.231,34,5.514,1.180,35,6.647,0.967,34,6.824,0.452,34,5.788,1.066,33,2.943,0.984,35,2.824,1.339,34,1.882,0.832,34
rot,3,3.781,2.433,32,2.382,1.138,34,3.969,1.723,32,4.788,1.647,33,5.344,1.383,32,4.912,1.755,34,3.879,1.273,33,3.824,1.317,34,4.968,0.861,31
rotten,6,4.063,2.487,32,2.500,1.266,34,4.147,1.801,34,4.677,1.429,34,5.147,1.498,34,5.412,1.593,34,3.265,1.146,34,3.594,1.320,32,4.686,0.919,35
rough,5,5.344,1.707,32,3.581,1.264,31,5.233,1.726,30,3.645,1.404,31,4.156,1.326,32,5.667,1.434,24,3.161,1.221,31,4.000,1.095,30,5.429,0.904,28
royal,5,5.313,2.038,32,5.633,1.760,30,5.581,2.460,31,4.063,1.713,32,4.594,1.518,32,5.370,1.281,27,3.438,1.088,32,5.250,1.199,32,3.367,1.016,30
rubble,6,4.313,1.878,32,3.788,1.066,33,4.936,1.343,31,6.032,1.379,31,5.938,1.197,32,5.156,1.734,32,4.613,1.236,31,4.097,1.711,31,4.788,0.844,33
ruby,4,4.941,2.209,34,6.400,1.398,35,5.486,1.519,35,5.909,1.357,33,6.333,0.765,33,4.909,1.848,33,3.857,1.334,35,2.943,1.453,35,2.314,1.304,35
rude,4,4.853,2.451,34,2.382,1.164,34,4.853,2.031,34,3.290,1.763,31,3.971,1.871,34,6.091,1.401,33,2.886,1.090,35,4.314,1.090,35,4.849,1.158,33
ruffle,6,4.781,1.948,32,5.059,1.187,34,5.303,1.586,33,4.606,1.536,33,5.059,1.626,34,4.552,1.773,29,3.829,1.576,35,3.129,1.497,31,3.273,1.286,33
rugby,5,4.903,2.582,31,5.433,1.407,30,5.807,2.429,31,5.690,1.178,29,6.100,0.978,30,5.517,1.567,29,4.000,1.369,32,4.469,1.414,32,6.241,0.773,29
ruin,4,4.853,1.987,34,3.059,1.878,34,4.559,2.103,34,3.794,1.677,34,4.147,2.130,34,4.758,1.776,33,3.735,1.335,34,5.303,1.586,33,4.853,1.033,34
ruined,6,4.257,2.195,35,2.171,1.000,35,4.030,2.125,33,3.429,1.498,35,4.086,1.779,35,5.576,1.498,33,4.118,1.051,34,4.882,1.659,34,4.829,1.000,35
ruler,5,3.859,1.983,64,5.167,1.175,66,5.323,2.488,65,6.091,1.323,66,6.250,1.076,68,5.814,1.295,59,2.853,0.753,68,3.597,1.763,67,4.606,0.868,66
ruler (leader),5,5.743,1.556,35,5.029,1.886,34,5.727,3.305,33,5.818,1.266,33,5.879,0.977,33,5.333,1.470,33,4.143,1.334,35,5.727,1.441,33,5.529,1.064,34
ruler (measure),5,2.765,1.664,34,4.971,0.291,35,5.143,1.496,35,6.314,0.979,35,6.514,0.770,35,5.618,1.609,34,2.714,0.813,35,2.914,1.105,35,4.500,0.697,34
rumour,6,5.000,2.339,34,3.000,1.069,35,3.257,1.762,35,2.657,1.567,35,3.029,1.361,34,6.000,1.188,34,4.400,1.047,35,4.147,1.574,34,3.086,1.079,35
run,3,6.286,1.876,35,5.314,1.600,35,6.429,1.932,35,5.171,1.320,35,6.091,0.830,33,6.394,0.919,33,1.829,0.845,35,4.273,1.238,33,4.677,0.962,34
run (race),3,6.344,1.930,32,6.091,1.240,33,6.515,1.635,33,5.121,1.273,33,5.697,1.337,33,5.909,1.564,33,2.121,0.769,33,4.788,1.472,33,4.818,1.058,33
run (series),3,3.882,1.694,34,5.344,0.888,32,5.088,1.380,34,3.794,1.623,34,3.265,1.651,34,4.200,1.600,35,4.412,1.458,34,4.000,1.328,34,4.206,0.472,34
run (stockings),3,4.125,2.043,32,4.677,1.305,31,4.656,1.573,32,4.781,1.536,32,4.500,1.974,34,3.636,1.839,33,4.936,1.740,31,3.059,1.413,34,2.677,1.322,34
run (test),3,3.853,1.817,34,4.750,1.031,32,4.781,1.866,32,4.121,1.451,33,3.727,1.638,33,4.242,1.615,33,4.618,1.732,34,3.903,1.376,31,4.500,0.883,34
runner,6,4.645,2.149,31,5.914,1.131,35,6.242,1.518,33,6.182,0.968,33,6.200,0.888,35,5.706,1.404,34,2.849,1.048,33,3.686,1.389,35,5.000,0.956,35
rural,5,3.875,1.596,32,5.333,1.570,33,5.267,1.632,30,4.273,1.441,33,5.194,1.378,31,5.138,1.279,29,5.094,1.182,32,4.485,1.956,33,3.967,0.912,30
rust,4,3.057,1.585,35,3.694,1.287,36,3.943,1.970,35,6.088,1.147,34,6.029,1.298,35,5.563,1.853,32,3.639,1.417,36,2.794,1.301,34,5.611,1.087,36
rusty,5,3.303,1.784,33,3.250,1.090,32,4.375,1.269,32,5.182,1.660,33,5.613,1.538,31,5.406,1.674,32,3.375,0.992,32,3.333,1.198,33,4.970,1.087,33
sack,4,3.088,1.687,34,4.125,1.452,32,4.294,1.466,34,5.500,1.460,34,5.353,1.747,34,5.594,1.497,32,3.000,1.138,34,3.281,1.328,32,4.765,0.877,34
sad,3,3.941,2.496,34,2.200,1.260,35,3.031,1.489,32,2.412,1.115,34,5.094,1.756,32,5.912,1.463,34,1.771,0.721,35,4.229,1.495,35,3.686,0.887,35
sadness,7,3.767,2.390,30,1.849,0.857,33,3.000,1.984,31,2.758,1.518,33,4.125,1.728,32,6.231,0.890,26,3.091,1.083,33,4.688,1.704,32,3.667,0.830,30
safe,4,4.912,2.254,34,7.706,1.425,34,5.719,2.154,32,3.500,1.854,32,4.129,1.879,31,6.433,0.920,30,2.546,0.956,33,4.697,1.507,33,3.849,1.500,33
safely,6,4.118,2.180,34,7.206,1.301,34,5.571,2.195,35,3.382,1.591,34,3.171,1.844,35,5.909,0.933,33,3.029,0.736,35,4.257,1.203,35,3.030,0.937,33
safety,6,3.849,1.743,33,7.029,1.043,34,5.324,2.111,34,3.118,1.605,34,3.441,1.265,34,6.441,0.650,34,3.265,1.066,34,4.735,1.379,34,3.500,1.173,32
sage,4,3.455,1.671,33,5.588,1.088,34,5.000,1.118,32,5.455,1.876,33,5.156,1.523,32,3.788,1.754,33,5.258,1.458,31,3.088,1.788,34,3.606,1.099,33
sage (herb),4,3.647,2.195,34,5.441,1.117,34,5.576,1.129,33,6.500,1.036,34,5.853,1.458,34,4.594,1.982,32,5.706,1.318,34,2.177,1.361,34,2.882,1.207,34
sage (wise man),4,4.625,2.233,32,6.914,1.180,35,6.030,1.992,33,4.618,1.971,34,5.086,1.873,35,2.697,1.915,33,5.970,1.267,33,4.143,1.437,35,6.029,1.339,34
sail,4,3.387,1.808,31,5.485,0.783,33,5.758,1.415,33,5.758,1.303,33,5.824,1.271,34,5.625,1.576,32,2.853,1.216,34,3.794,1.605,34,4.313,1.014,32
sailor,6,4.657,2.028,35,5.600,0.962,35,5.086,1.663,35,5.765,1.436,34,6.429,1.022,35,5.697,1.425,33,3.171,1.028,35,3.829,1.464,35,5.686,1.141,35
saint,5,4.219,1.900,32,7.452,1.583,31,4.700,1.952,30,4.152,1.987,33,4.903,1.907,31,4.724,1.798,29,3.969,1.334,32,5.156,1.228,32,4.152,1.598,33
salad,5,3.633,2.057,30,5.733,1.389,30,5.267,1.526,30,6.226,1.038,31,6.444,0.786,27,5.897,1.296,29,3.419,1.290,31,2.438,1.088,32,2.969,1.212,32
salary,6,5.515,1.925,33,5.971,1.576,35,4.788,2.199,33,4.794,1.623,34,3.941,1.830,34,5.818,0.936,33,5.514,1.105,35,4.588,1.286,34,4.471,1.091,34
sale,4,5.212,2.293,33,6.618,1.351,34,5.645,1.676,31,4.581,1.339,31,4.212,1.533,33,6.000,1.199,32,3.559,1.143,34,4.206,1.346,34,3.000,1.015,33
salmon,6,3.242,1.826,33,5.353,1.135,34,5.029,1.465,34,6.529,1.091,34,6.559,0.650,34,5.424,1.706,33,3.382,1.306,34,2.813,1.379,32,3.677,1.277,34
saloon,6,3.875,1.996,32,5.290,1.022,31,4.833,1.067,30,6.000,1.391,31,5.758,1.498,33,4.290,2.035,31,5.094,1.331,32,4.258,1.343,31,4.424,1.415,33
salsa,5,5.727,2.313,33,5.645,1.404,31,5.406,1.320,32,5.625,1.341,32,5.394,1.369,33,4.586,1.630,29,5.061,1.254,33,3.323,1.280,31,3.267,1.031,30
salt,4,3.257,1.842,35,4.914,1.180,35,5.171,1.341,35,6.364,0.846,33,6.324,1.254,34,6.387,1.006,31,2.914,1.273,35,1.914,1.402,35,4.514,0.906,35
salty,5,5.032,2.024,31,4.355,1.471,31,5.188,0.950,32,4.000,1.414,32,3.313,1.667,32,5.833,1.067,30,3.094,1.182,32,3.194,0.965,31,4.517,0.856,29
salutation,10,4.207,1.954,29,6.452,1.388,31,5.700,1.810,30,3.567,1.564,30,3.267,1.750,30,2.844,1.938,32,6.182,1.029,33,4.185,1.701,27,3.900,1.136,30
salute,6,5.094,2.112,32,6.000,1.859,33,5.303,2.209,33,5.364,1.389,33,6.088,1.292,34,5.161,1.969,31,4.471,1.334,34,3.909,1.215,33,5.500,1.225,32
salvage,7,4.471,2.076,34,5.029,1.823,34,6.031,2.008,32,3.588,1.784,34,3.333,1.589,33,3.971,1.424,34,5.971,1.071,34,4.353,1.326,34,4.559,1.518,34
salvaged,8,5.000,2.060,33,5.600,2.003,35,5.088,2.133,34,3.794,1.694,34,3.606,1.705,33,4.030,1.679,33,6.118,0.900,34,4.455,1.373,33,4.735,1.313,34
same,4,3.121,1.838,33,4.906,0.458,32,4.818,0.672,33,3.853,1.849,34,3.735,1.836,34,6.406,1.027,32,2.353,1.026,34,3.765,0.909,34,4.000,0.485,34
sandals,7,3.000,1.732,34,5.324,0.756,34,5.706,1.425,34,6.531,1.274,32,6.697,1.058,33,5.188,1.648,32,3.118,1.278,34,2.515,1.258,33,3.382,1.663,34
sandwich,8,4.719,2.183,32,5.971,1.276,35,5.118,1.586,34,6.686,0.574,35,6.771,0.539,35,6.677,0.736,31,2.294,0.986,34,2.529,1.398,34,4.333,1.172,33
sane,4,4.912,1.991,34,6.657,1.603,35,6.029,2.104,35,2.529,1.398,34,3.200,1.430,35,5.147,1.537,34,4.971,1.230,35,4.618,1.284,34,3.914,0.841,35
sanity,6,5.371,1.987,35,6.343,1.739,35,5.714,2.711,35,2.457,1.380,35,3.057,1.970,35,4.971,1.886,34,5.486,1.025,35,5.206,1.346,34,3.629,1.071,35
sapphire,8,5.813,2.256,32,6.788,1.174,33,5.424,1.596,33,6.333,1.035,33,6.333,1.064,33,4.531,2.046,32,4.576,1.498,33,2.758,1.615,33,2.303,1.267,33
satire,6,4.500,2.031,32,5.233,1.174,30,5.303,1.425,33,2.788,1.343,33,2.516,1.521,31,3.382,1.553,34,6.471,0.882,34,4.031,1.132,32,4.697,1.114,33
satisfaction,12,6.686,1.953,35,7.794,1.023,34,6.206,1.906,34,2.400,1.126,35,3.143,1.676,35,6.000,1.275,32,5.486,0.967,35,5.324,1.104,34,3.294,1.425,34
satisfied,9,5.939,2.309,33,7.636,0.948,33,6.688,1.895,32,3.226,1.601,31,2.781,1.386,32,5.781,1.053,32,4.371,1.267,35,4.970,1.337,33,3.559,0.811,34
sauce,5,3.765,2.059,34,5.657,0.955,35,5.333,1.247,33,6.324,0.898,34,6.200,1.238,35,5.968,1.425,31,2.514,0.937,35,2.743,1.273,35,3.941,0.838,34
sauna,5,5.286,2.514,35,6.400,1.377,35,4.941,1.924,34,6.424,0.698,33,6.472,0.763,36,5.303,1.883,33,5.472,1.093,36,3.943,1.530,35,3.029,1.502,35
sausage,7,4.303,2.316,33,5.781,1.268,32,5.455,1.281,33,6.563,0.704,32,6.406,1.271,32,6.400,1.114,30,2.212,0.844,33,2.563,1.456,32,5.333,1.146,33
savant,6,6.130,1.801,23,6.542,1.633,24,5.750,1.614,24,3.455,1.616,22,3.191,1.096,21,2.367,1.643,30,6.727,0.617,22,4.476,1.139,21,4.524,0.957,21
saviour,7,5.882,2.285,34,7.546,1.616,33,5.031,2.555,32,3.677,2.011,34,4.212,2.027,33,5.273,1.958,33,4.303,1.243,33,5.455,1.539,33,4.909,1.379,33
saxophone,9,5.576,1.923,33,5.800,1.166,35,5.177,1.524,34,6.286,1.110,35,6.529,1.169,34,5.059,1.552,34,4.059,0.998,34,3.853,1.458,34,4.118,1.471,34
scab,4,4.484,1.949,31,3.710,1.197,31,4.438,1.413,32,6.188,0.846,32,6.036,1.052,28,5.000,1.466,27,3.129,1.238,31,1.968,0.861,31,4.679,0.759,28
scald,5,5.177,2.345,34,2.688,1.102,32,3.969,1.425,32,4.906,1.400,32,4.938,1.713,32,4.531,1.695,32,4.618,1.138,34,3.882,1.157,34,4.375,1.111,32
scale,5,2.853,1.478,34,5.029,1.071,34,4.971,1.295,34,3.853,1.912,34,4.324,1.827,34,5.618,1.112,34,4.371,1.354,35,4.147,1.353,34,3.912,0.742,34
scale (fish),5,3.121,1.903,33,4.794,1.079,34,5.206,1.389,34,6.118,1.231,34,6.118,1.301,34,5.032,2.008,31,3.765,1.373,34,1.606,0.919,33,4.206,0.832,34
scale (magnitude),5,4.500,2.239,34,5.303,1.403,33,5.029,1.920,35,3.486,1.663,35,3.429,1.555,35,5.382,1.435,34,5.265,1.220,34,4.771,1.725,35,4.394,0.851,33
scale (musical),5,5.118,2.011,34,6.529,1.519,34,5.647,1.532,34,4.394,1.613,33,4.588,1.784,34,5.265,1.703,34,4.706,1.226,34,3.471,1.649,34,3.235,1.086,34
scale (weighing),5,3.588,2.157,34,5.029,1.253,35,4.688,2.338,32,6.086,1.156,35,6.212,0.844,33,5.324,1.490,34,3.618,1.329,34,3.706,1.600,34,2.941,1.235,34
scalp,5,3.636,2.267,33,4.500,1.091,34,5.156,1.149,32,6.438,0.966,32,5.667,1.511,33,4.793,1.750,29,4.091,1.240,33,2.515,1.048,33,4.548,1.240,31
scalpel,7,4.455,1.986,33,4.515,1.306,33,5.382,1.627,34,6.029,1.483,35,6.091,1.138,33,4.758,1.955,33,5.412,1.032,34,2.714,1.578,35,4.364,0.979,33
scandal,7,6.257,2.633,35,2.543,1.203,35,4.324,2.219,34,2.794,1.301,34,3.657,1.655,35,5.515,1.672,33,5.600,1.101,35,5.371,1.532,35,3.088,1.245,34
scapegoat,9,3.969,2.114,32,2.906,1.702,32,3.419,1.774,31,3.030,1.605,33,2.938,1.784,32,3.733,2.144,30,6.030,1.167,33,3.719,1.526,32,4.531,0.968,32
scar,4,4.177,2.479,34,3.514,1.592,35,4.743,1.887,35,6.088,1.067,34,6.441,0.735,34,5.818,1.266,33,3.371,1.173,35,2.943,1.194,35,4.857,0.899,35
scarce,6,3.697,1.915,33,2.912,1.011,34,3.758,1.558,33,3.333,1.295,33,3.061,1.740,33,4.206,1.762,34,5.382,1.237,34,2.818,1.604,33,3.849,0.857,33
scare,5,6.688,1.758,32,2.656,1.079,32,3.677,1.614,31,2.813,1.210,32,3.697,1.314,33,5.786,1.013,28,2.424,0.889,33,4.600,1.405,30,4.276,1.047,29
scarecrow,9,4.300,1.829,30,4.500,1.118,30,5.200,1.558,30,6.500,0.671,30,6.690,0.532,29,4.069,1.760,29,3.000,0.829,32,4.031,1.334,32,5.036,0.944,28
scared,6,5.353,2.507,34,2.647,1.210,34,2.606,1.874,33,2.912,1.222,34,4.364,1.592,33,5.967,1.016,30,2.382,1.000,34,4.500,1.581,32,3.429,0.871,35
scarf,5,3.344,1.725,32,5.469,0.935,32,5.129,1.540,31,6.563,0.827,32,6.688,0.634,32,6.613,0.656,31,2.594,1.027,32,2.936,1.162,31,3.091,1.334,33
scarlet,7,5.800,2.109,35,5.343,1.511,35,5.943,1.351,35,4.714,1.578,35,5.829,1.444,35,4.636,1.856,33,4.543,1.360,35,3.588,1.263,34,2.229,0.865,35
scars,5,5.438,2.106,32,2.909,1.401,33,4.000,1.553,34,6.091,1.288,33,6.400,1.047,35,5.906,1.444,32,3.429,1.103,35,3.943,1.788,35,4.909,1.164,33
scary,5,5.938,1.919,32,3.125,1.516,32,3.406,1.748,32,2.581,1.101,31,3.909,1.747,33,5.786,1.235,28,2.156,0.870,32,4.969,1.185,32,4.645,1.233,31
scent,5,5.563,2.045,32,6.706,1.404,34,5.594,1.800,32,3.813,2.007,32,3.735,2.048,34,5.818,1.313,33,4.324,1.408,34,3.647,1.512,34,2.200,1.037,35
sceptic,7,4.364,2.072,33,3.394,1.347,33,5.294,2.190,34,2.647,1.588,34,2.824,1.617,34,4.485,1.777,33,5.971,0.985,34,4.152,1.329,33,4.618,1.138,34
sceptical,9,4.324,2.166,34,3.424,1.577,33,4.818,2.167,33,2.743,1.273,35,2.686,1.489,35,4.781,1.653,32,6.353,0.762,34,4.030,1.446,33,4.343,1.638,35
scheme,6,3.849,1.877,33,4.394,0.983,33,5.242,1.303,33,3.424,1.706,33,3.182,1.546,33,5.091,1.464,33,5.206,1.023,34,4.441,1.310,34,4.121,0.946,33
scholar,7,4.771,2.192,35,6.912,1.292,34,6.059,1.846,34,5.500,1.479,32,5.273,1.355,33,4.875,1.763,32,5.857,1.073,35,4.906,1.100,32,4.667,0.910,33
school,6,4.333,1.770,33,5.229,1.806,35,3.765,2.237,34,6.429,0.728,35,6.343,1.040,35,6.394,0.851,33,2.086,0.806,35,4.788,1.451,33,3.939,0.776,33
science,7,6.029,1.844,35,7.059,1.392,34,5.618,2.072,34,4.371,2.205,35,4.765,1.986,34,6.576,0.854,33,3.514,0.841,35,6.114,1.115,35,5.257,1.295,35
scientific,10,5.200,2.227,35,6.429,1.644,35,5.882,2.166,34,4.229,2.030,35,4.000,1.912,35,6.206,1.023,34,4.657,0.924,35,5.618,1.306,34,5.086,0.996,35
scientist,9,5.182,2.153,33,7.030,1.359,33,5.818,2.096,33,5.939,1.071,33,6.182,1.192,33,6.406,0.964,32,3.576,1.207,33,4.727,1.399,33,5.091,1.190,33
scissors,8,4.657,1.956,35,4.429,0.871,35,5.543,1.518,35,6.735,0.559,34,6.543,1.179,35,5.909,1.401,33,2.618,0.728,34,2.800,0.980,35,3.800,1.037,35
scoop,5,3.970,2.052,33,5.394,0.983,33,4.906,1.548,32,4.600,1.727,35,4.800,1.653,35,4.969,1.811,32,3.400,1.335,35,2.656,1.135,32,4.177,1.042,34
scooter,7,4.438,2.015,32,5.281,0.717,32,5.727,1.262,33,6.593,0.733,27,6.355,0.863,31,4.710,1.745,31,3.576,1.156,33,3.469,1.172,32,4.300,0.737,30
scope,5,4.032,1.555,31,5.097,0.640,31,4.690,1.206,29,3.613,1.640,31,2.875,1.635,32,3.769,1.648,26,5.063,1.368,32,4.500,1.458,32,4.320,0.615,25
scorch,6,5.625,1.916,32,3.290,1.083,31,4.697,1.642,33,4.258,1.741,31,4.375,1.709,32,4.063,1.540,32,5.206,1.324,34,4.161,1.461,31,4.500,0.957,30
score,5,4.677,2.070,31,5.839,1.019,31,5.355,1.381,31,4.194,1.595,31,3.750,1.541,32,5.320,1.568,25,3.156,0.905,32,4.258,1.077,31,4.731,0.710,26
scored,6,5.613,2.135,31,6.438,1.248,32,5.839,1.868,31,3.548,1.316,31,3.613,1.679,31,4.926,1.438,27,3.323,1.059,31,4.233,1.174,30,5.080,0.935,25
scorn,5,4.879,2.199,33,2.636,0.846,33,4.129,1.913,31,2.594,1.221,32,2.824,1.294,34,3.767,1.764,30,5.471,1.144,34,4.379,1.157,29,3.936,1.366,31
scorpion,8,4.500,2.817,32,3.886,1.141,35,4.829,1.444,35,6.706,0.516,34,6.743,0.498,35,4.618,1.895,34,3.531,0.790,32,2.677,1.658,34,5.235,1.139,34
scrap,5,4.000,1.682,29,4.032,1.231,31,5.000,1.458,32,4.697,1.507,33,4.219,1.430,32,4.448,1.404,29,3.875,0.893,32,2.625,1.495,32,4.679,0.889,28
scream,6,6.857,2.344,35,2.543,1.338,35,4.912,2.582,34,4.794,1.745,34,5.412,2.016,34,6.375,1.053,32,2.257,0.936,35,5.471,1.538,34,2.778,1.397,36
screaming,9,6.563,2.423,32,2.182,1.290,33,4.156,2.347,32,4.355,1.859,31,5.500,1.750,32,6.031,1.380,32,2.455,0.891,33,5.719,1.352,32,2.697,1.218,33
screw,5,4.061,1.841,33,4.382,1.058,34,5.059,1.474,34,6.242,1.303,33,6.118,1.586,34,5.781,1.243,32,3.382,0.940,34,2.091,1.055,33,5.333,1.119,33
screw (builder),5,3.576,1.759,33,5.088,0.818,34,5.563,1.694,32,5.818,1.486,33,5.500,1.639,32,4.242,2.189,33,4.147,1.700,34,2.250,1.479,32,5.788,1.148,33
screw (sex),5,7.273,2.049,33,5.758,2.511,33,5.250,2.264,32,4.424,1.985,33,5.515,1.373,33,5.273,1.441,33,6.394,0.814,33,4.455,1.539,33,5.424,1.415,33
screwdriver,11,3.853,2.074,34,4.824,0.890,34,6.200,1.410,35,6.529,0.882,34,6.857,0.424,35,5.515,1.811,33,3.571,1.202,35,2.265,1.379,34,6.091,0.933,33
script,6,4.031,1.794,32,5.424,1.045,33,4.727,1.879,33,5.529,1.398,34,4.970,1.425,33,5.452,1.499,31,4.765,1.086,34,3.471,1.242,34,4.000,0.817,33
scrum,5,3.667,2.211,30,4.452,1.011,31,5.387,1.640,31,5.367,1.354,30,5.733,1.153,30,4.057,1.999,35,5.333,1.274,30,4.033,1.472,30,5.594,0.964,32
scum,4,4.206,2.632,34,1.882,1.157,34,4.118,1.952,34,4.412,1.881,34,4.706,1.690,34,5.265,1.804,34,5.235,1.516,34,3.500,1.577,34,5.273,1.238,33
scurvy,6,3.912,2.683,34,2.059,1.211,34,3.438,2.091,32,5.000,1.475,34,4.118,2.166,34,2.706,1.903,34,5.625,1.293,32,3.514,1.317,35,4.970,1.243,33
sea,3,5.546,1.653,33,6.091,1.111,33,4.206,1.952,34,6.057,1.330,35,6.706,0.516,34,6.250,1.225,32,1.914,0.967,35,6.057,1.723,35,3.849,0.925,33
seahorse,8,4.343,2.042,35,5.743,1.203,35,5.364,1.648,33,6.177,1.271,34,6.686,0.622,35,5.265,1.578,34,3.265,1.093,34,2.353,1.588,34,3.600,1.571,35
seal,4,4.094,1.910,32,5.807,1.119,31,4.903,1.766,31,5.969,1.380,32,6.031,1.468,32,5.035,1.810,29,3.333,1.295,33,3.161,1.370,31,3.688,1.158,32
seal (animal),4,4.257,2.089,35,5.943,1.473,35,5.265,1.066,34,6.588,1.115,34,6.829,0.377,35,5.382,1.591,34,3.057,1.094,35,4.147,1.629,34,3.618,0.841,34
seal (close),4,3.406,1.558,32,5.343,1.068,35,5.625,1.536,32,4.939,1.254,33,4.515,1.598,33,4.824,1.581,34,4.029,1.248,34,3.500,1.399,34,4.061,0.919,33
seasick,7,3.543,2.234,35,2.914,1.273,35,3.147,1.865,34,4.588,1.647,34,5.235,1.610,34,4.742,1.900,31,3.600,1.224,35,3.867,1.431,30,4.030,0.937,33
season,6,4.875,1.965,32,5.758,1.232,33,4.938,1.059,32,4.688,1.379,32,5.273,1.582,33,6.233,0.883,30,3.094,0.980,32,4.719,1.484,32,3.182,0.936,33
season (add spice),6,5.057,2.190,35,6.324,1.077,34,6.206,1.549,34,4.914,1.610,35,5.364,1.275,33,5.706,1.201,34,5.429,1.460,35,2.588,1.417,34,3.543,1.518,35
season (period of time),6,4.758,2.202,33,6.441,1.439,34,4.441,1.575,34,4.375,1.728,32,5.333,1.770,33,6.063,1.273,32,3.029,0.845,35,5.706,0.956,34,3.242,0.954,33
seasonal,8,5.059,2.485,34,6.273,1.582,33,4.177,1.790,34,3.333,1.700,33,5.000,1.663,34,5.853,1.286,34,4.324,1.366,34,5.219,1.386,32,3.546,1.416,33
seasonings,10,4.939,2.117,33,6.324,1.049,34,5.576,1.615,33,5.147,1.556,34,5.177,1.653,34,5.235,1.535,34,5.059,1.187,34,2.250,1.392,32,2.971,1.200,34
seat,4,3.265,1.930,34,5.257,0.691,35,4.939,1.740,33,6.667,0.586,33,6.286,1.232,35,6.600,0.712,30,2.250,0.791,32,3.000,1.231,33,4.057,0.630,35
second,6,3.182,1.660,33,5.091,1.138,33,4.765,1.238,34,4.559,1.735,34,4.382,2.058,34,6.324,1.230,34,2.647,0.967,34,2.735,1.400,34,3.853,0.692,34
second (position),6,4.152,2.091,33,5.412,1.375,34,5.000,1.910,34,4.606,1.705,33,4.344,1.946,32,5.875,1.495,32,2.686,1.410,35,3.606,1.369,33,4.029,1.200,34
second (unit of time),6,3.250,1.785,32,5.086,0.439,35,4.314,1.753,35,4.743,1.947,35,3.571,2.182,35,6.265,1.146,34,2.971,1.055,35,2.286,1.446,35,4.029,0.514,34
secretary,9,4.571,2.088,35,5.343,0.860,35,4.657,1.739,35,6.200,0.748,35,6.059,1.235,34,5.344,1.533,32,4.486,1.180,35,3.486,1.079,35,2.029,0.954,34
section,7,3.600,1.694,35,4.886,0.747,35,4.686,0.887,35,4.343,1.620,35,3.971,1.521,35,5.438,1.345,32,4.286,0.973,35,3.559,1.117,34,4.265,0.699,34
sector,6,2.656,2.010,32,4.909,0.900,33,4.939,1.740,33,3.970,1.547,33,3.303,1.850,33,4.563,1.600,32,5.697,1.193,33,4.125,1.536,32,4.667,1.005,33
secure,6,4.371,2.099,35,7.758,1.181,33,5.457,2.760,35,3.143,1.743,35,3.514,1.746,35,5.914,1.402,35,4.314,1.304,35,4.543,1.499,35,4.353,1.512,34
sediment,8,3.033,1.760,30,4.719,1.179,32,4.697,1.058,33,5.273,1.710,33,4.313,1.911,32,3.515,1.987,33,6.229,1.098,35,2.613,1.474,31,4.455,0.891,33
seduce,6,7.500,1.521,32,6.063,1.368,32,6.061,2.159,33,2.546,1.233,33,3.613,1.717,31,5.310,1.316,29,6.097,1.058,31,4.656,1.135,32,2.667,1.146,33
seduction,9,7.563,1.368,32,6.242,2.001,33,6.290,2.051,31,3.364,1.888,33,3.879,1.771,33,4.581,1.409,31,6.273,0.930,33,4.909,1.164,33,2.516,1.188,31
seed,4,4.758,1.558,33,6.273,1.286,33,5.656,1.314,32,6.323,0.963,31,6.200,1.046,30,5.207,1.349,29,2.849,1.048,33,2.061,1.774,33,3.407,1.284,27
seek,4,4.824,1.524,34,5.594,0.931,32,5.125,1.615,32,3.281,1.586,32,2.750,1.275,32,5.161,1.322,31,3.943,1.530,35,3.375,1.576,32,3.625,0.696,32
seesaw,6,4.057,2.216,35,6.059,1.327,34,4.606,1.254,33,6.559,0.650,34,6.429,1.050,35,5.059,1.781,34,2.000,0.676,35,3.706,1.425,34,3.706,0.892,34
seize,5,5.944,2.248,36,3.944,1.855,36,6.212,2.520,33,4.143,1.726,35,4.206,2.097,34,5.000,1.955,34,5.229,1.267,35,5.114,1.141,35,5.353,1.054,34
seldom,6,3.091,1.525,33,3.933,1.237,30,3.968,1.787,31,2.375,0.927,32,2.636,1.839,33,4.031,1.845,32,5.879,1.249,33,2.938,1.435,32,3.807,1.148,31
select,6,3.706,1.856,34,5.382,1.164,34,6.529,1.311,34,3.471,1.667,34,3.000,1.894,34,6.406,0.824,32,3.471,1.266,34,3.576,1.457,33,3.727,0.617,33
select (choose),6,4.941,2.127,34,5.971,1.014,34,6.875,1.763,32,3.429,1.729,35,3.324,1.810,34,5.515,1.559,33,3.686,1.326,35,4.406,1.247,32,3.618,0.768,34
select (elite),6,4.939,2.029,33,4.968,1.840,31,5.375,2.497,32,2.788,1.493,33,3.303,1.660,33,4.355,1.733,31,5.546,1.183,33,3.441,1.785,34,4.118,1.388,34
selection,9,4.353,1.954,34,5.303,1.058,33,5.853,1.833,34,4.147,1.647,34,3.371,1.605,35,5.412,1.191,34,4.229,1.354,35,4.486,1.556,35,3.714,0.740,35
selfish,7,4.824,2.268,34,2.235,0.842,34,5.412,2.475,34,3.029,1.618,34,3.091,1.525,33,6.031,1.104,32,3.824,1.070,34,4.788,1.451,33,4.441,1.063,34
sell,4,4.543,2.156,35,5.343,1.120,35,6.235,1.716,34,4.343,1.788,35,4.257,1.713,35,6.152,0.989,33,2.914,0.937,35,3.647,1.234,34,4.257,0.691,35
semester,8,3.938,1.936,32,5.097,1.467,31,3.844,1.752,32,4.031,1.776,32,2.594,1.247,32,5.519,1.751,27,6.156,1.093,32,4.613,1.600,31,4.129,0.553,31
send,4,3.882,1.875,34,5.485,1.048,33,5.667,1.450,33,3.735,1.596,34,3.606,1.455,33,6.469,0.661,32,2.824,1.175,34,3.636,0.948,33,3.807,0.780,31
senior,6,3.677,1.614,31,5.290,1.275,31,5.323,1.873,31,4.531,1.414,32,4.167,1.551,30,5.333,1.333,27,4.219,1.138,32,4.469,1.199,32,4.656,1.019,32
sensation,9,7.677,1.322,34,7.029,1.276,35,5.500,2.118,34,2.324,1.344,34,3.515,1.617,33,5.094,1.774,32,5.353,1.234,34,5.371,1.333,35,2.697,1.058,33
sensational,11,6.853,1.683,34,7.667,1.198,33,6.333,1.491,33,2.500,1.377,34,3.029,1.543,34,5.063,1.819,32,5.147,1.167,34,5.281,1.281,32,3.000,0.888,33
sense,5,5.857,2.002,35,6.257,1.078,35,6.029,1.828,35,2.529,1.419,34,2.857,1.775,35,6.188,0.882,32,3.514,1.180,35,4.706,1.654,34,3.200,1.327,35
sense (common),5,4.125,2.103,32,7.156,1.093,32,6.250,1.837,32,2.303,1.403,33,2.375,1.495,32,6.097,1.027,31,4.212,1.343,33,4.968,1.257,31,3.273,1.355,33
sense (feel),5,6.229,2.166,35,6.371,1.221,35,5.914,2.247,35,2.576,1.538,33,2.879,1.719,33,5.829,1.253,35,4.353,1.493,34,4.400,1.477,35,2.971,0.985,34
sensible,8,4.032,1.892,31,6.906,1.234,32,6.032,2.117,31,2.484,1.132,31,2.875,1.495,32,5.370,1.337,27,4.250,0.968,32,3.968,1.204,31,2.714,1.030,28
sensitive,9,5.206,2.298,34,5.677,1.890,34,3.455,1.559,33,2.576,1.181,33,3.188,1.158,32,6.033,1.140,30,3.969,1.212,32,3.824,1.485,34,2.118,0.932,34
sensual,7,6.882,2.246,34,7.364,1.251,33,6.344,1.670,32,3.061,1.740,33,3.719,1.956,32,5.125,1.596,32,6.091,1.026,33,4.656,1.449,32,2.364,1.068,33
sentence,8,3.469,1.520,32,5.000,0.612,32,5.194,1.712,31,5.063,1.519,32,5.469,1.581,32,6.467,0.921,30,2.939,0.851,33,3.156,1.372,32,3.813,0.390,32
sentence (phrase),8,3.371,1.929,35,5.265,0.699,34,5.229,1.098,35,4.559,1.701,34,4.029,1.689,34,6.059,1.056,34,3.000,0.828,35,3.147,1.309,34,3.824,0.954,34
sentence (prison),8,5.121,2.371,33,2.429,1.661,35,2.455,1.653,33,4.032,1.858,31,3.879,1.950,33,4.455,2.001,33,5.000,1.095,35,5.706,1.016,34,5.206,0.867,34
sentiment,9,4.656,1.946,32,6.333,1.682,33,5.424,1.724,33,2.273,1.483,33,3.000,1.984,32,5.000,1.820,32,5.853,1.240,34,4.727,1.523,33,2.469,0.901,32
sentimental,11,5.588,1.849,34,6.706,1.637,34,4.588,2.184,34,2.394,1.347,33,2.794,1.677,34,5.344,1.533,32,5.647,0.936,34,4.941,1.552,34,1.971,0.857,34
septic,6,4.177,2.022,34,2.849,1.617,33,3.667,1.804,33,4.588,1.665,34,3.714,2.036,35,3.182,1.946,33,6.394,0.776,33,3.576,1.181,33,4.529,1.064,34
serene,6,4.903,2.053,31,6.964,1.592,28,5.600,2.107,30,2.793,1.423,29,3.448,1.812,29,3.576,1.859,33,6.000,1.090,32,4.483,1.163,29,2.968,1.062,31
series,6,4.118,2.055,34,5.441,0.976,34,4.657,1.120,35,4.029,1.612,35,3.382,1.732,34,5.515,1.417,33,4.606,1.179,33,4.182,1.486,33,3.912,0.562,34
serious,7,3.879,1.935,33,3.914,1.273,35,5.849,1.598,33,3.171,1.320,35,3.657,1.706,35,6.059,1.056,34,3.400,1.126,35,5.091,0.996,33,4.686,1.115,35
sermon,6,2.818,1.930,33,4.516,1.456,31,4.212,2.071,33,4.265,1.884,34,4.226,1.640,31,3.400,1.989,35,4.875,1.615,32,3.906,1.331,32,4.529,1.242,34
serve,5,4.571,2.195,35,4.829,1.647,35,3.629,2.166,35,4.171,1.383,35,4.235,1.516,34,5.188,1.648,32,3.686,1.063,35,3.771,1.197,35,3.879,1.174,33
serve (perform duties),5,4.273,2.150,33,4.939,1.808,33,3.364,2.397,33,3.758,1.156,33,3.758,1.985,33,4.938,1.870,32,4.333,1.247,33,3.939,1.455,33,4.152,1.395,33
serve (tennis),5,4.029,2.149,34,5.324,0.674,34,6.114,1.737,35,4.912,1.541,34,5.471,1.576,34,4.657,1.866,35,5.152,1.048,33,3.647,1.348,34,4.765,0.842,34
service,7,3.853,1.942,34,5.971,1.445,34,4.697,1.679,33,3.857,1.355,35,3.057,1.620,35,5.455,1.616,33,4.514,1.317,35,4.412,1.417,34,4.177,1.504,34
services,8,4.406,1.918,32,5.813,1.184,32,4.636,1.432,33,4.097,1.593,31,3.515,1.520,33,5.719,1.281,32,4.743,1.203,35,4.500,1.289,34,3.706,1.044,34
session,7,4.030,2.022,33,5.250,0.791,32,4.606,1.301,33,3.647,1.412,34,3.343,1.672,35,4.813,1.722,32,4.857,0.798,35,3.788,1.174,33,4.206,0.632,34
set,3,3.412,1.700,34,5.343,1.094,35,5.314,1.833,35,4.657,1.756,35,3.382,1.553,34,5.969,1.262,32,2.806,1.150,36,3.750,1.402,36,4.250,0.759,36
set (determined),3,4.875,1.996,32,6.909,1.658,33,6.818,2.249,33,3.182,1.604,33,2.375,1.317,32,4.906,1.627,32,4.606,1.496,33,4.781,1.340,32,4.281,1.038,32
set (group),3,3.647,1.696,34,5.212,0.686,33,4.849,1.184,33,4.469,1.323,32,4.853,1.751,34,5.118,1.711,34,4.273,1.355,33,3.969,1.380,32,3.853,0.692,34
set (solidify),3,3.879,1.838,33,5.455,1.104,33,5.424,1.371,33,5.091,1.401,33,4.226,1.430,31,4.576,1.457,33,4.286,1.717,35,3.849,1.077,33,4.882,0.963,34
setback,7,4.091,1.747,33,3.118,1.207,34,3.636,1.823,33,3.182,1.566,33,3.250,1.500,32,5.000,1.614,33,5.177,1.070,34,4.156,1.349,32,4.152,0.783,33
settle,6,3.091,1.602,33,5.588,1.331,34,4.886,1.997,35,3.588,1.309,34,2.829,1.363,35,5.303,1.267,33,3.714,1.523,35,3.735,1.559,34,3.412,1.166,34
settlement,10,4.061,1.613,33,5.765,1.395,34,4.971,1.671,34,4.824,1.992,34,4.727,1.780,33,4.971,1.902,34,5.529,1.144,34,5.294,1.177,34,4.647,1.210,34
several,7,3.886,1.848,35,5.343,0.860,35,5.029,1.183,35,3.886,1.304,35,3.914,1.811,35,6.294,1.177,34,3.853,1.353,34,4.029,1.630,35,3.912,0.562,34
severe,6,5.206,2.272,34,2.500,1.243,34,4.559,2.089,34,2.471,1.007,34,3.147,1.629,34,5.758,1.074,33,4.941,1.327,34,5.029,1.706,34,4.875,0.927,32
sew,3,2.688,1.530,32,5.486,0.996,35,4.879,1.387,33,5.758,1.156,33,5.853,1.309,34,4.818,1.641,33,3.559,1.418,34,2.029,1.000,35,2.382,1.164,34
sewer,5,3.294,1.775,34,3.441,1.666,34,3.971,1.445,34,6.152,0.821,33,5.875,1.023,32,4.407,1.790,27,4.455,1.305,33,5.121,1.365,33,4.844,1.003,32
sex,3,7.424,1.970,33,7.061,1.496,33,6.030,1.867,33,5.229,1.774,35,5.857,1.437,35,6.387,0.748,31,4.943,1.492,35,4.588,1.647,34,4.177,1.317,34
sex (gender),3,6.147,1.751,34,5.588,1.458,34,4.657,2.484,35,3.943,1.912,35,4.800,1.954,35,6.257,1.250,35,4.771,1.436,35,5.000,1.512,35,3.943,0.924,35
sex (intercourse),3,7.485,2.017,33,7.485,1.209,33,6.323,1.730,31,6.242,1.207,33,6.313,1.356,32,6.667,0.830,30,5.273,1.332,33,5.061,1.391,33,4.063,1.713,32
sexual,6,7.686,1.617,35,7.257,1.401,35,6.686,2.095,35,3.559,1.850,34,4.706,1.654,34,6.030,1.359,33,5.800,0.748,35,4.657,1.264,35,3.765,1.436,34
sexy,4,7.719,1.179,32,7.686,1.141,35,6.625,2.342,32,2.879,1.665,33,5.438,1.600,32,6.429,0.803,35,5.257,1.295,35,5.273,1.420,33,2.000,1.328,34
shade,5,3.471,2.118,34,5.030,1.218,33,5.294,1.151,34,4.382,1.591,34,4.879,1.665,33,5.097,1.422,31,3.029,1.317,34,3.839,1.568,31,3.714,1.300,35
shade (out of the sun),5,3.750,1.803,32,5.688,1.236,32,4.969,1.686,32,5.656,1.049,32,5.970,1.314,33,6.188,1.014,32,3.065,1.105,31,4.387,1.262,31,3.394,0.983,33
shade (tint),5,3.343,1.638,35,5.114,1.214,35,5.371,1.456,35,4.088,1.522,34,4.500,1.595,34,4.618,1.732,34,4.257,1.104,35,3.000,1.309,35,3.059,1.027,34
shadow,6,4.625,2.103,32,4.147,1.417,34,4.303,1.487,33,4.794,1.860,34,6.000,1.069,35,5.807,1.512,31,2.686,0.919,35,4.000,1.348,33,4.091,0.996,33
shaft,5,5.065,2.184,31,4.727,1.746,33,4.774,1.621,31,5.500,1.061,32,5.156,1.752,32,3.839,1.780,31,5.355,1.284,31,3.700,1.487,30,5.138,1.136,29
shake,5,5.647,2.168,34,4.677,1.300,34,5.406,2.090,32,4.412,1.497,34,5.970,1.114,33,6.033,1.449,30,2.500,0.978,34,3.758,1.457,33,4.303,1.337,33
shaky,5,4.818,1.403,33,3.344,1.049,32,3.313,1.488,32,3.906,1.234,32,4.281,1.484,32,4.929,1.689,28,3.750,1.000,32,3.125,0.992,32,3.933,0.814,30
shallow,7,3.618,1.476,34,3.441,1.143,34,4.147,1.593,34,3.441,1.648,34,4.177,1.465,34,5.576,1.156,33,4.059,1.413,34,2.912,1.380,34,3.706,1.340,34
shame,5,3.971,2.229,34,2.294,1.099,34,3.059,1.893,34,2.800,1.600,35,3.412,1.555,34,5.647,1.370,34,4.118,1.278,34,4.706,1.758,34,3.765,1.139,34
shameful,8,4.515,2.258,33,2.333,1.198,33,3.394,1.938,33,2.441,1.648,34,2.576,1.371,33,4.844,1.523,32,4.853,1.240,34,5.088,1.245,34,4.303,0.834,33
shampoo,7,3.548,1.603,31,5.793,1.448,29,5.469,1.520,32,6.667,0.596,30,6.241,0.816,29,6.517,0.725,29,2.576,1.074,33,2.188,1.044,32,2.613,1.068,31
shape,5,3.471,1.595,34,5.441,0.976,34,5.212,1.365,33,5.182,1.527,33,5.121,1.647,33,6.212,1.225,33,2.286,1.255,35,3.853,1.700,34,3.324,1.156,34
share,5,4.471,1.851,34,6.824,1.124,34,5.529,1.667,34,3.343,1.286,35,3.714,1.385,35,6.188,1.014,32,2.257,0.873,35,4.677,0.992,34,3.147,0.845,34
shark,5,6.046,2.086,65,3.818,1.476,66,4.358,2.348,67,6.762,0.495,63,6.810,0.467,63,5.156,1.914,64,2.647,0.967,68,5.262,1.395,65,5.597,0.993,67
sharp,5,6.290,1.689,31,3.774,1.946,31,5.313,2.068,32,4.033,1.329,30,4.933,1.482,30,5.778,1.030,27,2.625,1.244,32,3.367,1.516,30,4.345,0.882,29
sharp (blade),5,5.371,2.879,35,3.343,1.723,35,4.971,2.547,35,5.314,1.652,35,5.457,1.295,35,5.714,1.406,35,2.857,1.515,35,3.882,1.711,34,5.200,1.090,35
sharp (smart),5,5.515,2.324,33,7.364,1.389,33,7.303,1.527,33,3.455,1.539,33,3.697,1.605,33,5.344,1.513,32,4.455,1.437,33,4.242,1.232,33,4.455,1.233,33
sharpen,7,5.514,1.948,35,4.943,1.330,35,6.257,1.662,35,4.371,1.640,35,4.829,1.682,35,5.057,1.739,35,3.059,0.765,34,3.257,1.518,35,4.771,0.865,35
shave,5,4.143,2.257,35,5.294,1.016,34,5.606,1.740,33,5.286,1.343,35,5.543,1.155,35,6.063,1.321,32,4.441,1.418,34,3.219,1.243,32,6.029,1.295,34
shawl,5,3.936,1.759,31,5.233,1.055,30,4.613,1.452,31,6.452,0.978,31,5.852,1.008,27,3.759,1.906,29,4.656,1.360,32,2.936,1.076,31,2.138,0.899,29
shear,5,3.906,1.308,32,4.546,1.208,33,4.750,1.392,32,4.129,1.827,31,3.548,1.775,31,3.576,1.670,33,5.588,1.309,34,3.250,1.173,32,4.156,1.121,32
sheep,5,3.719,1.754,32,5.484,1.500,31,4.226,2.075,31,6.808,0.394,26,6.867,0.427,30,6.000,1.165,28,1.969,0.770,32,3.355,1.206,31,3.862,0.681,29
sheepskin,9,3.697,1.883,33,5.030,1.087,33,5.063,1.368,32,6.382,0.805,34,6.143,1.099,35,4.171,2.049,35,4.143,1.417,35,3.559,1.217,34,4.000,1.306,34
sheer,5,4.529,2.033,34,5.429,1.249,35,4.788,1.552,33,3.294,1.362,34,3.294,1.918,34,4.706,1.775,34,5.571,1.249,35,3.743,1.574,35,3.361,1.584,36
sheer (thin),5,4.121,1.996,33,4.750,1.581,32,4.091,1.798,33,3.807,1.674,31,4.688,1.828,32,4.531,1.581,32,5.121,1.320,33,2.188,1.356,32,2.879,1.148,33
sheer (utter),5,4.355,1.993,31,4.567,1.023,30,4.767,1.745,30,2.833,1.241,30,2.621,1.400,29,4.765,1.941,34,5.645,1.064,31,4.581,1.810,31,4.065,0.914,31
shelf,5,3.118,1.676,34,4.970,0.521,33,5.258,1.135,31,6.607,0.673,28,6.548,0.559,31,6.286,1.030,28,3.030,0.937,33,3.294,1.340,34,4.600,0.952,30
shell,5,3.677,1.692,31,5.469,1.199,32,4.281,1.546,32,6.500,0.572,26,6.516,0.838,31,5.393,1.291,28,2.531,0.749,32,1.897,0.885,29,3.423,0.968,26
shell (military),5,5.147,2.088,34,3.559,1.701,34,5.636,2.144,33,5.914,1.204,35,5.765,1.477,34,3.781,1.653,32,5.457,1.227,35,4.333,1.664,33,5.939,1.254,33
shell (sea),5,4.375,1.709,32,5.970,1.141,33,5.152,1.209,33,6.667,0.636,33,6.484,1.241,31,5.548,1.757,31,2.394,0.919,33,1.844,1.277,32,2.849,0.957,33
shelter,7,3.829,1.890,35,6.559,1.612,34,5.143,1.807,35,5.206,1.795,34,5.514,1.442,35,5.485,1.351,33,3.486,1.025,35,4.559,1.310,34,3.824,1.200,34
sherry,6,4.710,2.035,31,5.357,1.109,28,4.677,1.202,31,6.333,0.869,30,5.179,1.489,28,3.774,1.913,31,5.345,1.469,29,2.800,1.137,30,3.000,1.174,29
shield,6,5.515,1.777,33,6.265,1.481,34,5.824,1.886,34,5.706,1.296,34,6.294,1.016,34,5.406,1.497,32,3.818,1.113,33,4.500,1.649,34,5.588,1.191,34
shine,5,6.286,1.717,35,7.486,1.079,35,6.057,1.706,35,4.571,1.712,35,5.514,1.461,35,6.030,1.029,33,2.829,1.230,35,4.514,1.402,35,2.829,0.941,35
shiny,5,5.967,2.359,30,6.455,1.437,33,5.500,1.335,30,4.188,1.467,32,5.258,1.294,31,5.643,1.172,28,2.697,1.141,33,3.212,1.387,33,3.233,1.055,30
ship,4,4.788,2.384,33,5.667,1.172,33,5.758,1.393,33,6.765,0.489,34,6.529,0.947,34,6.161,1.247,31,2.177,1.175,34,5.500,2.118,34,5.000,1.393,33
ship (boat),4,3.970,1.946,33,5.600,1.200,35,4.912,2.035,34,6.618,0.805,34,6.735,0.609,34,5.765,1.352,34,2.457,1.155,35,5.743,1.480,35,5.000,1.237,34
ship (transport),4,3.969,1.912,32,5.353,0.967,34,5.177,1.150,34,6.457,0.936,35,6.000,1.350,34,5.824,1.248,34,3.029,1.715,35,5.182,1.850,33,4.818,1.266,33
ships,5,4.719,1.605,32,5.636,0.915,33,5.500,1.458,32,6.633,0.657,30,6.630,0.554,27,5.233,1.606,30,2.939,1.127,33,5.606,1.369,33,4.667,1.300,30
shirt,5,4.133,1.910,30,5.258,0.841,31,5.600,1.405,30,6.828,0.378,29,6.692,0.722,26,6.435,0.876,23,2.531,0.829,32,3.094,1.208,32,5.133,0.957,30
shit,4,3.371,2.218,35,2.343,1.567,35,5.171,2.131,35,4.971,1.748,35,5.353,1.939,34,6.147,1.141,34,5.057,1.620,35,3.471,1.538,34,5.143,1.150,35
shock,5,5.807,2.206,31,3.250,0.750,32,3.667,1.350,30,3.452,1.214,31,3.750,1.369,32,5.607,1.145,28,3.548,1.187,31,5.156,1.176,32,3.828,0.874,29
shocking,8,5.750,2.411,32,3.406,1.538,32,4.419,2.060,31,2.576,1.577,33,3.419,1.774,31,6.067,1.263,30,4.212,1.297,33,5.281,1.305,32,3.758,1.129,33
shoe,4,4.265,2.292,34,5.629,0.929,35,5.219,1.243,32,6.765,0.644,34,6.794,0.719,34,6.485,0.925,33,1.800,1.037,35,2.829,1.055,35,3.171,1.320,35
shoes,5,4.212,2.293,33,6.057,1.218,35,5.871,1.263,31,6.613,0.830,31,6.382,1.112,34,6.742,0.566,31,1.735,0.609,34,2.788,1.122,33,2.364,1.039,33
shoot,5,5.029,2.706,34,3.000,1.723,33,6.394,2.373,33,5.118,1.323,34,5.441,1.355,34,5.781,1.340,32,3.412,1.061,34,4.594,1.247,32,5.424,1.207,33
shoot (film),5,5.094,2.156,32,5.879,0.946,33,5.419,1.130,31,5.063,1.499,32,5.394,1.179,33,5.387,1.336,31,4.936,1.366,31,4.548,1.266,31,4.333,0.910,33
shoot (gun),5,6.029,2.063,35,2.382,1.372,34,6.088,2.594,34,5.794,1.207,34,6.242,1.303,33,5.424,1.706,33,3.171,1.108,35,4.242,1.759,33,5.829,0.774,35
shoot (plant),5,3.546,1.876,33,6.219,1.408,32,5.000,1.138,34,6.294,1.226,34,6.088,1.172,34,4.333,2.119,30,4.529,1.289,34,2.735,1.578,34,3.697,0.717,33
shooting,8,6.029,2.526,34,2.303,1.446,33,5.438,2.657,32,5.818,1.424,33,5.938,1.391,32,5.839,1.547,31,3.824,1.339,34,5.182,1.424,33,5.781,0.992,32
shore,5,4.882,2.011,34,6.324,1.130,34,4.765,1.395,34,5.971,1.295,34,6.324,0.716,34,5.156,1.563,32,3.471,1.266,34,5.353,1.412,34,3.500,1.399,34
short,5,3.742,1.436,31,4.323,0.690,31,3.469,1.500,32,3.484,1.739,31,4.774,1.475,31,6.214,1.013,28,2.406,1.142,32,2.194,1.090,31,3.269,0.763,26
shortage,8,3.371,1.958,35,2.943,1.013,35,3.758,1.859,33,3.529,1.576,34,3.559,1.439,34,5.000,1.639,32,5.000,1.163,34,3.441,1.882,34,4.029,0.609,35
shot,4,5.364,2.333,33,3.152,1.654,33,4.909,2.021,33,5.235,1.456,34,5.206,1.586,34,5.656,1.189,32,3.353,1.258,34,3.529,1.667,34,4.853,0.879,34
shot (gun),4,5.571,2.296,35,2.647,1.453,34,4.171,2.524,35,5.909,1.190,33,5.576,1.634,33,5.219,1.781,32,4.000,1.309,35,3.758,1.634,33,5.412,0.911,34
shot (injection),4,5.118,2.587,34,3.886,1.600,35,4.486,1.933,35,5.771,1.289,35,6.143,0.930,35,4.500,1.883,34,4.143,1.791,35,2.857,1.552,35,4.618,1.029,34
shotgun,7,5.412,2.463,34,2.600,1.418,35,4.543,2.655,35,6.743,0.498,35,6.765,0.489,34,4.800,2.135,35,4.571,1.249,35,4.559,1.630,34,6.000,1.042,35
show,4,5.571,1.825,35,6.029,1.248,34,5.857,1.417,35,4.457,1.317,35,4.857,1.515,35,5.853,1.088,34,2.314,0.887,35,5.000,1.242,35,3.500,1.091,34
shrew,5,3.563,2.164,32,4.424,1.349,33,4.719,1.790,32,5.625,1.576,32,5.438,1.657,32,3.936,1.917,31,4.879,1.493,33,2.636,1.432,33,3.313,1.130,32
shrewd,6,4.429,2.074,35,4.294,1.791,34,5.029,1.993,35,2.714,1.578,35,2.912,1.579,34,3.371,1.742,35,5.943,1.094,35,3.088,1.222,34,3.686,0.747,35
shriek,6,5.853,2.636,34,2.818,1.527,33,4.677,2.111,34,4.353,1.829,34,4.382,2.058,34,4.688,2.142,32,4.514,1.592,35,4.971,1.612,35,2.500,1.312,34
shrill,6,5.212,2.129,33,4.000,1.541,32,4.333,1.350,30,3.533,1.310,30,3.167,1.572,30,3.688,2.053,32,5.438,1.197,32,3.710,1.570,31,3.161,0.954,31
shrimp,6,3.118,1.843,34,4.886,0.919,35,4.970,1.642,33,6.559,1.090,34,6.629,0.680,35,5.118,1.922,34,3.714,1.002,35,1.677,1.104,34,4.061,0.814,33
shroud,6,3.452,1.811,31,4.258,1.217,31,3.900,1.165,30,4.172,1.877,29,4.167,1.368,30,3.094,1.684,32,5.677,1.280,31,3.710,1.141,31,3.690,0.951,29
shrug,5,3.147,1.683,34,3.882,1.157,34,5.353,1.588,34,4.457,1.696,35,5.294,1.544,34,5.853,1.593,34,4.194,1.430,36,2.800,1.348,35,4.194,1.198,36
shudder,7,5.333,2.113,33,3.281,1.152,32,3.939,1.969,33,3.813,1.629,32,4.290,1.590,31,5.125,1.691,32,4.594,1.343,32,3.406,1.578,32,3.813,1.102,32
shuddering,10,4.529,1.898,34,3.177,1.014,34,3.939,1.496,33,4.294,1.582,34,4.758,1.741,33,5.030,1.605,33,5.059,1.259,34,3.594,1.142,32,3.588,0.911,34
shy,3,4.177,1.977,34,3.886,1.326,35,2.807,1.446,31,2.727,1.355,33,4.353,1.551,34,6.000,1.326,33,2.600,1.151,35,3.000,1.477,33,2.882,0.718,34
sick,4,3.727,2.093,33,2.281,1.152,32,3.250,1.436,32,4.636,1.702,33,5.121,1.552,33,6.200,1.077,30,2.324,1.230,34,4.375,1.341,32,4.412,0.844,34
sick (disgusting),4,4.200,2.459,35,2.324,1.429,34,4.706,1.582,34,3.471,1.803,34,3.647,1.908,34,5.529,1.500,34,3.800,1.618,35,4.029,1.444,35,4.647,0.967,34
sick (ill),4,4.333,2.305,33,2.118,0.932,34,2.971,1.902,34,4.029,1.774,34,5.303,1.623,33,6.471,0.696,34,2.235,0.877,34,4.618,1.284,34,3.941,0.968,34
sickness,8,3.794,2.349,34,2.371,1.017,35,2.286,1.110,35,4.743,1.499,35,5.229,1.495,35,6.118,1.132,34,2.771,1.197,35,4.886,1.347,35,3.971,1.159,35
sigh,4,3.059,1.474,34,3.688,1.333,32,4.412,1.629,34,4.265,1.335,34,4.706,1.775,34,5.939,1.099,33,3.794,1.471,34,2.882,1.345,34,3.333,0.841,33
signal,6,4.091,2.137,33,5.486,0.874,35,5.265,1.804,34,4.886,1.753,35,4.914,1.697,35,5.758,1.232,33,3.657,1.170,35,3.943,1.264,35,4.212,0.807,33
silence,7,3.531,2.121,32,4.909,1.676,33,4.735,2.279,34,3.343,1.881,35,3.727,2.064,33,6.177,0.923,34,2.515,0.989,33,3.971,1.844,35,3.529,0.915,34
silent,6,4.057,2.378,35,5.000,1.219,35,4.171,2.624,35,3.394,1.858,33,3.314,1.982,35,6.156,1.228,32,2.657,1.120,35,4.057,1.804,35,3.800,1.390,35
silk,4,5.719,2.050,32,6.742,1.163,31,5.469,2.000,32,6.344,1.107,32,6.500,0.612,32,5.742,1.217,31,3.906,1.128,32,2.710,1.528,31,1.969,0.918,32
silly,5,5.742,1.665,31,5.188,1.467,32,5.233,1.874,30,2.818,1.086,33,3.344,1.240,32,6.192,1.001,26,2.273,1.023,33,3.867,1.231,30,4.000,1.095,30
simmer,6,3.719,1.875,32,5.206,1.183,34,5.286,1.385,35,4.743,1.679,35,4.588,1.478,34,5.529,1.334,34,5.229,1.311,35,2.849,1.258,33,3.600,1.020,35
simple,6,4.290,1.904,31,5.909,1.505,33,5.781,1.452,32,2.719,1.375,32,2.606,1.391,33,6.500,0.646,24,3.226,0.941,31,3.125,1.053,32,4.000,0.577,30
sin,3,5.781,2.328,32,2.059,1.846,34,4.625,2.421,32,2.606,1.536,33,3.618,1.910,34,5.455,1.760,33,4.200,1.635,35,5.559,1.538,34,4.735,1.540,34
sincere,7,4.543,2.195,35,7.118,1.078,34,5.765,1.941,34,2.647,1.135,34,2.853,1.517,34,5.000,1.670,33,5.206,1.207,34,4.324,1.470,34,2.882,1.207,34
sing,4,6.375,1.635,32,7.250,1.146,32,6.313,1.570,32,5.387,1.210,31,5.758,1.280,33,6.656,0.643,32,2.000,0.803,31,4.633,1.140,30,2.849,0.957,33
singer,6,6.000,2.160,33,6.857,1.199,35,5.147,1.927,34,5.529,1.440,34,6.382,0.841,34,6.441,0.881,34,2.686,1.036,35,4.171,1.230,35,2.571,1.077,35
singular,8,3.419,1.719,31,4.912,1.314,34,5.588,1.700,34,4.182,1.850,33,3.546,1.725,33,4.594,1.618,32,4.829,1.000,35,2.677,1.509,34,3.879,0.686,33
sinister,8,5.212,2.879,33,2.000,0.970,34,4.000,2.179,32,2.636,1.494,33,3.765,1.733,34,5.344,1.743,32,5.471,1.169,34,4.636,1.666,33,4.970,1.337,33
sink,4,2.813,1.424,32,4.636,1.367,33,4.633,1.538,30,6.167,1.529,30,6.333,0.907,30,6.429,0.728,28,2.727,1.108,33,2.939,1.205,33,3.833,0.969,30
sink (dishes),4,2.588,1.717,34,4.206,0.963,34,4.781,1.727,32,6.500,0.777,34,6.588,0.647,34,6.441,0.976,34,2.364,0.731,33,2.853,1.498,34,3.313,1.184,32
sink (go down),4,3.412,2.198,34,2.824,1.175,34,3.818,2.467,33,4.206,1.659,34,4.800,1.786,35,4.829,1.828,35,3.588,1.309,34,3.455,1.616,33,4.429,1.050,35
sins,4,4.424,2.349,33,2.471,1.289,34,4.121,2.185,33,2.853,1.972,34,3.147,1.801,34,5.061,1.556,33,4.177,1.524,34,5.152,1.861,33,4.706,1.072,34
sissy,5,3.353,2.042,34,3.471,1.519,34,3.800,1.687,35,2.971,1.576,35,3.871,1.680,31,3.667,1.870,33,4.353,1.570,34,2.879,1.365,33,2.971,1.361,34
sister,6,4.969,2.069,32,6.400,1.760,35,5.257,1.556,35,6.114,1.008,35,6.229,1.244,35,6.516,0.757,31,2.000,1.171,35,4.457,1.592,35,1.471,0.776,34
sit,3,3.543,1.746,35,5.343,1.068,35,5.588,1.957,34,5.400,1.292,35,5.886,1.282,35,6.677,0.674,34,1.743,0.691,35,3.371,1.123,35,3.971,0.736,35
situation,9,4.559,1.943,34,4.743,1.024,35,4.486,1.991,35,3.771,1.436,35,2.857,1.268,35,5.588,1.555,34,4.629,1.149,35,4.971,1.082,35,4.000,0.767,34
skeleton,8,4.394,2.335,33,4.303,1.467,33,5.000,1.595,33,6.636,0.810,33,6.788,0.477,33,5.750,1.785,32,3.273,1.081,33,4.455,1.539,33,4.758,0.986,33
sketch,6,3.771,1.658,35,5.941,0.968,34,5.412,1.309,34,5.114,1.508,35,5.486,1.251,35,5.400,1.553,35,3.771,1.149,35,3.343,1.330,35,3.514,0.996,35
sketch (drawing),6,4.750,2.136,32,5.735,1.171,34,5.629,1.758,35,5.471,1.480,34,6.143,0.960,35,5.441,1.594,34,3.943,1.393,35,3.424,1.232,33,3.429,1.226,35
sketch (play),6,4.818,2.066,33,5.875,1.269,32,5.394,1.205,33,4.667,1.570,33,5.355,1.381,31,4.419,1.792,31,4.515,1.690,33,4.364,1.432,33,3.909,0.712,33
ski,3,5.000,2.275,34,5.686,1.214,35,5.618,1.715,34,6.118,0.993,34,6.514,0.732,35,5.333,1.886,33,3.588,0.974,34,3.559,1.630,34,4.171,0.845,35
skiing,6,5.758,1.985,33,5.879,1.647,33,5.625,1.615,32,5.697,1.267,33,5.970,1.058,33,4.733,1.879,30,3.969,1.185,32,3.688,1.467,32,4.207,0.663,29
skijump,7,5.914,2.729,35,5.771,1.017,35,5.486,1.977,35,6.200,1.166,35,6.529,1.007,34,4.758,2.147,33,5.028,1.500,36,5.389,1.551,36,5.000,1.121,35
skill,5,5.939,2.201,33,7.455,1.305,33,6.719,1.908,32,3.091,1.422,33,3.419,1.880,31,6.167,0.778,30,3.515,1.131,33,4.758,1.393,33,4.125,1.192,32
skilled,7,5.412,2.074,34,7.618,1.138,34,7.206,1.711,34,3.242,1.518,33,3.813,1.776,32,6.167,1.067,30,4.471,1.169,34,4.849,1.209,33,4.250,1.090,32
skin,4,5.774,1.539,31,5.645,1.094,31,5.300,1.345,30,6.484,0.666,31,6.607,0.673,28,6.704,0.532,27,2.419,1.040,31,4.094,1.508,32,3.071,1.067,28
skinny,6,5.029,2.348,35,4.829,1.594,35,4.147,1.927,34,4.771,1.709,35,6.091,1.311,33,6.156,1.253,32,3.400,1.224,35,2.242,1.457,33,2.559,1.090,34
skirt,5,5.061,2.029,33,5.909,1.164,33,5.515,1.743,33,6.879,0.409,33,6.688,0.950,32,6.484,1.132,31,2.303,1.058,33,2.969,1.237,32,1.618,0.940,34
skirt (clothes),5,5.371,2.058,35,5.765,1.031,34,5.486,1.381,35,6.529,0.776,34,6.543,0.996,35,6.177,1.403,34,2.600,0.932,35,2.588,1.216,34,1.294,0.516,34
skirt (go around),5,4.500,1.820,32,4.853,0.944,34,5.029,1.671,34,3.706,1.544,34,3.515,1.760,33,3.647,1.730,34,5.559,1.376,34,3.500,1.613,34,3.147,1.115,34
skis,4,4.633,2.137,30,5.719,1.179,32,5.182,1.898,33,6.182,1.113,33,6.364,1.202,33,4.794,1.922,34,3.758,1.498,33,3.061,1.254,33,4.091,0.933,33
skull,5,5.000,1.785,32,4.552,1.567,29,5.188,1.285,32,6.800,0.542,30,6.724,0.518,29,5.667,1.333,27,3.781,1.243,32,3.355,1.357,31,4.808,1.001,26
skunk,5,4.177,2.640,34,3.727,2.206,33,4.727,1.638,33,6.324,1.230,34,6.147,1.167,34,4.909,1.960,33,3.853,1.849,34,2.765,1.214,34,4.969,0.810,32
sky,3,5.606,2.449,33,6.882,1.623,34,4.265,2.266,34,5.257,1.887,35,6.788,0.537,33,6.531,0.866,32,1.618,0.768,34,6.343,1.286,35,3.294,1.072,34
skyline,7,5.030,2.380,33,6.394,1.324,33,5.000,1.749,34,5.743,1.499,35,6.118,1.078,34,5.364,1.322,33,5.118,1.367,34,5.771,1.375,35,4.063,0.966,32
skyscraper,10,4.571,2.309,35,5.057,1.689,35,5.229,2.368,35,6.500,0.814,34,6.600,1.101,35,5.765,1.496,34,4.657,1.013,35,6.171,1.444,35,4.971,1.248,34
slab,4,2.548,1.562,31,4.323,1.089,31,5.182,1.678,33,5.688,1.550,32,5.333,1.795,30,4.656,1.796,32,4.061,1.516,33,3.531,1.854,32,4.750,0.829,32
slack,5,3.206,1.641,34,3.514,1.381,35,4.941,1.349,34,3.559,1.648,34,3.471,1.851,34,4.879,1.552,33,4.657,1.264,35,3.618,1.058,34,4.500,0.883,34
slap,4,5.471,2.428,34,2.529,1.007,34,5.188,2.555,32,5.697,1.167,33,5.912,1.147,34,6.065,1.105,31,3.057,1.194,35,4.182,1.527,33,3.182,1.466,33
slash,5,5.235,2.365,34,3.000,1.515,34,4.939,2.282,33,4.152,1.617,33,4.727,1.503,33,4.500,1.904,32,4.727,1.309,33,4.125,1.386,32,4.943,1.068,35
slaughter,9,5.656,2.605,32,1.438,0.747,32,5.000,2.817,31,5.281,1.328,32,5.242,1.558,33,5.313,1.704,32,5.258,1.367,31,5.290,1.570,31,5.849,0.989,33
slaughterhouse,14,5.600,2.498,35,2.114,1.190,35,4.314,2.649,35,6.286,1.058,35,5.618,1.553,34,3.697,2.096,33,5.429,1.249,35,5.514,1.538,35,5.714,1.030,35
slave,5,5.092,2.641,65,1.554,0.878,65,2.270,2.169,63,5.048,1.568,63,5.563,1.379,64,4.368,1.860,57,4.090,1.047,67,4.152,1.708,66,4.185,1.239,65
sleek,5,5.588,1.629,34,6.484,1.267,31,5.909,1.288,33,2.849,1.158,33,3.606,1.369,33,4.107,1.698,28,5.324,1.206,34,3.424,1.045,33,2.719,1.352,32
sleep,5,5.273,2.810,33,7.758,1.303,33,5.485,2.664,33,4.750,1.521,32,5.936,1.523,31,6.844,0.441,32,1.677,0.830,34,4.273,1.523,33,3.677,1.344,34
sleepy,6,2.697,1.660,33,4.121,1.430,33,3.353,1.643,34,3.382,1.572,34,4.529,1.649,34,6.758,0.429,33,1.824,0.785,34,3.559,1.594,34,3.471,0.882,34
slide,5,4.697,1.850,33,5.441,1.193,34,5.088,1.821,34,5.657,1.286,35,5.286,1.560,35,5.250,1.658,32,2.500,1.219,34,4.061,1.229,33,3.912,0.919,34
slight,6,3.250,1.479,32,4.849,0.925,33,4.125,1.023,32,3.324,1.470,34,3.118,1.922,34,5.303,1.660,33,4.206,1.207,34,2.469,1.346,32,3.594,0.785,32
slight (little),6,3.057,1.567,35,4.882,0.900,34,4.400,1.534,35,3.618,1.645,34,3.636,1.494,33,5.455,1.559,33,4.441,1.518,34,2.290,0.957,31,3.324,0.962,34
slight (offend),6,4.394,1.774,33,3.229,1.017,35,4.706,1.672,34,3.057,1.194,35,2.743,1.250,35,3.353,1.696,34,5.657,1.351,35,4.057,1.218,35,4.286,1.030,35
slime,5,4.194,2.348,31,3.061,1.254,33,4.250,1.090,32,5.419,1.101,31,5.667,1.271,33,3.967,1.494,30,3.406,1.142,32,2.656,1.019,32,4.613,0.830,31
slimy,5,4.057,2.177,35,2.853,0.845,34,4.371,1.758,35,4.686,1.347,35,5.829,1.082,35,4.647,1.954,34,2.771,1.071,35,2.971,1.248,34,5.029,0.910,35
slip,4,4.657,1.835,35,3.514,1.131,35,3.943,1.756,35,4.971,1.521,35,4.829,1.363,35,5.177,1.271,34,2.714,1.209,35,3.457,1.203,35,3.177,1.014,34
slip (mistake),4,4.333,2.344,33,3.000,0.985,33,3.394,1.391,33,3.758,1.371,33,3.455,1.940,33,4.906,1.568,32,3.879,1.008,33,4.000,1.456,33,3.969,0.770,32
slip (notepaper),4,3.382,1.681,34,5.171,0.609,35,4.886,1.389,35,6.324,1.049,34,5.771,1.333,35,4.500,1.851,34,4.029,1.134,35,2.143,1.018,35,3.412,0.878,34
slip (slide),4,4.941,2.209,34,3.912,1.401,34,4.000,1.815,34,4.371,1.551,35,4.829,1.594,35,5.515,1.395,33,2.686,1.389,35,3.394,1.153,33,3.606,1.071,33
slippers,8,3.559,1.834,34,5.788,1.552,33,4.909,1.676,33,6.323,1.118,31,6.294,1.201,34,6.030,1.359,33,2.706,1.249,34,2.824,1.382,34,3.242,1.102,33
slippery,8,4.697,2.022,33,3.600,1.224,35,3.970,1.834,33,3.765,1.516,34,5.257,1.556,35,5.177,1.653,34,2.886,1.304,35,3.412,1.263,34,3.765,0.689,34
slope,5,3.600,1.945,35,5.139,1.032,36,4.147,2.130,34,5.735,1.335,34,6.265,0.816,34,5.406,1.869,32,3.914,1.402,35,4.735,1.400,34,4.194,0.967,36
slow,4,2.636,1.453,33,3.467,0.991,30,3.469,1.541,32,3.387,1.600,31,3.875,2.147,32,6.323,1.147,31,2.182,0.716,33,2.576,1.102,33,3.767,1.174,30
slug,4,2.677,2.191,31,3.719,1.179,32,4.567,1.944,30,6.786,0.558,28,6.690,0.649,29,5.069,1.660,29,3.094,1.100,32,1.613,0.939,31,4.594,0.701,32
slug (hit),4,4.303,1.899,33,3.152,1.184,33,4.909,1.730,33,4.406,1.518,32,4.563,1.819,32,3.563,2.106,32,5.469,1.299,32,3.938,1.171,32,5.625,0.927,32
slug (insect),4,2.471,1.613,34,3.849,1.417,33,5.875,1.746,32,6.727,0.565,33,6.656,0.956,32,5.394,1.808,33,2.485,0.989,33,1.697,1.058,33,4.971,0.891,34
sluggish,8,2.061,1.496,33,2.576,0.889,33,4.303,2.037,33,3.182,1.623,33,3.667,1.682,33,4.258,1.565,31,5.353,0.997,34,3.273,1.081,33,4.939,1.071,33
slum,4,4.065,2.422,31,2.250,1.031,32,3.688,2.053,32,4.875,1.635,32,5.387,1.452,31,3.903,1.784,31,5.613,1.127,31,5.032,1.513,31,4.656,0.888,32
slump,5,2.424,1.303,33,3.294,1.125,34,4.636,1.534,33,3.912,1.560,34,4.364,1.772,33,3.971,1.902,34,4.912,1.197,34,3.182,1.217,33,4.879,0.913,33
slush,5,3.294,1.775,34,4.029,1.014,34,4.636,0.979,33,5.294,1.072,34,5.147,1.438,34,4.546,1.437,33,3.588,1.115,34,3.088,1.245,34,3.677,0.865,34
small,5,3.424,1.826,33,4.886,0.979,35,3.914,2.222,35,3.714,1.860,35,5.171,1.732,35,6.697,0.674,33,1.629,0.865,35,1.886,1.115,35,3.029,0.878,35
smallpox,8,4.118,2.471,34,2.265,1.461,34,3.412,1.881,34,5.529,1.576,34,4.912,1.821,34,4.375,2.043,32,5.265,1.357,34,3.471,1.835,34,4.265,1.009,34
smart,5,6.500,1.819,34,7.800,1.116,35,7.091,1.781,33,2.829,1.748,35,4.000,1.799,34,6.333,0.910,33,3.000,1.306,34,4.971,1.382,34,3.735,0.917,34
smart (intelligent),5,6.324,1.622,34,7.909,0.965,33,6.559,2.017,34,3.200,1.670,35,3.941,1.679,34,6.576,0.605,33,3.057,1.170,35,5.118,1.105,34,3.667,1.385,33
smart (well-dressed),5,5.400,2.073,35,7.171,1.540,35,6.857,2.282,35,4.265,1.578,34,5.457,1.592,35,6.147,1.033,34,3.912,1.597,34,4.200,1.369,35,5.457,1.179,35
smash,5,5.969,2.543,32,2.875,1.053,32,5.938,2.076,32,4.469,1.601,32,5.303,1.446,33,5.552,1.354,29,2.879,1.225,33,4.419,1.661,31,5.500,1.173,32
smear,5,3.636,2.101,33,4.118,1.078,34,5.000,1.531,35,4.818,1.242,33,5.324,1.640,34,4.188,1.424,32,5.029,1.341,35,2.857,1.150,35,3.500,1.399,34
smell,5,4.441,2.440,34,4.265,1.596,34,3.970,1.403,33,4.303,1.930,33,3.206,1.906,34,6.000,1.073,33,2.057,1.068,35,3.800,1.618,35,4.588,1.216,34
smelly,6,3.571,2.004,35,2.353,1.185,34,4.455,1.777,33,4.029,1.562,34,4.618,1.698,34,5.310,1.621,29,1.970,0.937,33,3.563,1.413,32,5.088,1.147,34
smile,5,7.156,1.679,32,8.303,0.870,33,6.839,1.394,31,5.844,1.417,32,6.576,0.740,33,6.800,0.476,30,1.788,0.686,33,4.613,1.474,31,2.750,1.199,32
smiling,7,6.824,1.932,34,8.265,0.949,34,6.353,2.113,34,5.143,1.775,35,6.371,0.831,35,6.400,0.869,35,2.171,0.810,35,4.686,1.347,35,2.714,0.973,35
smoke,5,5.212,2.027,33,3.333,1.589,33,4.438,1.919,32,5.394,1.496,33,6.032,1.031,31,6.231,1.280,26,3.152,1.104,33,4.152,1.306,33,4.613,0.868,31
smoker,6,4.188,2.698,32,2.514,1.381,35,3.514,2.310,35,5.697,1.381,33,6.118,1.157,34,5.581,1.774,31,3.657,1.170,35,3.941,1.552,34,4.758,1.102,33
smooth,6,5.485,1.828,33,6.939,1.071,33,5.400,1.989,35,3.970,1.992,33,5.758,1.393,33,6.125,1.111,32,3.059,1.474,34,3.606,1.127,33,2.455,1.076,33
snack,5,5.029,1.933,34,6.177,1.200,34,5.441,1.459,34,6.118,0.867,34,6.147,0.912,34,6.387,0.605,31,2.118,0.832,34,2.424,1.156,33,4.206,1.106,34
snail,5,2.531,1.346,32,4.645,0.969,31,4.900,1.300,30,6.704,0.656,27,6.815,0.388,27,5.125,1.641,24,2.355,0.785,31,1.710,1.022,31,4.464,1.052,28
snake,5,4.909,2.366,33,3.657,1.620,35,5.257,2.047,35,6.714,0.700,35,6.657,0.630,35,5.647,1.473,34,2.529,0.947,34,3.091,1.621,33,5.200,1.064,35
snaked,6,4.188,1.793,32,3.406,1.195,32,4.355,1.733,31,3.419,1.476,31,3.515,1.351,33,3.182,1.749,33,5.156,1.460,32,3.375,0.893,32,4.533,0.884,30
snap,4,5.323,1.711,31,4.065,0.982,31,5.531,1.541,32,4.097,1.445,31,3.688,1.356,32,4.714,1.578,28,3.094,1.331,32,2.781,1.023,32,4.179,0.889,28
snapped,7,5.000,1.847,34,3.382,1.213,34,4.364,1.755,33,4.182,1.678,33,3.939,1.556,33,5.063,1.456,32,3.853,1.191,34,3.939,1.413,33,3.970,1.087,33
snatch,6,5.548,2.138,31,3.226,1.263,31,4.968,1.892,31,3.188,1.074,32,3.774,1.385,31,3.643,1.630,28,3.484,1.542,31,3.419,0.943,31,3.793,1.214,29
snob,4,4.303,1.714,33,2.853,1.263,34,5.182,1.678,33,3.313,1.590,32,4.382,1.572,34,4.815,1.541,27,4.912,1.067,34,3.849,1.306,33,3.563,1.413,32
snort,5,4.455,2.311,33,3.886,1.304,35,5.029,1.444,35,4.743,1.401,35,4.486,1.519,35,4.912,1.738,34,4.057,1.264,35,3.314,1.115,35,4.735,1.093,34
snow,4,6.629,2.231,35,6.029,1.485,34,4.912,1.946,34,6.514,0.874,35,6.771,0.539,35,6.088,1.172,34,2.000,0.894,35,4.429,1.644,35,3.343,1.094,35
snowman,7,5.824,2.135,34,6.743,1.338,35,6.206,1.605,34,6.371,1.098,35,6.743,0.691,35,5.143,1.791,35,2.229,1.149,35,4.086,1.519,35,5.086,1.556,35
snuggle,7,6.394,2.159,33,8.000,0.921,33,5.242,2.031,33,4.849,1.635,33,5.485,1.395,33,6.000,1.225,32,3.485,1.598,33,4.121,1.591,33,2.182,0.833,33
soak,4,4.000,2.255,35,4.559,1.701,34,4.853,1.629,34,4.714,1.426,35,5.118,1.345,34,5.400,1.418,35,3.177,0.954,34,3.514,1.381,35,3.600,0.991,35
soar,4,5.942,2.365,69,6.939,1.791,66,6.612,1.727,67,3.688,1.391,64,4.540,1.789,63,4.810,1.680,63,4.623,1.217,69,5.167,1.610,66,3.580,1.469,69
sob,3,4.156,2.399,32,2.706,1.340,34,3.371,1.569,35,4.353,1.678,34,5.714,1.426,35,4.971,1.790,34,3.257,1.250,35,3.314,1.469,35,2.697,0.870,33
sober,5,4.303,1.842,66,6.299,1.372,67,6.508,1.993,65,3.809,1.700,68,4.500,1.811,66,6.206,1.057,63,5.687,1.295,67,3.849,1.317,66,4.294,1.164,68
sobriety,8,4.448,2.027,29,5.714,1.359,28,4.724,2.148,29,3.143,1.505,28,2.464,1.322,28,3.625,1.980,32,6.313,1.014,32,4.448,1.302,29,3.607,1.175,28
social,6,5.844,1.938,32,6.781,1.408,32,6.194,2.039,31,2.727,1.188,33,3.400,1.405,30,6.482,0.687,27,4.581,1.158,31,5.219,1.243,32,3.448,0.894,29
socialist,9,4.742,2.314,31,5.290,1.971,31,5.188,2.083,32,3.233,1.745,30,3.367,1.835,30,4.677,1.711,31,6.645,0.542,31,4.733,1.389,30,3.903,1.088,31
society,7,4.853,2.353,34,5.909,1.832,33,4.424,2.413,33,3.515,2.047,33,3.971,1.963,34,6.548,0.664,31,4.971,1.071,34,6.281,1.231,32,3.647,1.082,34
sock,4,2.853,2.102,34,5.429,0.904,35,5.563,1.478,32,6.500,0.916,34,6.647,0.904,34,6.156,1.502,32,1.829,0.609,35,2.206,1.183,34,4.500,1.289,34
sock (clothes),4,3.424,2.202,33,5.485,1.077,33,5.906,1.548,32,6.656,0.956,32,6.849,0.435,33,6.807,0.591,31,1.970,1.058,33,2.121,1.365,33,4.182,1.313,33
sock (hit),4,4.412,2.264,34,3.382,1.515,34,5.281,1.972,32,4.258,1.741,31,4.706,1.563,34,3.697,1.867,33,4.849,1.598,33,3.455,1.373,33,5.387,1.210,31
sofa,4,3.265,2.146,34,5.941,0.968,34,5.588,1.458,34,6.647,0.800,34,6.647,0.936,34,6.375,0.893,32,2.794,0.994,34,4.000,1.894,34,3.727,1.108,33
soft,4,5.029,2.444,35,6.941,0.968,34,5.029,1.963,34,4.857,1.312,35,4.794,1.568,34,6.324,0.962,34,1.743,0.648,35,3.371,1.532,35,2.400,0.869,35
softly,6,4.727,2.192,33,6.485,1.019,33,4.882,1.811,34,3.177,1.361,34,3.559,1.538,34,5.967,1.140,30,2.529,1.091,34,2.529,1.218,34,2.182,1.140,33
soil,4,2.606,1.455,33,5.294,1.318,34,5.235,1.535,34,6.500,0.814,34,6.382,0.805,34,5.167,1.529,30,2.882,1.323,34,3.657,2.110,35,4.471,0.947,34
soil (earth),4,3.606,1.687,33,5.333,1.450,33,5.382,1.591,34,6.286,0.973,35,6.177,0.984,34,5.765,1.373,34,2.829,1.159,35,4.286,1.798,35,4.273,1.052,33
soil (mess up),4,3.314,1.924,35,2.629,1.436,35,3.686,1.982,35,3.353,1.797,34,3.829,1.874,35,4.206,1.922,34,5.029,1.797,35,4.000,1.549,35,4.743,1.024,35
solar,5,5.281,2.154,32,6.581,1.363,31,4.697,1.867,33,4.438,1.657,32,3.968,1.534,31,4.786,1.473,28,5.125,1.023,32,5.968,1.282,31,4.000,0.655,28
soldier,7,5.313,2.555,32,4.813,2.098,32,4.161,2.438,31,6.375,1.166,32,6.719,0.672,32,5.444,1.853,27,3.061,1.347,33,4.281,1.790,32,6.364,0.771,33
sole,4,3.324,1.727,34,5.286,1.136,35,5.294,1.383,34,5.412,1.768,34,5.257,1.730,35,4.581,1.519,31,4.371,1.197,35,3.000,1.242,35,4.152,0.892,33
sole (fish),4,2.906,1.809,32,5.000,0.853,33,4.788,1.273,33,6.118,1.510,34,5.500,1.920,32,3.613,1.861,31,5.618,1.476,34,2.559,1.168,34,3.906,1.071,32
sole (only),4,3.412,1.881,34,4.412,1.417,34,5.333,2.127,33,3.412,1.682,34,3.618,1.766,34,4.382,1.766,34,4.941,1.494,34,2.909,1.621,33,3.882,1.078,34
sole (shoe),4,2.516,1.604,31,5.000,0.492,33,5.063,1.248,32,6.250,1.118,32,6.455,0.891,33,5.546,1.539,33,3.563,1.478,32,2.813,1.130,32,4.094,0.879,32
solemn,6,2.906,1.665,32,3.750,1.500,32,3.500,1.561,32,2.548,1.073,31,3.250,1.521,32,4.300,1.676,30,5.452,1.187,31,3.625,1.364,32,4.519,0.918,27
solid,5,3.824,1.806,34,5.629,0.929,35,5.853,1.683,34,5.559,1.479,34,5.029,1.748,35,5.727,1.162,33,3.629,1.149,35,4.257,1.295,35,4.886,1.063,35
solution,8,4.879,1.903,33,7.394,1.179,33,6.706,1.506,34,3.121,1.754,33,3.125,1.763,32,5.906,1.331,32,4.429,1.202,35,4.970,1.314,33,3.618,0.687,34
solution (answer),8,5.152,2.376,33,7.303,1.403,33,6.758,1.907,33,3.182,1.696,33,3.471,1.882,34,6.226,0.906,31,4.424,1.349,33,5.125,1.244,32,4.257,1.317,35
solution (chemical),8,3.882,1.997,34,5.088,1.121,34,4.882,1.694,34,5.735,1.379,34,5.000,1.698,34,4.794,1.694,34,6.029,0.954,34,3.667,1.570,33,4.677,0.931,34
son,3,4.229,2.587,35,6.857,1.376,35,5.886,2.081,35,6.029,1.715,35,5.857,1.496,35,6.200,1.348,35,2.229,0.959,35,3.818,1.898,33,6.412,0.844,34
sonar,5,3.679,1.891,28,5.393,1.047,28,5.233,1.283,30,4.643,1.420,28,3.778,1.853,27,3.000,1.809,33,6.200,0.980,30,4.065,1.390,31,4.533,0.921,30
song,4,6.265,1.820,34,7.206,1.278,34,5.706,1.637,34,4.788,1.754,33,4.906,1.809,32,6.667,0.586,33,2.088,0.742,34,4.029,1.505,34,2.758,1.129,33
sonic,5,5.567,1.783,30,5.357,1.043,28,5.567,1.499,30,3.258,1.244,31,2.933,1.652,30,3.414,1.791,29,4.968,1.470,31,4.345,1.560,29,4.885,1.086,26
sonnet,6,4.516,2.123,31,6.061,1.347,33,5.000,1.348,33,4.656,1.670,32,3.939,1.858,33,3.697,2.153,33,6.091,1.026,33,3.500,1.369,32,3.125,1.192,32
soothe,6,4.677,2.632,34,7.588,0.878,34,5.571,2.018,35,3.057,1.264,35,3.677,1.675,34,5.029,1.636,34,4.029,1.404,35,3.743,1.203,35,2.286,0.943,35
soothing,8,4.771,2.392,35,7.629,1.017,35,4.571,2.182,35,3.229,1.416,35,3.543,1.556,35,5.257,1.360,35,4.429,1.271,35,3.853,1.088,34,2.177,1.124,34
sore,4,5.212,2.520,33,2.849,1.559,33,3.546,1.597,33,3.576,1.415,33,3.879,1.572,33,6.065,1.294,31,2.485,1.459,33,4.188,1.550,32,3.879,0.977,33
sorrow,6,3.657,2.495,35,2.061,1.043,33,3.600,2.114,35,2.765,1.554,34,3.600,1.727,35,4.788,1.871,33,5.057,1.094,35,4.457,1.696,35,3.314,1.115,35
soul,4,5.939,2.201,33,7.088,1.597,34,5.394,2.088,33,2.088,1.721,34,2.912,1.946,34,5.250,1.768,32,4.171,1.464,35,4.485,1.777,33,2.882,1.051,34
soup,4,3.875,2.355,32,5.788,1.148,33,5.824,1.424,34,6.188,1.424,32,6.294,0.986,34,6.375,0.820,32,2.441,0.976,34,2.697,1.243,33,3.333,1.064,33
sour,4,3.500,2.018,34,3.471,1.266,34,4.543,1.627,35,3.971,1.797,35,4.257,1.810,35,5.531,1.541,32,2.971,1.183,35,3.324,1.322,34,4.029,0.822,34
source,6,3.686,1.909,35,5.639,1.109,36,5.429,1.536,35,3.629,1.605,35,3.257,1.778,35,5.281,1.841,32,4.806,1.350,36,4.057,1.473,35,4.333,1.054,36
sovereign,9,4.133,1.928,30,5.200,1.327,30,5.467,2.187,30,4.100,1.868,30,4.517,2.078,29,3.182,2.022,33,5.938,1.345,32,5.172,1.391,29,4.393,1.345,28
sow,3,3.242,1.538,33,5.273,1.262,33,5.419,1.622,31,4.636,1.888,33,4.774,1.601,31,4.219,1.691,32,4.382,1.495,34,3.182,1.403,33,3.188,1.158,32
soya,4,3.353,1.908,34,5.206,0.719,34,4.818,1.527,33,5.235,1.716,34,5.030,2.037,33,4.455,1.519,33,5.743,1.179,35,2.647,1.258,34,3.333,0.910,33
spa,3,5.333,2.704,33,7.063,1.321,32,5.807,1.874,31,5.871,1.263,31,6.200,0.792,30,5.000,1.884,31,4.758,1.181,33,4.031,1.262,32,2.000,0.970,34
space,5,4.686,2.201,35,5.794,1.278,34,4.457,2.272,35,3.647,2.261,34,4.543,2.260,35,6.031,1.262,32,3.086,1.156,35,6.059,1.626,34,4.758,1.016,33
space (galaxies),5,6.765,2.157,34,6.500,1.399,34,3.912,2.344,34,4.941,1.893,34,5.853,1.556,34,6.029,1.071,34,3.382,0.908,34,6.471,1.169,34,5.059,0.938,34
space (room),5,4.343,1.851,35,5.824,0.923,34,5.171,1.483,35,4.529,1.913,34,5.143,1.710,35,5.941,1.474,34,2.829,1.320,35,4.800,1.770,35,3.912,0.818,34
spaceship,9,6.273,1.927,33,5.941,1.514,34,5.382,1.749,34,6.029,1.524,34,6.455,0.924,33,5.515,1.844,33,2.882,1.182,34,5.765,1.664,34,5.485,1.131,33
spade,5,3.633,1.683,30,4.750,0.901,32,5.533,1.431,30,6.419,0.872,31,6.333,1.164,30,4.500,1.803,28,3.194,1.306,31,3.097,1.174,31,4.926,0.813,27
spade (cards),5,3.969,2.243,32,5.382,0.940,34,5.364,1.573,33,6.206,0.932,34,6.353,0.967,34,4.758,1.615,33,3.424,1.156,33,2.114,1.063,35,4.794,1.207,34
spade (shovel),5,3.242,1.793,33,4.758,0.889,33,5.324,1.509,34,6.529,0.696,34,6.324,1.130,34,5.455,1.499,33,2.886,1.469,35,3.030,1.507,33,4.938,0.864,32
spank,5,6.571,1.990,35,3.886,1.982,35,5.029,2.803,35,4.529,1.819,34,5.235,1.646,34,4.576,1.810,33,4.114,2.122,35,3.886,1.469,35,4.314,1.526,35
spanner,7,2.750,1.696,32,4.875,1.244,32,5.581,1.498,31,6.719,0.572,32,6.688,0.583,32,5.276,1.617,29,3.606,1.229,33,2.419,1.409,31,5.594,1.114,32
spark,5,6.629,2.001,35,6.303,1.467,33,5.629,1.958,35,5.588,1.331,34,5.714,1.406,35,5.500,1.480,34,4.086,1.025,35,3.086,1.795,35,4.182,1.167,33
sparkle,7,6.529,2.159,34,7.514,1.339,35,5.818,1.623,33,3.939,1.841,33,6.032,0.897,31,5.576,1.303,33,2.647,0.997,34,3.387,1.538,31,2.059,1.056,34
speak,5,4.853,2.277,34,5.906,1.182,32,6.824,1.671,34,4.618,1.815,34,4.441,1.866,34,6.364,0.810,33,2.324,1.206,34,4.063,1.059,32,3.455,0.820,33
speaker,7,4.063,1.999,32,5.758,1.102,33,6.129,1.211,31,5.563,1.499,32,5.636,1.202,33,6.194,1.060,31,3.909,1.357,33,4.387,1.236,31,4.182,0.903,33
speaker (amplifier),7,5.086,2.196,35,5.714,1.161,35,5.743,1.574,35,6.314,0.979,35,6.303,0.904,33,5.657,1.492,35,4.286,1.446,35,5.029,1.524,34,4.829,0.941,35
speaker (orator),7,4.818,2.315,33,5.912,1.197,34,6.091,1.990,33,5.156,1.679,32,4.727,1.601,33,5.094,2.037,32,4.794,1.389,34,4.576,1.156,33,4.625,0.992,32
spear,5,5.844,2.033,32,3.273,1.399,33,5.879,2.143,33,6.091,1.525,33,6.424,1.207,33,5.188,1.944,32,3.882,1.105,34,4.061,1.536,33,5.529,1.266,34
special,7,6.824,1.317,34,7.727,1.188,33,6.088,1.652,34,2.206,1.207,34,3.000,1.576,33,6.313,0.726,32,2.471,0.977,34,5.382,1.164,34,2.909,0.900,33
speciality,10,5.576,2.270,33,7.235,1.238,34,6.265,1.787,34,2.943,1.603,35,2.714,1.406,35,5.182,1.507,33,5.471,1.242,34,4.281,1.644,32,3.286,1.209,35
spectacular,11,7.970,1.058,33,8.382,0.768,34,6.818,1.381,33,2.188,1.130,32,3.000,1.677,32,5.400,1.519,30,5.029,0.923,34,6.032,1.000,31,3.618,0.875,34
speech,6,5.333,1.964,33,6.063,1.171,32,6.882,1.567,34,4.667,1.700,33,4.303,1.962,33,6.394,0.983,33,3.303,1.337,33,4.794,1.324,34,3.647,1.082,34
speed,5,7.125,1.596,32,5.485,1.459,33,6.933,1.093,30,3.469,1.541,32,4.750,1.299,32,5.821,1.071,28,3.000,1.016,31,4.968,1.231,31,5.167,1.036,30
speedy,6,5.771,1.868,35,6.400,1.200,35,6.235,1.956,34,3.941,1.327,34,4.273,1.728,33,5.438,1.298,32,3.400,0.962,35,4.152,1.351,33,4.588,1.216,34
spell,5,4.469,2.264,32,5.514,1.381,35,5.441,1.612,34,3.857,2.140,35,3.771,1.605,35,5.438,1.657,32,2.629,0.796,35,3.771,1.333,35,3.515,0.925,33
spell (alphabet),5,3.941,1.846,34,5.588,0.878,34,5.657,1.788,35,4.429,1.479,35,3.857,2.002,35,5.800,1.618,35,2.286,0.700,35,3.543,1.227,35,3.971,0.891,34
spell (magical),5,6.657,1.956,35,6.829,1.978,35,5.457,2.383,35,2.429,1.695,35,4.229,1.884,35,5.029,2.022,34,2.400,1.126,35,4.500,1.595,34,2.886,1.347,35
spell (time period),5,3.636,2.057,33,4.879,1.008,33,5.000,1.576,33,2.758,1.349,33,2.219,1.452,32,5.030,1.817,33,4.758,1.207,33,3.939,1.516,33,3.515,1.019,33
spelling,8,3.400,1.711,35,5.371,1.197,35,5.314,1.469,35,3.735,1.820,34,3.514,1.680,35,6.029,1.134,35,2.886,0.666,35,4.057,1.241,35,3.686,0.574,35
sperm,5,5.353,2.028,34,5.441,1.288,34,5.765,2.426,34,6.429,1.103,35,5.800,1.410,35,5.394,1.722,33,6.057,1.040,35,2.514,1.977,35,6.600,0.800,35
sphere,6,4.452,1.965,31,5.656,0.922,32,5.344,1.107,32,5.242,1.843,33,6.000,0.950,31,4.567,1.687,30,4.323,1.254,31,4.031,1.262,32,3.733,0.727,30
spherical,9,3.969,1.776,32,5.226,0.941,31,4.818,0.968,33,4.871,1.791,31,5.697,1.291,33,4.438,1.657,32,5.500,1.194,34,3.750,1.346,32,3.727,1.052,33
spider,6,4.576,2.523,33,3.677,1.366,34,5.030,1.732,33,6.677,0.716,34,6.794,0.472,34,6.455,0.988,33,1.971,0.878,35,2.324,1.890,34,4.429,1.379,35
spin,4,5.382,2.029,34,5.314,1.166,35,5.912,1.837,34,4.441,1.648,34,5.412,1.593,34,5.849,1.690,33,2.639,1.337,36,3.314,1.115,35,3.914,1.052,35
spinach,7,3.152,1.725,33,5.125,1.691,32,4.970,1.487,33,6.667,0.765,33,6.531,0.749,32,5.844,1.502,32,3.333,1.198,33,2.375,1.244,32,4.576,0.954,33
spine,5,3.882,1.906,34,5.606,1.254,33,5.697,1.547,33,6.529,0.813,34,6.265,1.267,34,5.839,1.370,31,4.147,1.061,34,3.697,1.507,33,3.969,0.918,32
spire,5,4.129,2.136,31,5.324,1.021,34,5.281,1.397,32,5.844,1.460,32,5.531,1.414,32,3.455,1.725,33,5.061,1.391,33,4.903,1.784,31,4.588,1.141,34
spirit,6,6.375,1.495,32,6.875,1.269,32,6.091,2.021,33,2.469,1.887,32,3.290,2.188,31,5.290,1.954,31,3.909,1.288,33,5.156,1.603,32,3.382,1.306,34
spirit (drink),6,5.971,2.229,34,5.394,1.434,33,5.118,1.997,34,6.235,0.807,34,6.114,0.949,35,6.000,1.287,35,5.857,1.046,35,3.118,1.641,34,3.971,1.558,35
spirit (ghost),6,5.636,2.626,33,4.088,1.579,34,4.118,2.097,34,2.912,2.005,34,4.765,2.184,34,5.242,1.939,33,4.235,1.456,34,4.235,1.535,34,3.788,1.273,33
spirit (intention),6,5.629,2.058,35,6.824,1.248,34,6.714,1.631,35,2.171,1.298,35,2.943,1.788,35,5.147,1.478,34,4.857,1.476,35,5.171,1.363,35,3.324,1.156,34
spirit (soul),6,5.647,2.577,34,7.029,1.505,34,5.853,2.277,34,1.706,1.072,34,3.147,1.912,34,5.353,1.643,34,4.588,1.437,34,4.941,1.798,34,2.909,1.026,33
spit,4,3.813,2.228,32,2.697,1.243,33,5.500,2.062,34,6.029,0.878,35,6.029,1.230,35,4.912,1.616,34,2.758,1.232,33,2.600,1.357,35,5.618,0.971,34
split,5,3.879,1.552,33,4.091,1.190,33,4.086,1.339,35,4.118,1.586,34,4.686,1.635,35,5.212,1.754,33,3.235,1.190,34,3.061,1.229,33,4.000,0.603,33
sponge,6,3.314,1.720,35,5.200,0.855,35,5.171,1.699,35,6.029,1.248,34,6.294,0.956,34,6.156,1.326,32,2.629,0.897,35,2.500,1.312,34,3.235,0.909,34
sponsor,7,4.094,2.269,32,6.290,1.349,31,4.903,1.653,31,3.781,1.536,32,3.452,1.542,31,4.710,1.726,31,4.970,1.267,33,4.387,1.517,31,4.515,0.989,33
spooky,6,5.621,1.973,29,3.844,1.543,32,4.129,1.718,31,2.546,1.416,33,3.690,1.704,29,4.903,1.510,31,3.303,1.114,33,4.156,0.939,32,4.367,0.875,30
spoon,5,3.313,1.648,32,5.500,0.791,32,5.813,1.488,32,6.862,0.433,29,6.731,0.444,26,6.536,0.680,28,1.875,0.893,32,2.031,1.159,32,3.719,0.514,32
sport,5,5.059,2.376,34,6.314,1.833,35,6.029,1.844,35,5.706,1.296,34,5.886,1.508,35,6.424,0.889,33,2.714,0.913,35,4.714,1.364,35,5.486,0.937,35
sports,6,5.424,2.400,33,6.324,1.585,34,5.656,1.632,32,5.324,1.300,34,5.294,1.296,34,6.281,1.231,32,2.677,0.865,34,5.212,1.365,33,5.455,0.956,33
spot,4,3.750,1.785,32,3.938,1.088,32,4.500,0.992,30,5.531,1.089,32,5.600,1.519,30,5.917,1.077,24,3.000,1.047,31,2.133,1.284,30,4.000,0.695,29
spot (pimple),4,2.912,2.241,34,2.735,1.379,34,3.882,1.549,34,6.546,0.742,33,6.364,0.881,33,6.030,1.243,33,4.382,1.213,34,2.333,1.223,33,4.000,1.331,35
spot (stain),4,3.219,1.781,32,3.844,0.565,32,4.581,1.101,31,5.906,1.308,32,6.125,0.992,32,5.625,1.709,32,3.097,1.304,31,2.000,1.047,31,3.879,1.008,33
spouse,6,5.571,2.296,35,7.000,1.690,35,5.257,1.537,35,5.471,1.702,34,5.606,1.434,33,4.849,1.844,33,5.457,1.338,35,4.314,1.450,35,3.257,1.610,35
spray,5,3.882,1.859,34,4.941,0.968,34,5.206,1.158,34,5.452,1.214,31,5.286,1.766,35,5.581,1.239,31,3.118,0.758,34,3.457,1.480,35,3.559,1.006,34
spread,6,4.394,1.890,33,5.188,0.950,32,5.441,1.479,34,4.000,1.714,32,4.818,1.914,33,6.000,1.211,30,3.229,1.416,35,3.938,1.368,32,4.200,1.090,35
spread (food),6,4.177,2.007,34,5.941,1.187,34,5.206,1.231,34,5.735,1.481,34,6.088,1.095,34,5.382,1.372,34,3.500,1.243,34,3.182,1.424,33,3.647,1.160,34
spread (open),6,5.000,2.326,34,5.735,1.267,34,5.200,1.770,35,3.971,1.844,35,4.371,1.806,35,5.177,1.599,34,4.485,1.395,33,4.576,1.776,33,3.571,1.178,35
spree,5,6.067,2.016,30,4.733,1.436,30,5.931,1.760,29,3.033,1.251,30,3.065,1.523,31,3.321,1.712,28,5.065,1.045,31,4.467,1.648,30,3.200,1.549,25
spring,6,6.313,1.944,32,7.118,1.409,34,5.618,1.553,34,5.500,1.312,34,5.971,1.361,34,6.242,1.156,33,2.647,0.967,34,5.000,1.515,34,2.849,1.077,33
spring (coil),6,4.500,2.213,34,5.294,0.787,34,4.971,1.543,34,6.273,1.262,33,6.469,1.145,32,5.059,1.765,34,4.057,1.120,35,2.849,1.617,33,4.333,1.172,33
spring (jump),6,5.576,1.859,33,6.143,1.199,35,5.429,1.573,35,4.743,1.662,35,5.286,1.232,35,4.849,1.579,33,3.600,1.625,35,4.147,1.438,34,3.714,0.848,35
spring (season),6,7.294,1.563,34,7.114,1.450,35,5.343,2.124,35,5.314,1.190,35,6.235,0.941,34,6.229,1.244,35,2.400,0.800,35,5.324,1.206,34,2.559,1.090,34
spur,4,4.600,2.139,30,5.276,1.229,29,5.552,1.452,29,3.677,1.594,31,3.419,1.582,31,2.967,1.643,30,5.581,1.130,31,3.000,1.342,30,4.778,0.994,27
spurs,5,4.394,2.014,33,4.281,1.152,32,5.242,1.558,33,5.844,1.439,32,5.364,1.514,33,3.471,1.882,34,4.882,1.491,34,3.029,1.485,34,5.303,0.937,33
squad,5,4.688,1.878,32,5.273,1.399,33,5.382,1.783,34,5.030,1.337,33,4.656,1.215,32,4.100,1.795,30,4.849,1.019,33,5.188,1.130,32,5.531,1.274,32
square,6,2.515,1.579,33,4.939,0.547,33,4.906,1.234,32,6.125,1.474,32,6.500,0.935,32,6.000,1.601,32,2.212,0.807,33,3.303,1.679,33,4.879,1.037,33
squash,6,4.343,1.881,35,4.200,1.116,35,5.543,1.746,35,5.057,1.585,35,5.143,1.588,35,4.743,1.778,35,3.343,1.094,35,3.229,1.311,35,4.206,0.900,34
squash (crush),6,5.029,2.478,35,3.441,1.265,34,4.800,2.149,35,4.529,1.356,34,4.629,1.774,35,4.849,1.909,33,3.147,1.353,34,4.121,1.430,33,5.147,1.141,34
squash (sport),6,4.394,1.969,33,5.250,1.346,32,5.531,1.323,32,5.710,1.349,31,6.063,1.197,32,4.313,2.068,32,5.606,1.153,33,3.294,1.466,34,4.618,1.329,34
squash (vegetable),6,2.727,1.503,33,5.177,0.890,34,5.029,1.298,35,6.735,0.503,34,6.200,1.190,35,4.371,2.112,35,4.600,1.497,35,2.971,1.361,34,3.912,0.702,34
squat,5,4.543,2.247,35,4.943,1.453,35,5.059,2.014,34,5.417,1.441,36,5.647,1.453,34,5.758,1.558,33,4.686,1.563,35,3.265,1.335,34,3.694,1.506,36
squat (crouch),5,4.485,2.231,33,4.677,0.894,31,4.636,1.514,33,5.061,1.575,33,5.606,1.391,33,4.844,1.641,32,4.333,1.551,33,2.688,1.044,32,4.031,1.531,32
squat (short),5,3.353,1.678,34,4.364,1.068,33,4.588,1.375,34,4.265,1.441,34,4.849,1.690,33,4.061,2.059,33,5.265,1.290,34,2.455,0.988,33,4.281,1.096,32
squeeze,7,6.382,1.749,34,5.971,1.483,35,5.697,2.222,33,4.529,1.649,34,5.441,1.397,34,5.576,1.303,33,2.794,0.932,34,3.529,1.500,34,3.875,1.166,32
squid,5,3.807,2.007,31,4.546,0.956,33,5.125,1.293,32,6.697,0.577,33,6.531,0.901,32,5.063,1.731,32,3.818,1.167,33,3.065,1.366,31,4.667,1.119,33
squirrel,8,4.200,2.303,35,5.971,0.954,34,5.114,1.582,35,6.559,0.774,34,6.677,0.580,34,5.515,1.480,33,2.353,0.800,34,2.206,1.389,34,3.424,0.889,33
stab,4,6.182,2.430,33,1.853,1.331,34,4.059,2.566,34,5.177,1.424,34,5.788,1.320,33,5.667,1.470,33,4.206,1.389,34,4.441,1.630,34,5.324,0.830,34
stack,5,3.433,1.687,30,5.344,0.690,32,5.344,1.079,32,5.182,1.266,33,4.969,1.311,32,4.107,1.448,28,3.875,1.023,32,3.710,1.610,31,4.414,1.099,29
stadium,7,4.265,2.524,34,5.829,1.383,35,5.229,1.587,35,6.343,1.094,35,6.571,0.803,35,5.794,1.367,34,3.824,1.543,34,5.824,1.723,34,5.471,0.915,34
staff,5,3.294,1.707,34,5.147,1.375,34,3.879,1.701,33,5.882,1.051,34,5.324,1.366,34,6.375,0.893,32,4.088,1.597,34,4.088,1.560,34,4.000,0.804,34
staff (stick),5,3.735,2.133,34,5.114,1.115,35,6.030,1.962,33,6.229,1.197,35,5.912,1.358,34,3.943,1.912,35,4.455,1.671,33,3.371,1.333,35,5.273,0.750,33
staff (workforce),5,3.879,1.950,33,5.242,1.207,33,4.647,2.071,34,5.618,1.138,34,5.294,1.506,34,5.471,1.649,34,4.714,1.161,35,4.677,1.675,34,4.324,0.865,34
stag,4,5.710,1.971,31,5.903,1.118,31,5.897,1.826,29,6.429,1.178,28,5.964,1.267,28,4.069,1.639,29,4.742,1.502,31,4.625,1.536,32,6.133,0.846,30
stage,5,5.226,2.296,31,5.515,1.351,33,5.333,1.739,30,6.000,1.061,32,6.000,1.065,30,5.714,1.250,28,3.156,0.870,32,4.625,1.536,32,3.621,1.031,29
stagecoach,10,2.912,1.597,34,5.061,1.013,33,4.818,1.585,33,5.758,1.280,33,5.576,1.349,33,4.375,2.103,32,5.424,1.457,33,4.970,1.605,33,4.765,1.002,34
stagnant,8,3.069,2.273,29,3.071,1.280,28,3.857,1.355,28,3.267,1.672,30,3.452,1.915,31,3.667,1.938,30,6.065,1.162,31,3.621,1.400,29,4.807,1.060,31
stain,5,3.485,1.786,66,3.303,0.984,66,4.412,1.298,68,5.594,1.195,64,5.970,1.029,66,5.645,1.079,62,3.677,1.049,68,2.758,1.393,66,3.862,0.943,65
stake,5,4.758,2.230,33,4.324,1.470,34,5.177,1.562,34,4.758,1.706,33,3.909,1.944,33,4.188,1.740,32,5.057,1.286,35,3.613,1.640,31,5.000,1.173,32
stake (investment),5,3.697,2.263,33,5.059,1.474,34,4.943,1.897,35,3.912,1.755,34,2.818,1.585,33,3.697,1.930,33,6.059,1.110,34,5.091,1.138,33,5.353,0.871,34
stake (wooden),5,3.875,2.233,32,4.063,1.298,32,5.387,1.735,31,6.419,0.908,31,6.387,0.748,31,4.250,1.820,32,4.767,1.606,30,3.567,1.585,30,4.938,0.827,32
stale,5,2.548,1.073,31,2.903,0.995,31,4.333,1.193,30,3.813,1.261,32,3.750,1.479,32,4.964,1.239,28,4.032,1.332,31,3.161,1.394,31,4.333,0.720,27
stall,5,2.771,1.396,35,4.629,1.017,35,4.824,0.821,34,4.912,1.579,34,4.943,1.567,35,4.313,1.333,32,4.057,1.218,35,3.647,1.026,34,4.200,0.980,35
stall (hesitate),5,3.970,1.850,33,3.771,0.988,35,3.818,1.290,33,3.121,1.719,33,3.353,1.797,34,4.781,1.763,32,4.857,1.150,35,3.515,1.104,33,3.727,0.962,33
stall (kiosk),5,3.484,1.500,31,5.188,1.130,32,4.968,1.636,31,5.879,1.387,33,5.882,1.529,34,5.129,1.661,31,4.382,1.394,34,3.636,1.453,33,4.235,1.238,34
stallion,8,5.882,1.875,34,5.971,1.465,34,5.941,1.697,34,6.441,0.847,34,6.206,1.324,34,4.152,1.828,33,4.882,1.255,34,4.971,1.706,34,6.364,0.771,33
stammer,7,4.344,1.725,32,3.719,1.096,32,3.133,1.056,30,4.300,1.320,30,3.500,1.541,32,3.750,1.724,28,4.750,1.118,32,3.645,0.935,31,4.433,0.761,30
stamp,5,3.516,1.794,31,5.219,1.053,32,5.161,1.416,31,6.333,0.869,30,6.483,1.071,29,5.556,1.474,27,3.313,1.210,32,1.839,1.298,31,4.143,0.639,28
stance,6,4.514,2.383,35,5.618,1.351,34,6.529,1.959,34,3.618,1.783,34,3.886,1.617,35,4.706,1.741,34,5.529,1.169,34,4.647,1.570,34,5.000,1.111,34
stand,5,4.188,1.944,32,5.333,0.876,33,6.323,1.446,31,4.226,1.698,31,4.853,1.309,34,5.933,1.289,30,2.647,1.026,34,3.781,1.053,32,4.367,0.752,30
staple,6,2.765,1.664,34,5.091,0.753,33,5.471,1.169,34,6.147,1.331,34,5.758,1.478,33,5.455,1.458,33,3.882,1.182,34,2.412,1.396,34,4.471,0.848,34
staple (mainstay),6,3.100,1.446,30,5.300,1.187,30,4.936,1.190,31,4.037,1.478,27,3.357,1.913,28,3.559,1.850,34,5.500,1.544,30,3.857,1.245,28,3.933,0.964,30
staple (stationery),6,2.706,1.887,34,4.943,0.232,35,5.114,1.237,35,6.571,1.077,35,6.514,0.937,35,6.000,1.265,35,3.886,0.979,35,2.086,1.228,35,4.394,0.694,33
stapler,7,3.000,1.707,35,4.853,0.493,34,5.765,1.733,34,6.743,0.498,35,6.647,0.836,34,6.029,1.276,35,3.543,0.840,35,2.114,1.008,35,4.647,0.967,34
star,4,6.600,1.377,35,7.343,1.308,35,5.382,1.925,34,6.229,1.197,35,6.588,0.943,34,6.324,0.962,34,1.971,0.910,35,4.600,2.207,35,2.588,1.166,34
star (celebrity),4,5.697,2.599,33,5.576,1.985,33,5.485,2.217,33,4.667,2.010,33,5.667,1.407,33,5.844,1.523,32,3.758,1.303,33,4.849,1.828,33,2.606,1.071,33
star (sky),4,5.600,1.915,35,7.235,1.330,34,5.086,1.795,35,6.000,1.393,34,6.743,0.498,35,6.333,1.005,33,2.229,1.267,35,4.429,2.259,35,2.914,1.204,35
stare,5,5.387,1.735,31,3.781,1.340,32,4.656,1.796,32,4.065,1.190,31,4.781,1.218,32,5.556,1.133,27,3.152,0.892,33,3.469,1.323,32,4.067,1.237,30
starfish,8,4.171,2.249,35,5.706,1.226,34,5.697,1.623,33,6.286,1.322,35,6.647,0.723,34,5.000,1.985,33,2.771,1.221,35,2.265,1.171,34,2.912,1.172,34
stark,5,4.267,1.914,30,4.129,1.519,31,4.871,1.601,31,3.655,1.396,29,2.700,1.441,30,3.794,1.875,34,5.968,1.062,31,3.533,1.648,30,4.643,1.076,28
start,5,5.129,1.680,31,6.290,1.300,31,6.548,1.364,31,3.182,1.445,33,3.438,1.619,32,6.407,0.913,27,2.258,0.879,31,4.233,1.407,30,4.074,0.466,27
startle,7,6.281,2.308,32,3.686,1.090,35,3.677,1.727,34,3.727,1.483,33,4.457,1.762,35,4.818,1.641,33,4.571,1.202,35,3.706,1.582,34,3.485,0.925,33
starve,6,4.600,2.610,35,1.857,1.417,35,3.429,2.233,35,5.206,1.641,34,4.686,1.909,35,6.212,1.037,33,3.583,1.382,36,4.324,1.905,34,3.743,1.338,35
starving,8,4.813,2.530,32,2.030,1.446,33,3.000,1.891,33,3.750,1.601,32,4.788,1.903,33,6.182,1.242,33,2.970,0.904,33,5.424,1.393,33,4.031,0.770,32
statue,6,4.029,2.036,34,5.500,1.036,34,5.441,1.479,34,6.559,0.881,34,6.188,1.210,32,5.719,1.644,32,3.088,0.702,34,5.303,1.381,33,4.647,1.370,34
status,6,5.500,1.719,34,5.706,1.226,34,5.971,2.007,34,3.059,1.798,34,3.471,1.595,34,5.344,1.553,32,5.143,1.312,35,5.118,1.022,34,4.969,1.447,32
statute,7,3.484,1.812,31,5.000,1.051,29,5.067,1.861,30,4.464,1.762,28,3.643,2.191,28,3.636,2.158,33,5.867,1.455,30,4.556,1.227,27,4.633,0.983,30
stay,4,3.471,2.018,34,5.667,1.119,33,4.829,1.715,35,3.500,1.632,34,2.943,1.433,35,6.094,0.980,32,2.400,1.047,35,3.912,1.269,34,3.912,0.887,34
steak,5,5.273,2.609,33,6.091,2.065,33,6.065,1.564,31,6.633,0.547,30,6.552,0.723,29,5.621,1.298,29,4.094,1.155,32,3.406,1.558,32,5.931,0.785,29
steal,5,5.706,2.230,34,2.235,0.909,34,5.970,2.329,33,4.029,1.706,34,4.546,1.616,33,5.818,1.466,33,3.265,1.267,34,4.471,1.613,34,4.912,0.742,34
stealth,7,5.313,1.776,32,5.188,1.509,32,6.000,1.826,33,2.839,1.394,31,3.781,1.691,32,4.394,1.890,33,5.500,1.144,34,3.677,1.429,34,4.563,0.998,32
steam,5,4.419,1.810,31,5.281,0.800,32,5.031,1.380,32,5.424,1.518,33,5.594,1.271,32,5.633,1.224,30,3.438,0.998,32,3.594,1.497,32,4.321,0.928,28
steel,5,3.727,2.164,33,4.912,1.358,34,5.455,1.760,33,6.364,1.010,33,5.794,1.346,34,5.455,1.597,33,4.294,1.340,34,4.424,1.577,33,5.303,1.218,33
steep,5,4.908,1.975,65,3.746,1.151,67,4.262,1.659,61,4.493,1.520,67,5.354,1.386,65,4.864,1.578,59,3.833,1.321,66,4.742,1.385,66,4.617,0.798,60
steer,5,4.303,1.850,33,5.121,1.008,33,5.706,2.022,34,4.177,1.617,34,4.382,1.456,34,5.063,1.298,32,3.714,1.322,35,3.324,1.254,34,4.813,1.102,32
steer (cows),5,3.172,2.052,29,5.333,0.830,30,5.407,1.790,27,5.138,1.613,29,5.214,1.820,28,2.546,1.811,33,5.607,1.611,28,4.035,1.450,29,4.857,1.245,28
steer (direct),5,4.094,1.756,32,5.563,1.273,32,6.645,2.056,31,3.909,1.602,33,3.576,1.843,33,5.688,1.261,32,4.097,1.279,31,3.967,1.224,30,5.000,0.935,32
stem,4,3.636,2.042,33,5.353,0.904,34,5.343,1.218,35,5.970,1.141,33,6.029,1.043,34,5.063,1.540,32,3.771,1.289,35,2.829,1.612,35,3.471,0.776,34
stem (origin),4,3.844,2.017,32,5.735,1.146,34,4.710,1.169,31,3.613,1.640,31,2.531,1.369,32,3.849,1.811,33,5.629,1.289,35,4.118,1.623,34,3.941,0.938,34
stem (plant),4,3.000,2.151,35,5.273,1.188,33,5.294,1.486,34,6.091,1.026,33,6.152,1.184,33,4.971,1.917,34,4.000,1.590,34,3.063,1.298,32,3.394,0.919,33
stench,6,4.250,2.264,32,2.606,1.254,33,4.387,1.407,31,4.125,1.635,32,4.344,1.725,32,4.656,1.779,32,4.469,1.145,32,4.742,1.458,31,4.970,1.193,33
stereotype,10,4.343,2.216,35,2.912,1.483,34,3.618,2.044,34,3.200,1.687,35,4.114,2.122,35,5.824,1.070,34,5.714,0.913,35,4.886,1.545,35,3.743,1.130,35
stern,5,4.265,2.105,34,3.333,1.064,33,5.242,2.089,33,3.000,1.391,31,4.029,1.682,35,4.667,1.770,33,4.714,1.300,35,4.394,1.301,33,4.849,1.395,33
stern (attitude),5,4.938,2.045,32,3.394,1.841,33,5.531,2.692,32,3.000,1.595,33,3.697,1.867,33,5.242,1.371,33,5.000,1.498,33,4.000,1.436,33,4.771,1.640,35
stern (ship),5,3.546,2.105,33,5.000,0.985,33,5.182,1.833,33,6.147,1.191,34,5.912,1.522,34,3.265,1.703,34,5.394,1.229,33,5.000,1.985,33,5.382,1.261,34
steroids,8,5.097,2.388,31,3.063,1.478,32,5.161,2.172,31,5.936,1.045,31,4.750,1.620,32,4.786,1.698,28,6.031,1.015,32,3.813,2.022,32,5.931,0.828,29
stethoscope,11,4.844,1.906,32,5.313,1.424,32,5.290,2.158,31,6.767,0.559,30,6.321,1.071,28,4.400,1.724,30,5.097,1.552,31,2.900,1.300,30,4.310,0.914,29
steward,7,3.412,1.768,34,5.400,1.314,35,4.364,2.101,33,6.286,0.973,35,5.171,1.502,35,4.546,1.971,33,5.706,0.925,34,3.909,1.485,33,4.600,1.398,35
stick,5,2.824,1.543,34,4.788,0.913,33,5.313,1.379,32,6.382,1.085,34,6.061,1.476,33,5.765,1.373,34,2.353,1.054,34,2.606,1.278,33,4.656,0.988,32
stick (glue),5,3.400,1.760,35,5.059,1.136,34,5.029,1.665,35,6.029,1.361,34,5.912,1.401,34,5.441,1.376,34,2.500,0.653,34,2.667,1.407,33,4.147,0.879,34
stick (thin piece of wood),5,2.970,1.566,33,4.914,0.280,35,4.686,1.526,35,6.371,1.017,35,6.400,0.991,35,5.618,1.681,34,1.886,0.574,35,2.324,1.104,34,4.457,0.805,35
sticky,6,4.618,2.058,34,3.471,1.064,34,4.543,1.480,35,4.971,1.276,35,5.486,1.574,35,5.471,1.667,34,2.457,0.966,35,3.029,1.124,34,4.314,0.785,35
stiff,5,4.853,1.912,34,4.235,1.496,34,4.765,1.516,34,4.121,1.754,33,4.156,1.660,32,4.903,1.422,31,4.029,0.954,34,3.313,1.074,32,5.194,0.997,31
sting,5,5.200,2.459,35,2.429,0.838,35,4.029,1.797,35,5.257,1.380,35,5.686,1.063,35,5.063,1.657,32,2.771,0.959,35,3.257,1.794,35,4.441,1.034,34
stingy,6,4.212,2.447,33,2.636,1.344,33,3.625,1.516,32,3.909,1.602,33,3.875,1.763,32,5.161,1.608,31,3.970,1.507,33,3.438,1.713,32,4.667,1.271,33
stink,5,4.743,2.234,35,2.529,1.169,34,4.829,1.576,35,3.971,1.682,35,3.514,1.795,35,5.324,1.585,34,2.543,0.936,35,3.943,1.330,35,5.457,0.905,35
stir,4,4.455,1.971,33,5.152,0.989,33,5.485,1.579,33,4.882,1.278,34,5.441,1.265,34,5.879,1.008,33,3.000,1.515,34,3.061,1.013,33,3.441,1.217,34
stir (cook),4,4.121,1.737,33,5.758,1.016,33,5.438,1.435,32,5.333,1.491,30,5.515,1.559,33,5.909,0.996,33,3.343,1.218,35,2.939,1.205,33,2.912,1.147,34
stir (make trouble),4,5.000,2.309,33,2.457,1.380,35,6.333,2.055,33,3.429,1.536,35,3.400,1.744,35,5.121,1.552,33,4.765,1.214,34,4.706,1.151,34,3.771,1.640,35
stir (move),4,4.743,2.195,35,5.200,1.037,35,6.314,1.939,35,4.265,1.559,34,5.371,1.436,35,5.824,1.855,34,3.889,1.629,36,3.324,1.387,34,3.722,0.989,36
stock,5,3.438,1.853,32,5.406,1.247,32,4.781,1.672,32,4.531,1.520,32,4.030,1.899,33,5.200,1.536,30,4.273,1.420,33,4.091,1.379,33,4.807,1.060,31
stock (finance),5,3.206,2.139,34,4.735,1.313,34,4.156,2.002,32,4.121,1.887,33,4.030,1.784,33,5.030,1.660,33,6.000,1.138,34,4.909,1.832,33,5.364,1.010,33
stock (inventory),5,3.294,1.690,34,5.177,1.150,34,5.588,1.555,34,5.147,1.611,34,4.588,1.751,34,4.313,1.648,32,5.657,1.145,35,4.735,1.461,34,4.818,1.140,33
stock (soup),5,3.606,1.808,33,5.969,1.075,32,5.581,1.071,31,6.235,0.877,34,6.226,1.007,31,5.563,1.273,32,4.559,1.241,34,2.313,1.236,32,3.576,1.129,33
stolen,6,4.771,2.030,35,2.177,1.070,34,4.000,2.236,34,3.882,1.778,34,3.743,1.962,35,5.406,1.343,32,3.086,1.180,35,4.515,1.438,33,4.765,0.807,34
stomach,7,4.031,1.828,32,5.059,0.938,34,4.882,1.529,34,6.324,0.898,34,6.182,0.833,33,6.313,1.014,32,2.765,0.909,34,3.441,1.376,34,4.088,0.951,34
stone,5,3.344,1.428,32,5.063,0.966,32,5.290,1.083,31,6.400,1.114,30,6.500,0.885,30,5.862,1.279,29,2.606,0.983,33,2.879,1.805,33,4.929,0.961,28
stone (rock),5,2.857,1.915,35,4.853,0.772,34,5.629,1.569,35,6.514,1.025,35,6.514,1.025,35,6.343,1.068,35,1.971,0.971,35,2.914,1.663,35,5.143,0.798,35
stone (weight),5,4.030,2.007,33,4.212,1.552,33,5.156,1.603,32,5.818,1.381,33,3.667,1.853,33,5.813,1.285,32,4.606,1.669,33,4.455,1.597,33,4.412,1.263,34
stool,5,2.343,1.603,35,4.706,1.072,34,5.375,1.139,32,6.559,0.735,34,6.412,0.974,34,4.941,1.679,34,3.029,1.485,34,2.829,1.207,35,4.457,0.840,35
stool (chair),5,2.939,1.669,33,5.000,0.696,33,4.912,1.597,34,6.677,0.629,34,6.147,1.353,34,5.688,1.424,32,2.743,1.441,35,2.943,1.308,35,4.471,0.776,34
stool (faeces),5,2.400,1.808,35,2.800,1.527,35,4.265,1.975,34,6.118,0.993,34,5.912,1.269,34,4.143,2.193,35,5.677,1.761,34,2.829,1.483,35,5.029,1.082,35
stop,4,4.355,2.133,31,3.452,1.291,31,4.333,2.844,30,3.788,1.771,33,4.000,1.741,31,6.276,1.229,29,1.849,0.821,33,4.219,1.763,32,4.531,0.968,32
storage,7,2.943,1.804,35,5.088,1.039,34,5.571,1.379,35,5.382,1.495,34,5.559,1.333,34,5.686,1.260,35,4.235,1.165,34,4.771,1.416,35,4.412,1.004,34
store,5,3.667,1.700,33,5.344,0.775,32,5.300,0.586,30,5.516,1.215,31,5.097,1.353,31,5.593,1.421,27,3.355,1.233,31,4.774,1.237,31,3.897,0.712,29
store (put away for future),5,3.206,1.586,34,5.971,1.014,34,5.697,2.007,33,4.667,1.363,33,3.750,1.620,32,5.606,1.229,33,3.794,1.231,34,3.943,1.548,35,3.941,1.162,34
store (shop),5,4.303,1.714,33,5.394,0.814,33,4.971,1.505,34,6.324,1.181,34,6.059,1.136,34,5.382,1.681,34,3.235,1.516,34,4.364,1.432,33,3.500,1.334,34
storeroom,9,2.688,1.740,32,4.969,0.770,32,4.839,1.167,31,6.258,1.015,31,6.188,0.882,32,5.323,1.654,31,4.645,1.404,31,4.258,1.502,31,4.485,0.925,33
storm,5,6.576,1.478,33,3.543,1.762,35,4.088,2.683,34,5.457,1.441,35,6.429,0.871,35,5.733,1.124,30,3.086,0.996,35,6.114,1.260,35,4.571,1.498,35
story,5,5.484,1.982,31,6.710,1.325,31,6.031,1.425,32,3.781,1.745,32,3.807,1.891,31,6.103,1.062,29,2.063,1.248,32,4.581,1.454,31,3.893,0.900,28
stout,5,3.000,1.566,31,3.938,0.998,32,4.515,1.282,33,4.594,1.476,32,4.719,1.736,32,3.625,1.728,32,4.971,1.361,34,3.758,1.457,33,5.061,1.229,33
stove,5,3.636,1.755,33,5.588,1.240,34,5.706,1.758,34,6.406,1.195,32,6.618,0.971,34,5.367,1.816,30,3.706,1.383,34,3.625,1.576,32,3.667,1.491,33
strain,6,4.424,1.970,33,2.824,1.042,34,3.618,1.910,34,2.941,1.371,34,3.242,1.724,33,4.906,1.528,32,4.971,1.248,34,3.824,1.445,34,4.529,1.064,34
strand,6,3.382,1.663,34,4.941,0.765,34,4.257,1.360,35,4.882,1.623,34,4.559,1.769,34,4.500,1.649,34,4.294,1.016,34,2.594,1.637,32,3.235,1.031,34
strange,7,5.303,2.067,33,3.971,1.317,34,4.353,1.234,34,2.412,1.593,34,3.382,1.879,34,6.156,1.176,32,3.088,0.887,34,4.563,1.171,32,4.147,1.088,34
stranger,8,5.485,1.994,66,3.757,1.314,70,4.246,1.714,69,4.710,1.703,69,4.313,1.972,67,5.774,1.349,62,2.714,1.110,70,4.493,1.258,69,4.942,0.931,69
strangle,8,5.514,2.347,35,1.735,0.917,34,4.242,2.882,33,5.400,1.335,35,6.088,0.981,34,4.938,1.749,32,4.086,1.228,35,4.914,1.556,35,5.441,1.288,34
strap,5,4.200,2.054,35,4.714,0.740,35,4.600,1.824,35,6.171,0.941,35,6.029,1.082,35,5.333,1.511,33,3.171,1.230,35,2.824,1.339,34,4.314,1.237,35
straw,5,2.875,1.833,32,5.030,0.870,33,4.849,1.351,33,6.333,1.005,33,6.303,0.969,33,5.242,1.907,33,2.333,0.943,33,2.125,1.386,32,3.909,0.996,33
straw (drinking),5,3.886,2.352,35,5.500,0.738,34,4.971,1.444,35,6.657,0.754,35,6.629,0.959,35,6.057,1.264,35,2.571,1.178,35,1.706,0.956,34,3.571,0.904,35
straw (hay),5,2.943,1.739,35,5.147,0.974,34,5.182,1.882,33,5.941,1.608,34,6.229,1.123,35,5.091,1.798,33,2.971,1.071,34,2.618,1.112,34,4.088,1.197,34
strawberry,10,5.412,1.896,34,6.419,1.519,31,5.548,1.240,31,6.516,0.911,31,6.875,0.415,32,6.438,0.788,32,2.412,1.088,34,2.794,1.694,34,2.912,1.039,34
stray,5,4.032,1.470,31,3.688,0.950,32,4.636,1.685,33,3.281,1.305,32,3.515,1.540,33,4.207,1.562,29,3.688,1.074,32,3.394,0.776,33,4.222,0.629,27
streak,6,4.647,2.140,34,4.941,1.027,34,5.714,1.161,35,3.882,1.430,34,4.571,1.745,35,4.455,1.971,33,4.200,1.116,35,3.471,1.289,34,4.677,0.962,34
stream,6,4.382,1.910,34,6.114,1.410,35,5.000,1.863,34,6.057,1.040,35,6.471,0.915,34,5.621,1.710,29,3.167,1.302,36,4.278,1.592,36,3.528,1.118,36
street,6,3.656,1.573,32,5.313,0.726,32,5.152,1.077,33,6.394,0.814,33,6.000,1.346,32,6.808,0.482,26,2.303,0.577,33,4.121,1.683,33,4.313,0.846,32
strength,8,6.735,1.501,34,7.152,1.258,33,7.576,1.280,33,4.212,1.629,33,4.758,1.706,33,6.281,1.038,32,3.353,1.054,34,6.061,0.851,33,5.853,1.088,34
stress,6,5.441,2.851,34,1.912,1.147,34,3.059,1.846,34,3.371,1.806,35,4.531,2.015,32,6.182,1.424,33,5.257,1.380,35,4.971,1.682,35,4.147,1.375,34
stressful,9,4.333,2.878,33,2.121,1.066,33,3.438,2.358,32,3.152,1.708,33,4.242,1.923,33,6.548,0.755,31,4.971,1.124,34,5.121,1.225,33,3.879,1.225,33
stretch,7,4.871,1.621,31,5.719,1.328,32,5.323,1.329,31,4.063,1.519,32,4.750,1.500,32,6.250,0.785,28,3.188,1.310,32,4.161,1.322,31,3.821,0.928,28
strict,6,5.097,1.692,31,3.469,1.581,32,3.875,2.484,32,2.813,1.184,32,3.281,1.441,32,5.346,1.543,26,3.531,0.901,32,3.968,1.231,31,4.250,1.682,28
strictly,8,4.206,1.922,34,3.727,1.399,33,4.000,2.128,34,3.429,1.695,35,2.743,1.421,35,5.091,1.443,33,3.800,1.410,35,4.000,1.394,35,3.735,1.038,34
stride,6,4.941,2.100,34,5.971,1.224,34,6.824,1.445,34,4.235,1.238,34,4.500,1.266,34,5.303,1.193,33,5.029,1.382,34,4.546,1.416,33,5.059,0.968,34
strife,6,4.903,1.633,31,3.500,1.753,34,3.871,1.661,31,3.167,1.392,30,3.394,1.669,33,3.606,1.594,33,5.844,1.149,32,4.903,1.353,31,4.412,0.974,34
strike,6,5.061,2.449,33,3.424,1.759,33,5.697,2.096,33,4.294,1.404,34,5.147,1.375,34,5.455,1.578,33,4.455,1.157,33,5.029,1.071,34,5.333,1.198,33
strike (hit),6,5.265,2.832,34,2.829,1.612,35,5.882,2.709,34,5.088,1.380,34,5.706,1.525,34,4.546,1.742,33,4.500,1.266,34,4.514,1.519,35,5.794,0.900,34
strike (picket),6,4.677,2.234,31,4.375,1.341,32,5.697,1.834,33,4.849,1.617,33,4.515,1.654,33,4.059,2.100,34,5.455,1.233,33,4.235,1.516,34,4.559,1.006,34
string,6,3.118,2.040,34,5.229,0.590,35,4.914,1.680,35,5.882,1.323,34,6.143,1.312,35,6.091,1.138,33,2.600,0.901,35,2.242,1.326,33,4.029,1.108,35
strip,5,5.606,2.386,33,4.807,1.306,31,5.161,1.526,31,4.250,1.732,32,4.849,1.395,33,5.129,1.519,31,4.424,1.349,33,3.032,1.379,31,3.531,1.392,32
strip (naked),5,7.029,2.104,35,5.429,1.661,35,5.686,2.765,35,5.143,1.791,35,6.235,1.113,34,5.857,1.150,35,5.086,1.339,35,4.171,1.298,35,3.714,1.541,35
strip (narrow piece),5,3.500,1.914,34,4.912,0.702,34,4.529,1.311,34,5.353,1.303,34,4.758,1.615,33,4.667,1.717,33,3.824,1.504,34,2.281,1.256,32,4.235,1.086,34
strip (street),5,4.118,2.259,34,4.824,0.984,34,4.849,1.258,33,5.546,1.519,33,4.606,1.705,33,3.588,2.102,34,5.242,1.688,33,4.400,1.428,30,4.273,1.081,33
stripper,8,6.250,2.236,32,3.875,1.364,32,4.781,2.088,32,6.219,0.992,32,6.344,0.775,32,5.548,1.663,31,5.788,1.225,33,4.323,1.400,31,3.212,1.788,33
stroke,6,4.629,2.598,35,3.800,1.983,35,4.143,2.113,35,4.914,1.228,35,5.143,1.552,35,4.818,1.623,33,4.114,1.652,35,3.771,1.375,35,3.771,1.267,35
stroke (brain),6,5.529,2.821,34,2.000,1.680,34,2.636,2.042,33,5.750,1.500,32,4.147,1.833,34,4.903,1.907,31,5.686,1.141,35,5.706,1.544,34,4.182,0.833,33
stroke (pet),6,5.194,2.086,31,6.794,1.255,34,6.088,2.306,34,4.938,1.499,32,5.758,1.615,33,5.871,1.453,31,2.152,0.957,33,3.125,1.317,32,2.970,1.058,33
stroll,6,4.559,1.897,34,6.455,1.183,33,5.971,1.599,34,4.294,1.340,34,4.971,1.361,34,4.788,1.533,33,4.091,0.996,33,3.606,1.071,33,3.206,1.106,34
strong,6,6.706,1.978,34,7.571,1.379,35,7.618,1.783,34,3.943,1.655,35,5.086,1.519,35,6.515,0.783,33,2.485,0.892,33,5.882,1.207,34,5.800,1.305,35
struggle,8,4.576,2.450,33,2.853,1.458,34,3.000,1.627,34,3.735,1.668,34,4.147,1.784,34,5.576,1.326,33,4.324,1.254,34,4.849,1.184,33,4.382,1.261,34
stubble,7,4.257,2.143,35,5.344,0.988,32,5.743,1.518,35,6.121,1.493,33,6.344,0.988,32,5.485,1.635,33,5.235,1.330,34,2.824,1.485,34,6.188,1.014,32
stuck,5,4.394,2.159,33,3.382,1.058,34,3.457,1.826,35,3.429,1.517,35,4.088,1.579,34,5.686,1.368,35,2.571,1.050,35,3.794,1.106,34,4.314,0.622,35
student,7,5.177,1.917,34,6.086,1.519,35,5.857,1.807,35,6.286,1.030,35,6.229,1.071,35,6.853,0.429,34,4.429,1.154,35,4.171,1.028,35,3.943,0.826,35
study,5,3.743,2.260,35,5.429,2.046,35,5.206,2.386,34,4.486,1.574,35,5.257,1.317,35,6.559,0.735,34,4.143,1.222,35,4.765,1.415,34,4.029,1.159,35
stumble,7,4.839,1.969,31,3.875,1.293,32,3.419,1.185,31,3.807,1.119,31,4.625,1.536,32,4.321,1.537,28,4.219,1.243,32,3.063,1.088,32,4.172,0.746,29
stupid,6,4.152,2.217,33,2.250,1.173,32,3.455,1.653,33,3.394,1.774,33,3.242,1.615,33,6.194,1.378,31,2.758,1.045,33,4.273,1.582,33,4.273,0.862,33
style,5,5.914,1.888,35,6.441,1.117,34,5.943,1.897,35,3.029,1.781,35,4.257,1.499,35,6.000,1.394,35,4.286,0.973,35,4.457,1.155,35,2.382,1.058,34
stylish,7,5.743,1.947,35,7.086,1.422,35,6.029,2.189,34,3.171,1.682,35,4.200,1.802,35,5.333,1.752,33,5.118,1.367,34,4.735,1.120,34,2.206,0.932,34
subdue,6,3.742,1.900,31,4.061,1.594,33,3.813,2.157,32,3.000,1.155,30,2.613,1.336,31,4.100,1.832,30,6.086,1.228,35,3.758,1.558,33,4.121,1.037,33
subject,7,3.546,1.760,33,4.971,0.774,35,4.697,1.425,33,3.912,1.616,34,3.543,1.976,35,5.688,1.667,32,3.800,0.888,35,4.531,1.172,32,4.000,0.728,34
subjective,10,3.824,2.007,34,4.943,1.068,35,4.714,1.965,35,2.314,1.489,35,2.314,1.508,35,4.656,2.010,32,6.222,1.083,36,4.059,1.282,34,3.417,1.278,36
sublime,7,5.233,2.216,30,6.710,2.188,31,5.613,1.946,31,2.484,1.215,31,2.250,0.987,28,3.939,1.999,33,5.938,1.456,32,4.400,1.685,30,3.300,1.038,30
submarine,9,4.500,2.118,34,5.121,1.037,33,4.594,1.711,32,6.655,0.708,29,6.588,0.844,34,3.926,2.017,27,4.000,1.057,34,5.485,1.480,33,5.438,1.171,32
substance,9,4.500,2.033,34,5.303,1.623,33,5.500,1.479,32,4.697,1.834,33,3.303,1.714,33,5.818,1.313,33,5.324,1.156,34,4.000,1.670,33,4.029,0.923,34
substantial,11,5.000,2.000,34,6.514,1.442,35,6.364,1.473,33,3.543,1.696,35,3.235,1.664,34,5.121,1.451,33,6.000,0.956,35,5.758,1.207,33,4.382,0.768,34
substitute,10,3.750,1.714,32,4.394,1.369,33,4.455,1.559,33,3.656,1.593,32,3.818,1.800,33,5.182,1.585,33,5.000,1.128,33,3.742,0.915,31,4.152,0.989,33
subtle,6,3.879,1.935,33,5.818,0.936,33,4.882,1.529,34,2.529,0.977,34,2.412,1.396,34,5.200,1.410,35,5.441,1.006,34,2.882,1.586,34,3.182,0.833,33
subtract,8,3.182,1.623,33,4.147,1.061,34,4.647,1.432,34,3.235,1.330,34,3.758,1.810,33,5.324,1.604,34,3.324,1.049,34,3.059,1.305,34,4.412,0.878,34
suburb,6,2.938,1.413,32,4.788,1.430,33,4.250,1.768,32,5.091,1.215,33,5.000,1.459,31,4.483,1.567,29,5.364,0.948,33,4.879,1.343,33,3.333,1.106,30
suburbs,7,3.200,1.887,30,4.567,1.476,30,4.250,1.479,32,4.875,1.409,32,5.387,1.183,31,4.357,1.737,28,5.344,1.215,32,4.697,1.243,33,3.667,0.869,30
success,7,6.800,1.600,35,8.371,0.929,35,7.588,1.375,34,3.257,1.537,35,4.143,1.693,35,6.303,0.904,33,4.242,1.102,33,6.057,0.893,35,3.829,1.253,35
successful,10,6.853,1.942,34,8.206,0.963,34,7.091,1.929,33,2.677,1.300,34,4.500,1.702,34,6.258,0.879,31,4.588,1.353,34,5.471,0.977,34,3.818,1.290,33
suffer,6,5.182,3.099,33,1.743,1.499,35,2.941,2.100,34,2.657,1.433,35,4.382,1.879,34,4.970,1.784,33,4.382,1.351,34,5.265,1.481,34,4.177,1.248,34
suffering,9,4.121,2.422,33,1.563,1.029,32,3.235,1.956,34,3.086,1.795,35,4.471,1.538,34,5.438,1.435,32,4.543,1.179,35,5.257,1.499,35,3.758,1.016,33
suffix,6,2.938,1.580,32,4.677,0.963,31,4.900,1.599,30,3.467,1.928,30,3.273,1.830,33,3.559,2.017,34,6.094,1.308,32,2.645,1.179,31,4.000,0.672,31
suffocate,9,4.548,2.971,31,1.533,0.763,30,2.969,2.084,32,4.333,1.804,33,4.667,1.886,30,4.833,1.881,30,5.031,1.425,32,4.182,1.731,33,4.563,1.029,32
sugar,5,5.515,2.258,33,6.200,1.661,30,5.097,1.672,31,6.367,0.912,30,6.250,1.436,32,6.556,0.737,27,2.419,0.794,31,2.125,1.293,32,3.000,1.118,32
suicidal,8,3.600,2.851,35,1.343,0.924,35,4.057,2.868,35,2.727,1.355,33,3.886,1.997,35,5.171,1.905,35,6.029,0.810,35,5.765,1.165,34,4.429,0.965,35
suicide,7,5.031,3.015,32,1.382,1.213,34,4.250,2.840,32,4.667,1.995,33,4.606,2.117,33,5.871,1.263,31,5.324,1.206,34,5.333,2.113,33,4.088,1.245,34
suit,4,4.273,2.273,33,5.719,1.375,32,5.500,1.959,34,6.000,1.393,34,6.242,1.256,33,5.697,1.425,33,3.412,1.061,34,3.636,1.322,33,5.600,1.314,35
suit (legal),4,3.968,2.163,31,3.710,1.197,31,4.800,1.939,30,4.667,1.513,30,3.839,1.919,31,4.452,2.045,31,5.813,1.379,32,4.733,1.436,30,4.742,0.949,31
suit (playing cards),4,3.882,2.069,34,5.441,0.774,34,5.212,1.472,33,5.853,1.417,34,6.121,1.320,33,4.857,1.624,35,4.500,1.289,34,2.515,1.258,33,4.941,1.027,34
suit (special clothes),4,5.219,2.381,32,6.618,1.306,34,6.515,1.725,33,6.531,0.706,32,6.500,1.064,34,5.452,1.643,31,3.743,1.078,35,4.061,1.455,33,6.121,1.008,33
suit (to be fit for),4,4.281,2.168,32,6.364,1.322,33,5.656,1.914,32,3.121,1.822,33,3.727,2.019,33,5.677,1.490,34,4.735,1.441,34,3.625,1.293,32,4.629,1.605,35
suitcase,8,3.455,1.760,33,5.485,0.989,33,5.706,1.340,34,6.735,0.609,34,6.735,0.609,34,5.939,1.153,33,3.177,1.150,34,3.875,1.691,32,4.529,1.377,34
sulk,4,3.559,1.818,34,3.059,1.136,34,3.647,1.780,34,3.441,1.612,34,4.200,1.817,35,4.824,1.671,34,3.206,1.255,34,3.471,1.613,34,4.200,1.430,35
sulky,5,2.970,1.566,33,3.061,1.071,33,4.273,1.523,33,2.750,1.199,32,4.212,1.754,33,4.500,1.685,34,3.941,1.748,34,3.697,1.167,33,3.688,1.236,32
sulphur,7,3.629,2.126,35,4.765,1.352,34,4.970,0.969,33,6.182,1.359,33,4.727,2.107,33,3.688,2.083,32,5.971,1.134,35,2.882,1.451,34,4.588,0.732,34
sultan,6,4.444,2.233,27,5.063,0.998,32,5.355,2.041,31,5.156,1.787,32,4.968,2.117,31,2.853,1.912,34,5.129,1.519,31,4.548,1.478,31,5.500,1.335,30
summary,7,3.543,1.746,35,4.971,0.736,35,5.200,1.064,35,4.114,1.508,35,3.286,1.578,35,5.559,1.193,34,4.971,1.055,35,3.177,1.200,34,4.257,0.905,35
summer,6,6.886,1.737,35,7.800,1.141,35,5.371,1.914,35,4.971,1.594,35,6.114,0.949,35,6.212,0.879,33,2.257,0.936,35,5.543,1.179,35,2.714,1.385,35
sun,3,6.212,2.409,33,7.469,1.500,32,5.758,2.132,33,6.727,0.509,33,6.656,0.643,32,6.677,0.532,31,1.625,0.740,32,6.273,1.420,33,3.188,1.379,32
sunburn,7,4.829,1.993,35,2.714,0.913,35,4.000,2.056,35,6.314,0.622,35,6.286,0.943,35,5.647,1.532,34,3.229,0.865,35,4.114,1.282,35,3.971,0.810,35
sunk,4,3.229,1.551,35,3.152,1.019,33,3.788,1.683,33,4.029,1.424,34,3.971,1.682,35,4.576,2.031,33,3.943,1.689,35,3.879,1.472,33,4.794,0.867,34
sunlight,8,6.265,1.820,34,7.364,1.494,33,5.121,1.996,33,5.531,1.601,32,6.125,1.053,32,6.290,1.053,31,2.914,1.273,35,5.057,1.851,35,3.088,1.147,34
sunny,5,6.882,1.762,34,8.265,1.009,34,5.706,2.269,34,5.257,1.746,35,6.600,0.725,35,6.424,1.074,33,1.882,0.832,34,4.853,1.417,34,2.829,1.000,35
sunrise,7,6.182,1.946,33,7.788,1.037,33,5.500,2.136,32,5.531,1.323,32,6.484,0.798,31,5.933,1.237,30,3.344,1.189,32,5.727,1.286,33,3.226,1.099,31
sunset,6,5.886,2.754,35,7.472,1.424,36,4.824,2.294,34,6.000,1.283,34,6.714,0.452,35,6.364,0.731,33,3.444,1.279,36,5.882,1.301,34,2.400,0.991,35
sunshine,8,7.281,1.586,32,8.156,0.972,32,6.094,2.082,32,5.533,1.455,30,6.500,0.922,30,6.478,0.773,23,2.313,0.882,32,5.903,1.376,31,2.793,1.186,29
super,5,6.697,1.962,33,8.030,1.114,33,6.938,1.676,32,2.606,1.179,33,3.424,1.826,33,6.290,0.850,31,2.485,0.925,33,5.303,1.642,33,4.194,1.512,31
superb,6,6.882,1.952,34,8.485,0.821,33,7.156,1.349,32,2.618,1.515,34,3.303,1.883,33,6.067,1.153,30,4.000,1.188,34,5.182,1.140,33,3.242,1.156,33
supermarket,11,4.121,2.171,33,5.486,1.105,35,5.059,1.662,34,6.257,0.936,35,6.625,0.781,32,6.364,1.251,33,3.429,1.536,35,5.441,1.418,34,3.313,1.102,32
supplication,12,3.600,1.882,20,4.762,1.231,21,4.900,1.375,20,3.227,1.622,22,2.708,1.399,24,2.849,2.091,33,6.333,1.027,24,4.158,1.039,19,4.136,0.757,22
support,7,4.758,2.031,33,7.429,1.022,35,5.143,2.002,35,3.500,1.702,34,3.029,1.540,35,5.939,0.919,33,4.314,1.166,35,4.971,1.124,34,2.938,1.144,32
supportive,10,4.788,1.950,33,8.000,0.651,33,6.000,1.663,34,3.147,1.611,34,3.546,1.395,33,5.879,1.094,33,4.941,0.998,34,5.088,1.197,34,2.735,1.267,34
suppress,8,3.800,1.864,35,3.177,1.175,34,3.559,2.199,34,2.971,1.320,35,3.286,1.578,35,4.943,1.689,35,5.824,1.175,34,4.143,1.291,35,4.088,1.095,34
suppression,11,3.818,1.992,33,2.576,1.156,33,3.000,1.670,33,2.471,1.218,34,2.471,1.419,34,4.424,1.843,33,6.147,0.879,34,4.412,1.647,34,4.182,1.242,33
supreme,7,6.485,2.032,33,7.182,1.660,33,6.853,2.475,34,2.559,1.518,34,2.909,1.781,33,4.147,1.751,34,5.235,1.373,34,5.971,1.150,34,4.353,1.303,34
sure,4,4.914,1.933,35,6.486,1.156,35,7.118,1.451,34,3.088,1.837,34,2.743,1.645,35,6.118,1.132,34,2.857,1.175,35,4.706,1.618,34,4.086,1.079,35
surf,4,5.100,2.399,30,5.903,1.174,31,5.533,1.408,30,4.788,1.754,33,6.219,1.268,32,4.900,1.850,30,3.849,1.184,33,4.194,1.615,31,4.719,1.068,32
surf (breaking waves),4,5.400,2.428,35,6.314,1.260,35,5.743,1.713,35,6.235,0.877,34,6.382,0.940,34,5.000,1.595,33,4.629,1.197,35,4.971,1.576,35,5.086,1.131,35
surf (riding waves),4,5.939,1.874,33,6.735,1.379,34,5.688,2.186,32,5.576,1.232,33,6.121,1.273,33,5.235,1.646,34,4.029,1.200,34,4.813,1.402,32,4.970,1.193,33
surfer,6,5.143,2.127,35,5.941,1.211,34,5.529,1.576,34,6.485,0.744,33,6.333,0.725,33,4.742,1.703,31,4.147,1.167,34,3.546,1.416,33,5.265,1.009,34
surge,5,5.906,1.958,32,4.968,1.282,31,6.300,1.636,30,4.200,1.327,30,3.697,1.586,33,4.438,1.936,32,5.818,1.192,33,5.033,1.472,30,4.344,1.337,32
surgeon,7,4.829,2.210,35,6.400,1.660,35,4.324,2.517,34,6.429,0.871,35,6.382,1.000,34,5.667,1.341,33,4.371,1.017,35,4.771,1.416,35,5.371,0.897,35
surgery,7,5.469,2.773,32,3.939,1.906,33,3.849,2.376,33,6.300,0.900,30,6.265,1.146,34,5.500,1.620,32,4.314,1.141,35,5.647,1.258,34,4.324,1.322,34
surplus,7,4.032,2.177,31,5.182,2.139,33,5.029,2.242,34,3.219,1.653,32,3.818,1.800,33,4.781,1.833,32,6.118,0.832,34,5.147,1.309,34,4.242,1.280,33
surprise,8,7.353,1.185,34,7.088,1.502,34,3.647,1.713,34,3.152,1.579,33,4.469,1.803,32,6.250,0.750,32,2.735,0.816,34,5.394,1.391,33,2.706,0.925,34
surprising,10,6.412,1.912,34,6.515,1.329,33,5.088,1.522,34,2.629,1.396,35,3.588,1.458,34,6.000,1.299,32,3.543,1.155,35,4.429,1.555,35,3.706,0.749,34
surrender,9,5.000,2.121,32,3.344,1.079,32,2.813,2.053,32,3.313,1.488,32,3.344,1.471,32,4.586,1.732,29,4.656,1.049,32,4.452,1.340,31,4.172,1.019,29
surveyor,8,3.000,1.789,30,5.000,0.577,30,4.839,1.780,31,4.968,1.425,31,3.625,1.317,32,3.533,1.910,30,6.281,0.943,32,3.933,0.929,30,4.926,1.016,27
survive,7,6.235,2.170,34,7.143,1.743,35,6.147,2.328,34,3.152,1.500,33,3.686,1.635,35,5.625,1.293,32,4.529,1.311,34,5.875,1.317,32,4.857,1.496,35
survivor,8,6.242,1.232,33,7.424,1.326,33,6.970,1.800,33,4.546,1.844,33,4.656,1.725,32,5.000,1.619,29,4.382,0.940,34,4.912,1.269,34,4.613,1.183,31
suspect,7,4.656,2.056,32,3.088,0.981,34,4.152,1.743,33,3.970,1.660,33,4.029,1.839,34,5.091,1.621,33,4.677,1.077,34,4.576,1.303,33,4.849,0.892,33
suspend,7,4.686,1.879,35,3.800,1.489,35,3.912,1.616,34,3.875,1.596,32,3.576,1.518,33,4.647,1.678,34,5.152,0.989,33,4.303,1.167,33,4.229,0.959,35
suspended,9,4.546,2.162,33,3.059,0.998,34,3.429,2.004,35,3.857,1.710,35,3.647,1.780,34,4.765,1.681,34,4.914,1.105,35,4.800,1.305,35,4.600,0.932,35
suspension,10,4.727,2.526,33,4.212,1.343,33,4.143,1.929,35,4.057,1.567,35,3.500,1.786,34,5.114,1.489,35,5.314,1.304,35,4.743,1.380,35,4.429,0.767,35
suspicion,9,5.200,2.040,35,2.771,1.149,35,3.914,1.842,35,3.000,1.474,35,3.229,1.436,35,5.235,1.477,34,5.029,1.298,35,4.771,1.436,35,3.629,1.149,35
sustain,7,3.970,2.303,33,6.455,1.350,33,6.030,1.732,33,3.091,1.505,33,2.515,1.258,33,5.161,1.483,31,5.485,1.131,33,4.455,1.437,33,4.091,1.111,33
sustenance,10,4.394,2.044,33,6.697,1.507,33,4.939,2.088,33,3.697,1.834,33,3.469,1.541,32,3.968,2.008,31,6.091,0.996,33,4.563,1.435,32,4.241,0.625,29
swamp,5,3.486,1.857,35,3.636,1.123,33,4.686,1.489,35,5.914,1.422,35,6.229,0.831,35,4.147,2.046,34,3.647,1.054,34,5.171,1.253,35,4.735,0.816,34
swan,4,4.600,2.440,35,6.636,1.367,33,5.743,2.089,35,6.618,0.805,34,6.829,0.446,35,5.452,1.643,31,2.514,1.105,35,3.353,1.432,34,2.114,1.090,35
swarm,5,4.588,2.002,34,3.441,1.418,34,4.455,1.876,33,4.531,1.541,32,5.143,1.417,35,4.344,1.796,32,4.657,1.372,35,4.441,1.850,34,4.324,0.992,34
sway,4,4.121,1.935,33,5.229,1.221,35,4.647,1.661,34,3.941,1.571,34,5.457,1.441,35,4.788,1.610,33,4.057,1.286,35,3.412,1.417,34,3.706,0.859,34
sweat,5,4.971,2.358,34,4.457,1.679,35,4.735,2.077,34,5.944,1.332,36,5.970,1.141,33,6.438,1.029,32,3.778,1.436,36,3.286,1.523,35,5.667,1.054,36
sweater,7,3.697,2.022,33,5.515,1.077,33,5.071,0.961,28,6.500,0.764,30,6.667,0.650,30,4.923,1.999,26,3.807,1.595,31,3.406,1.086,32,3.774,1.038,31
sweatshirt,10,3.485,1.811,33,5.656,1.240,32,5.242,1.181,33,6.563,0.899,32,6.424,0.922,33,6.031,1.425,32,3.576,1.303,33,3.500,1.658,32,5.188,0.950,32
sweaty,6,3.636,2.227,33,3.091,1.164,33,4.219,2.011,32,5.206,1.510,34,5.970,1.267,33,6.000,1.199,32,3.147,0.912,34,3.500,1.458,32,5.576,1.207,33
sweep,5,3.743,1.872,35,4.829,1.298,35,5.758,1.615,33,5.152,1.540,33,5.515,1.520,33,5.063,1.560,32,3.143,1.018,35,3.647,1.370,34,3.515,1.158,33
sweeper,7,3.677,1.921,34,5.061,1.071,33,5.281,1.231,32,5.303,1.605,33,4.742,1.436,31,3.290,1.782,31,4.121,1.148,33,3.323,1.089,31,4.563,0.998,32
sweet,5,6.200,2.175,35,7.647,1.453,34,5.206,1.471,34,4.394,1.999,33,5.114,1.785,35,6.471,0.882,34,2.059,0.906,34,3.086,1.402,35,2.147,0.912,34
sweet (nice),5,5.667,1.964,33,7.971,1.043,34,5.559,1.538,34,3.029,1.248,34,4.059,1.748,34,6.576,0.698,33,2.765,1.415,34,3.824,1.706,34,1.912,1.095,34
sweet (sugar),5,5.794,2.041,34,6.912,1.222,34,4.914,2.075,35,4.794,1.728,34,5.177,1.671,34,6.441,0.914,34,2.029,0.857,34,3.486,1.697,35,2.514,0.906,35
sweetheart,10,6.029,2.229,34,7.242,1.577,33,4.765,2.059,34,3.735,1.754,34,4.647,1.661,34,5.706,1.362,34,3.382,1.456,34,3.618,1.456,34,2.118,0.993,34
sweets,6,6.657,1.897,35,6.735,1.668,34,5.636,1.997,33,6.618,0.687,34,6.677,0.580,34,6.419,0.943,31,1.912,1.147,34,2.429,1.661,35,2.941,0.906,34
swift,5,5.059,1.984,34,6.000,1.498,33,5.771,1.289,35,3.000,1.146,35,3.364,1.534,33,4.688,1.685,32,4.314,1.214,35,3.118,1.278,34,3.767,1.174,30
swift (bird),5,4.500,2.104,34,5.735,1.220,34,5.697,1.732,33,5.939,1.476,33,5.188,1.845,32,4.281,2.154,32,4.688,1.550,32,2.543,1.360,35,2.882,1.132,34
swift (quick),5,5.581,2.044,31,6.258,0.983,31,5.774,1.995,31,3.273,1.562,33,3.625,1.672,32,5.355,1.284,31,4.485,1.258,33,3.067,1.237,30,3.438,1.171,32
swim,4,4.758,2.189,33,5.829,1.665,35,6.086,1.730,35,6.030,1.243,33,6.412,0.844,34,6.406,0.996,32,2.343,0.715,35,3.829,1.108,35,3.936,0.878,31
swimmer,7,4.839,1.706,31,6.118,1.022,34,5.485,1.395,33,6.031,1.104,32,6.152,1.209,33,5.567,1.476,30,2.794,0.963,34,3.697,1.291,33,4.177,1.271,34
swimming,8,5.100,1.972,30,6.097,1.489,31,6.094,1.284,32,4.966,1.402,29,5.867,1.204,30,5.815,1.123,27,2.606,0.851,33,3.781,1.023,32,3.714,1.064,28
swindle,7,3.645,1.944,31,2.839,1.370,31,4.767,2.171,30,2.867,1.431,30,2.833,1.293,30,3.147,1.957,34,5.897,1.094,29,3.821,1.338,28,4.469,1.030,32
swing,5,5.394,2.131,33,5.758,1.256,33,5.677,1.280,31,5.781,1.386,32,6.194,1.029,31,6.065,1.243,31,2.063,0.747,32,3.906,1.284,32,3.438,0.899,32
sword,5,5.714,2.300,35,4.147,1.353,34,6.212,1.996,33,6.618,0.687,34,6.677,0.468,34,5.121,1.771,33,2.686,0.949,35,4.029,1.339,34,5.829,1.028,35
syllable,8,3.471,1.835,34,5.303,0.674,33,5.030,1.058,33,4.364,2.027,33,3.273,1.911,33,4.909,1.583,33,4.543,1.155,35,3.143,1.533,35,3.636,0.731,33
symbol,6,4.636,2.086,33,5.469,1.030,32,5.576,1.793,33,4.387,1.717,31,4.576,2.031,33,6.000,1.065,30,4.059,1.514,34,3.424,1.688,33,3.914,1.131,35
sympathy,8,5.294,2.217,34,6.088,1.853,34,5.177,2.189,34,2.206,1.231,34,3.324,1.640,34,5.853,1.240,34,4.794,1.231,34,4.794,1.410,34,2.088,0.919,34
symphony,8,5.382,2.389,34,6.971,1.175,34,5.030,1.784,33,5.000,1.531,35,4.457,1.794,35,3.750,1.768,32,5.727,1.081,33,5.529,1.194,34,2.886,1.430,35
symptom,7,4.226,1.913,31,3.500,1.275,32,3.265,1.400,34,3.970,1.696,33,3.971,1.774,34,5.871,1.338,31,4.824,1.382,34,4.394,1.455,33,3.849,0.744,33
synagogue,9,2.971,1.524,34,5.121,0.769,33,4.353,1.625,34,6.375,0.992,32,5.813,1.424,32,3.941,2.028,34,5.818,0.936,33,5.212,1.320,33,4.563,0.899,32
syphilis,8,5.065,2.614,31,1.677,0.778,31,3.233,1.820,30,5.125,1.672,32,2.933,1.788,30,3.500,1.750,32,6.656,0.734,32,3.906,1.487,32,4.226,1.156,31
syringe,7,5.469,2.372,32,3.438,1.731,32,3.645,1.910,31,6.552,0.674,29,6.400,0.663,30,5.039,1.652,26,4.969,1.447,32,2.438,1.223,32,4.032,0.967,31
system,6,3.813,2.157,32,4.771,1.044,35,4.265,2.133,34,3.971,1.732,35,3.600,1.870,35,5.091,1.621,33,4.486,1.052,35,4.906,1.208,32,4.606,0.649,33
table,5,3.357,1.674,28,5.129,0.609,31,5.033,1.140,30,6.704,0.597,27,6.792,0.406,24,6.733,0.629,30,2.313,1.044,32,3.875,1.364,32,4.000,0.679,26
table (chart),5,2.943,1.851,35,4.971,1.000,35,5.229,1.197,35,5.686,1.347,35,6.086,1.079,35,5.912,1.172,34,4.143,1.312,35,3.500,1.356,34,4.743,1.024,35
table (desk),5,3.171,1.828,35,5.200,0.821,35,5.206,0.994,34,6.743,0.648,35,6.647,0.936,34,6.571,0.838,35,2.057,0.532,35,3.943,1.351,35,4.457,0.996,35
tablespoon,10,2.636,1.611,33,5.485,0.892,33,5.303,1.660,33,6.546,0.924,33,6.758,0.494,33,6.188,1.467,32,2.909,0.866,33,2.303,1.527,33,3.485,0.989,33
taboo,5,5.657,2.390,35,3.206,1.255,34,4.118,1.952,34,2.286,1.446,35,2.429,1.517,35,3.647,1.861,34,5.886,1.389,35,4.571,1.555,35,4.086,1.131,35
tact,4,3.677,2.232,34,5.758,1.457,33,5.182,1.914,33,2.600,1.458,35,2.371,1.173,35,4.424,1.776,33,6.000,1.213,34,3.943,1.218,35,3.412,1.497,34
tail,4,3.939,1.890,33,5.000,0.935,32,5.281,0.838,32,6.161,0.883,31,6.344,0.775,32,5.900,1.469,30,2.143,0.798,35,2.647,1.326,34,3.971,0.954,34
take,4,4.265,2.368,34,4.382,1.213,34,6.636,1.738,33,4.118,1.676,34,3.886,1.635,35,6.219,1.363,32,2.147,1.088,34,4.114,1.368,35,4.324,0.898,34
tale,4,5.029,2.407,34,5.889,1.370,36,6.029,1.671,34,3.286,1.560,35,4.235,2.101,34,5.844,1.149,32,2.886,1.410,35,3.743,1.696,35,3.528,1.041,36
talent,6,6.515,1.725,33,7.594,1.247,32,6.606,1.687,33,3.281,1.681,32,4.364,1.936,33,5.966,1.159,29,3.606,0.983,33,5.424,1.349,33,3.727,1.136,33
talented,8,6.588,1.647,34,8.206,0.719,34,6.912,1.652,34,2.824,1.636,34,4.333,1.820,33,6.300,0.823,30,3.667,0.974,33,5.344,1.162,32,3.576,1.016,33
tall,4,5.094,2.323,32,6.324,1.181,34,6.406,2.029,32,5.294,1.600,34,6.441,1.006,34,6.125,1.364,32,2.114,0.919,35,5.485,1.306,33,5.559,0.945,34
tame,4,3.424,1.810,33,5.485,1.459,33,4.485,2.190,33,3.061,1.575,33,3.667,1.980,33,5.156,1.734,32,4.091,1.055,33,3.438,1.391,32,3.219,0.819,32
tamper,6,4.706,1.963,34,3.147,1.309,34,5.057,1.926,35,3.727,1.562,33,3.382,1.681,34,3.909,1.730,33,5.686,1.036,35,3.853,1.263,34,4.000,1.085,34
tandem,6,4.036,2.009,28,5.500,1.148,30,4.214,1.176,28,4.613,1.878,31,4.643,2.004,28,3.235,1.573,34,5.774,1.475,31,3.793,1.399,29,3.714,0.881,28
tangerine,9,4.343,2.124,35,5.743,0.905,35,5.486,1.746,35,6.543,0.873,35,6.514,0.967,35,5.629,1.311,35,2.714,1.385,35,2.029,1.207,35,3.371,0.988,35
tango,5,5.879,2.056,33,5.912,1.358,34,5.355,1.514,31,5.242,1.280,33,5.323,1.574,31,4.500,2.092,32,4.788,1.430,33,3.455,1.479,33,3.147,1.141,34
tango (dance),5,6.500,1.819,34,6.559,1.117,34,6.515,1.811,33,5.343,1.492,35,6.121,1.094,33,3.970,1.962,33,4.941,1.110,34,3.829,1.320,35,2.765,1.165,34
tango (drink),5,4.500,2.159,34,5.813,1.310,32,5.636,1.096,33,6.353,1.082,34,6.353,1.135,34,5.424,1.843,33,4.000,1.609,34,2.765,1.395,34,3.970,0.717,33
tank,4,4.457,2.285,35,4.000,1.740,35,4.914,2.677,35,6.382,0.805,34,6.471,0.737,34,5.406,1.730,32,3.343,1.264,35,5.353,1.607,34,5.743,1.155,35
tank (army),4,4.250,2.693,32,3.355,1.536,31,4.406,2.935,32,6.788,0.477,33,6.419,1.158,31,5.625,1.654,32,3.212,1.200,33,5.645,1.637,31,6.375,0.820,32
tank (fish),4,3.471,2.047,34,5.371,1.149,35,5.171,1.576,35,6.758,0.552,33,6.794,0.472,34,5.529,1.613,34,3.057,1.013,35,3.257,1.592,35,4.371,0.865,35
tank (storage),4,3.265,1.990,34,5.412,0.878,34,5.121,1.320,33,6.029,1.175,34,5.303,1.586,33,4.906,1.608,32,4.229,1.244,35,4.849,1.760,33,5.303,1.114,33
tanker,6,3.655,2.005,29,4.300,1.320,30,5.267,2.235,30,6.036,1.149,28,5.556,1.685,27,3.345,1.825,29,5.414,1.352,29,5.724,1.142,29,5.458,1.040,24
tape,4,3.171,1.812,35,5.086,0.732,35,4.909,1.311,33,5.912,1.197,34,5.971,1.295,34,5.625,1.781,32,2.971,1.014,34,2.452,1.073,31,4.182,0.833,33
taper,5,3.393,1.543,28,5.039,0.517,26,4.704,0.853,27,4.704,1.486,27,4.500,1.658,28,3.250,1.658,32,6.179,0.847,28,2.963,1.105,27,3.931,1.048,29
tapestry,8,3.743,2.260,35,5.909,1.055,33,5.441,1.241,34,6.059,1.305,34,6.029,1.272,34,3.677,1.905,34,5.200,1.369,35,4.394,1.874,33,2.485,1.209,33
tarantula,9,5.618,2.612,34,3.382,1.715,34,4.400,1.711,35,6.867,0.340,30,6.657,0.715,35,4.813,1.845,32,3.629,1.044,35,3.177,1.757,34,4.636,1.150,33
target,6,5.594,1.982,32,5.212,1.805,33,5.455,2.244,33,5.303,1.446,33,5.794,1.694,34,5.759,1.501,29,3.765,1.330,34,4.250,1.732,32,5.088,1.067,34
tariff,6,3.059,1.679,34,4.059,1.259,34,4.559,1.818,34,4.235,1.573,34,3.177,1.361,34,3.849,1.540,33,6.242,1.045,33,3.882,1.157,34,4.706,1.125,34
taser,5,5.594,2.511,32,2.656,1.162,32,4.258,2.770,31,6.094,1.588,32,5.813,1.446,32,3.188,1.609,32,6.032,1.062,31,3.065,1.480,31,5.273,1.081,33
taste,5,6.182,2.022,33,6.882,1.255,34,5.849,1.672,33,4.152,1.940,33,3.088,1.946,34,6.364,1.039,33,2.353,1.026,34,4.750,1.346,32,3.455,0.742,33
tasty,5,6.912,1.422,34,7.647,1.391,34,5.971,1.823,34,2.939,1.496,33,3.281,1.790,32,6.091,1.125,22,2.818,0.936,33,4.273,1.023,33,3.581,1.009,31
taught,6,5.156,1.752,32,6.406,1.296,32,5.194,1.767,31,3.303,1.527,33,2.594,1.455,32,5.786,1.145,28,3.394,1.043,33,4.303,1.141,33,3.533,1.147,30
taxi,4,4.750,1.904,32,5.290,1.113,31,4.968,1.379,31,6.517,0.771,29,6.600,0.663,30,6.483,0.856,29,3.625,1.269,32,4.188,1.184,32,4.679,0.658,28
teach,5,4.900,2.006,30,7.182,1.507,33,6.121,1.855,33,3.656,1.688,32,3.548,1.643,31,6.138,1.136,29,2.515,0.857,33,4.656,1.553,32,3.129,1.100,31
teacher,7,4.970,1.850,33,6.364,1.755,33,4.219,2.190,32,5.393,1.520,28,5.276,1.617,29,6.379,0.925,29,2.333,0.910,33,4.241,1.406,29,2.781,0.992,32
team,4,4.968,1.675,31,6.807,1.424,31,5.516,1.794,31,4.600,1.254,30,5.033,1.251,30,6.130,1.329,23,3.000,1.016,31,5.161,1.050,31,4.483,1.221,29
tease,5,6.774,1.660,31,4.625,1.576,32,5.000,2.016,32,2.875,1.111,32,3.531,1.500,32,5.714,1.129,28,3.469,1.299,32,3.645,1.179,31,2.852,1.008,27
teasing,7,5.943,1.739,35,4.515,1.828,33,4.735,2.133,34,3.529,1.377,34,4.424,1.596,33,5.788,1.320,33,3.206,1.158,34,4.000,1.231,33,3.242,1.181,33
teaspoon,8,3.182,2.249,33,5.343,0.791,35,5.143,1.291,35,6.686,0.666,35,6.618,1.029,34,6.121,1.451,33,2.886,1.237,35,2.029,1.404,34,3.177,0.857,34
technical,9,3.714,1.596,35,5.171,1.159,35,4.788,1.754,33,3.486,1.360,35,3.457,1.537,35,5.457,1.360,35,5.029,1.108,35,4.543,1.380,35,5.571,1.129,35
technicality,12,4.171,1.949,35,4.257,1.317,35,4.429,1.695,35,2.971,1.404,34,2.400,1.571,35,4.294,1.993,34,5.943,1.170,35,4.200,1.721,35,5.029,1.098,34
technician,10,3.094,2.006,32,5.515,1.104,33,5.031,1.380,32,5.849,1.048,33,5.750,1.458,32,5.063,1.819,32,5.546,1.131,33,4.030,1.547,33,5.273,1.309,33
tedious,7,2.912,1.884,34,2.771,1.587,35,4.000,1.970,34,2.657,1.413,35,2.657,1.433,35,4.514,1.610,35,5.829,0.971,35,3.943,1.723,35,4.400,0.869,35
teeth,5,4.548,1.793,31,5.433,0.989,30,5.233,1.820,30,6.621,0.715,29,6.714,0.589,28,6.423,0.927,26,2.065,0.801,31,2.065,1.162,31,3.885,0.577,26
telephone,9,4.000,2.391,35,5.382,0.940,34,5.486,2.034,35,6.485,0.892,33,6.559,0.881,34,6.515,0.989,33,2.771,1.396,35,3.206,1.301,34,3.333,1.198,33
telescope,9,4.735,1.945,34,5.758,1.232,33,5.546,1.104,33,6.267,1.340,30,6.742,0.566,31,5.182,1.660,33,4.206,1.301,34,4.235,1.554,34,5.029,0.857,34
television,10,4.969,2.069,32,5.686,1.526,35,5.353,1.747,34,6.546,0.656,33,6.882,0.322,34,6.529,1.118,34,2.286,0.913,35,4.177,1.504,34,4.543,0.648,35
temerity,8,4.077,2.165,13,4.250,1.521,16,4.333,2.055,15,3.091,1.505,11,2.412,1.849,17,1.735,1.313,34,6.765,0.546,17,4.846,1.167,13,4.563,1.499,16
tempest,7,5.923,2.218,26,3.462,1.365,26,4.654,1.753,26,3.917,1.498,24,3.346,1.859,26,2.939,1.841,33,6.333,0.978,30,5.077,1.207,26,3.708,1.369,24
temple,6,4.529,2.278,34,5.706,1.741,34,4.735,2.266,34,5.794,1.491,34,6.088,1.197,34,5.281,1.875,32,4.121,1.148,33,5.121,1.737,33,3.971,1.339,34
temple (forehead),6,3.941,2.209,34,5.235,0.842,34,5.516,1.160,31,6.182,0.869,33,6.559,0.735,34,4.818,1.749,33,4.771,1.514,35,3.177,1.361,34,3.794,1.132,34
temple (worship),6,4.455,2.076,33,5.697,2.096,33,4.424,2.629,33,6.188,1.333,32,6.353,0.723,34,4.969,1.630,32,4.529,1.218,34,5.313,1.629,32,4.118,1.278,34
tempo,5,4.771,2.281,35,5.514,1.131,35,5.400,1.200,35,3.706,1.600,34,2.829,1.363,35,4.000,1.910,34,5.324,1.322,34,3.727,1.309,33,4.147,0.879,34
tempt,5,6.029,1.599,34,4.177,1.317,34,4.735,2.393,34,2.727,1.309,33,3.344,1.533,32,5.344,1.290,32,5.061,1.347,33,3.824,1.581,34,3.118,1.051,34
temptation,10,6.914,1.556,35,4.294,1.672,34,4.353,2.350,34,2.743,1.537,35,3.571,1.536,35,5.794,1.410,34,5.000,1.309,35,5.371,1.173,35,3.457,1.401,35
tendency,8,3.824,1.706,34,4.765,0.644,34,4.938,1.560,32,2.677,1.156,34,2.382,1.415,34,5.333,1.450,33,5.618,1.213,34,3.971,1.224,34,3.697,1.058,33
tender,6,5.303,2.355,33,7.061,1.613,33,4.758,2.475,33,2.677,1.548,34,3.727,1.543,33,4.886,1.526,35,4.794,1.132,34,4.057,1.413,35,2.441,1.006,34
tender (sensitive),6,5.286,2.385,35,5.879,1.771,33,4.429,1.975,35,2.914,1.461,35,3.265,1.400,34,5.333,1.450,33,4.441,1.333,34,3.294,1.544,34,2.324,0.865,34
tender (soft),6,6.257,1.842,35,7.086,1.360,35,5.324,2.323,34,3.265,1.441,34,3.886,1.703,35,5.771,1.354,35,4.429,1.777,35,3.618,1.351,34,1.941,0.968,34
tennis,6,4.677,2.319,31,5.871,1.385,31,5.636,1.410,33,6.031,1.630,32,6.742,0.566,31,6.100,1.136,30,3.394,0.983,33,3.548,1.316,31,4.290,0.957,31
tense,5,4.114,2.290,35,3.571,1.440,35,4.094,1.990,32,3.091,1.676,33,3.794,1.762,34,5.758,1.156,33,4.943,1.094,35,3.971,1.341,35,4.457,0.905,35
tense (strained),5,5.147,2.303,34,2.971,1.341,35,3.970,2.153,33,3.515,1.373,33,4.129,1.718,31,5.500,1.377,34,5.061,1.391,33,4.303,1.337,33,4.546,1.305,33
tense (verb),5,3.515,2.231,33,4.303,1.000,33,4.727,1.675,33,3.088,1.463,34,2.969,1.896,32,4.939,1.613,33,4.706,1.099,34,3.344,1.189,32,4.500,0.978,34
tension,7,5.625,2.162,32,3.364,1.096,33,4.065,1.740,31,3.161,1.608,31,4.031,1.759,32,5.938,1.248,32,5.129,1.211,31,4.742,1.391,31,4.576,1.232,33
tent,4,3.629,2.071,35,4.857,0.960,35,5.429,1.460,35,6.457,0.936,35,6.588,0.974,34,5.697,1.507,33,3.000,1.069,35,3.286,1.578,35,5.088,1.067,34
tepid,5,2.871,1.661,31,4.035,1.098,29,4.742,1.502,31,2.867,1.310,30,2.667,1.468,30,3.581,1.810,31,5.936,1.076,31,3.200,1.137,30,3.667,0.981,27
termite,7,3.406,2.206,32,3.412,1.375,34,4.971,1.740,34,6.546,0.742,33,5.629,1.675,35,4.030,2.007,33,4.629,1.044,35,2.059,1.259,34,4.849,0.989,33
terrible,8,6.031,1.828,32,1.697,0.937,33,3.871,2.136,31,2.313,1.130,32,2.667,1.589,33,5.929,0.997,28,3.500,1.000,32,5.290,1.053,31,4.429,0.776,28
terrific,8,7.121,1.430,33,8.394,1.179,33,6.886,1.669,35,2.344,1.383,32,3.156,1.954,32,5.867,1.500,30,3.743,1.421,35,5.382,1.164,34,4.057,1.393,35
terrify,7,6.000,2.646,34,1.941,0.906,34,3.882,2.494,34,2.412,1.396,34,3.588,1.768,34,5.625,1.111,32,3.912,1.147,34,5.177,1.339,34,4.559,1.397,34
terrifying,10,5.457,3.111,35,1.824,0.746,34,3.857,2.799,35,3.029,1.576,35,4.171,1.828,35,5.743,1.360,35,4.182,1.217,33,5.750,1.323,32,5.114,1.166,35
terror,6,5.794,2.598,34,1.677,0.794,34,3.118,2.180,34,2.853,1.683,34,4.353,2.071,34,5.212,1.533,33,4.294,1.177,34,5.853,1.216,34,5.088,1.121,34
terrorist,9,5.735,2.682,34,1.543,0.769,35,4.294,2.855,34,5.333,1.735,33,6.000,1.073,33,5.273,1.943,33,5.412,1.191,34,5.424,1.256,33,5.706,0.925,34
test,4,4.242,2.310,33,3.514,1.228,35,4.343,2.137,35,5.286,1.300,35,4.771,1.709,35,6.294,0.925,34,3.229,0.796,35,4.088,1.222,34,4.324,0.580,34
text,4,4.529,2.186,34,5.371,1.044,35,5.571,1.420,35,5.800,1.305,35,6.086,1.131,35,6.182,0.999,33,4.171,1.207,35,3.143,1.476,35,4.118,0.718,34
text (phone message),4,5.514,2.407,35,6.114,1.489,35,5.914,1.795,35,5.886,1.260,35,6.229,0.988,35,6.743,0.769,35,5.314,1.368,35,2.829,1.521,35,3.457,1.024,35
text (written work),4,3.606,2.103,33,5.546,1.437,33,5.485,1.743,33,5.879,1.094,33,5.970,1.291,33,6.091,1.111,33,3.970,1.291,33,3.849,1.708,33,3.939,0.886,33
texture,7,4.400,2.194,35,5.543,0.840,35,5.286,1.161,35,4.800,1.635,35,4.686,1.410,35,5.353,1.453,34,4.765,1.002,34,3.771,1.456,35,3.457,1.155,35
thank,5,5.156,2.002,32,7.469,1.299,32,5.355,1.381,31,3.156,1.202,32,2.969,1.649,32,6.708,0.611,24,2.125,1.166,32,4.467,0.957,30,3.267,0.964,30
thankful,8,5.629,2.403,35,7.600,1.101,35,6.212,2.129,33,2.400,1.292,35,3.206,1.605,34,6.030,1.403,33,3.486,1.180,35,5.147,1.141,34,3.000,1.069,35
thanks,6,5.500,1.920,32,7.515,1.077,33,5.818,1.800,33,3.219,1.653,32,3.000,1.459,31,6.656,0.643,32,1.794,1.023,34,4.412,1.665,34,3.121,1.008,33
theatre,7,6.121,1.903,33,6.636,1.514,33,5.419,1.498,31,6.059,1.349,34,6.371,1.071,35,5.970,1.425,33,3.543,1.155,35,5.212,1.683,33,3.000,0.875,34
theatrical,10,6.606,2.201,33,5.971,1.464,35,5.882,1.922,34,3.306,1.664,36,4.971,1.748,35,5.529,1.719,34,5.083,1.278,36,5.229,1.221,35,2.750,1.187,36
thematic,8,4.261,2.211,23,5.250,1.043,20,5.044,1.160,23,2.810,1.006,21,2.667,1.553,21,2.375,1.798,32,6.143,1.274,28,4.364,1.333,22,3.556,0.832,18
theme,5,4.697,2.052,33,5.515,1.598,33,5.129,1.737,31,3.188,1.960,32,3.250,1.904,32,5.333,1.374,30,4.406,1.086,32,4.467,1.746,30,3.724,0.783,29
theologian,10,3.500,2.353,28,5.222,1.397,27,5.214,1.372,28,4.704,1.696,27,4.393,1.934,28,3.576,2.230,33,6.679,0.601,28,4.222,1.707,27,4.862,1.332,29
theology,8,4.226,2.195,31,5.030,1.696,33,3.939,1.722,33,2.500,1.639,32,2.710,1.650,31,4.000,1.969,32,6.485,0.821,33,5.355,1.752,31,3.909,1.379,33
theoretical,11,3.727,2.093,33,5.656,1.189,32,4.750,1.785,32,2.061,1.556,33,1.968,1.470,31,5.182,1.445,33,6.394,0.886,33,5.000,1.231,33,4.212,1.430,33
theory,6,4.257,2.005,35,6.118,1.157,34,5.286,1.766,35,2.912,2.063,34,2.714,1.485,35,5.714,1.541,35,5.429,1.226,35,5.147,1.353,34,4.471,1.007,34
therapist,9,4.588,2.144,34,5.471,1.613,34,4.000,2.058,34,5.500,1.440,34,5.576,1.303,33,5.618,1.456,34,5.588,1.166,34,4.382,1.058,34,3.455,1.437,33
therapy,7,4.743,1.713,35,6.235,1.496,34,3.794,2.041,34,3.853,1.458,34,4.400,1.625,35,5.758,1.207,33,5.457,1.380,35,4.657,1.393,35,3.029,1.082,35
thermometer,11,3.706,2.066,34,4.941,0.838,34,4.853,1.309,34,6.559,0.774,34,6.441,1.063,34,5.588,1.478,34,3.706,1.273,34,2.588,1.375,34,4.147,1.004,34
thesaurus,9,3.758,2.375,33,5.912,1.121,34,5.400,1.855,35,6.086,1.251,35,6.242,1.045,33,5.086,1.461,35,5.235,1.190,34,4.343,1.672,35,3.879,0.879,33
thick,5,3.394,2.088,33,4.303,1.359,33,4.909,1.658,33,4.471,1.613,34,4.294,1.486,34,5.667,1.531,33,3.029,1.183,35,4.412,1.353,34,4.606,0.776,33
thicket,7,3.688,2.113,32,4.897,1.062,29,4.906,2.006,32,5.103,1.583,29,4.821,1.947,28,3.529,2.090,34,5.677,1.305,31,4.069,1.660,29,4.414,1.300,29
thief,5,6.156,1.481,32,2.182,1.167,33,3.781,1.948,32,5.031,1.262,32,4.719,1.546,32,4.767,1.892,30,3.300,0.936,30,3.710,1.249,31,5.161,0.987,31
thigh,5,4.750,2.165,32,5.167,1.036,30,5.533,1.648,30,6.375,1.218,32,6.606,0.776,33,6.100,1.248,30,3.303,1.527,33,3.375,1.709,32,2.879,1.320,33
thighs,6,5.714,2.159,35,5.429,1.294,35,5.371,1.354,35,6.657,0.791,35,6.706,0.516,34,6.121,1.122,33,3.514,1.228,35,4.029,1.341,35,2.706,1.016,34
thimble,7,3.594,1.783,32,5.200,0.653,30,4.567,1.892,30,6.345,0.957,29,5.933,1.548,30,3.800,2.040,30,4.281,1.505,32,1.581,0.943,31,2.467,0.846,30
thin,4,3.758,2.310,33,4.636,1.666,33,4.688,1.722,32,3.969,1.630,32,5.656,1.406,32,6.265,0.885,34,2.771,0.796,35,2.514,1.317,35,2.515,0.989,33
thinner,7,4.765,2.184,34,5.206,1.891,34,4.618,2.142,34,4.543,1.592,35,4.879,1.647,33,5.688,1.333,32,3.424,1.371,33,3.091,1.525,33,2.382,1.000,34
third,5,3.567,1.647,30,4.807,1.176,31,4.613,1.559,31,3.188,1.550,32,3.548,1.388,31,5.964,1.149,28,2.813,1.044,32,3.563,1.171,32,4.115,0.577,26
thirst,6,4.969,1.976,32,3.750,1.275,32,3.774,1.698,31,4.844,1.523,32,4.576,1.923,33,6.344,1.079,32,2.625,1.293,32,4.677,1.329,31,3.636,0.771,33
thirsty,7,4.000,1.925,34,3.618,1.058,34,3.853,1.784,34,4.529,1.500,34,4.343,1.672,35,6.531,0.612,32,1.886,1.008,35,4.030,1.141,33,3.886,0.919,35
thistle,7,4.733,1.843,30,5.645,1.427,31,5.000,1.592,30,6.633,0.605,30,6.103,1.322,29,4.207,1.901,29,4.097,1.633,31,2.517,1.632,29,3.889,1.100,27
thorn,5,4.500,1.768,32,3.324,1.077,34,4.242,1.156,33,6.242,0.922,33,5.970,1.359,33,5.091,1.621,33,3.314,0.949,35,2.147,1.478,34,3.939,0.919,33
thought,7,5.364,2.129,33,6.559,1.769,34,6.353,2.140,34,2.030,1.660,33,3.188,1.991,32,6.807,0.534,31,2.794,1.023,34,4.516,1.812,31,3.581,1.498,31
thoughtful,10,5.455,2.162,33,7.813,0.982,32,6.750,1.458,32,2.273,1.355,33,2.853,1.629,34,5.808,1.359,26,4.412,1.032,34,4.844,1.034,32,2.727,0.862,33
thoughtless,11,3.882,1.967,34,2.529,1.064,34,4.324,1.727,34,2.206,1.132,34,2.206,1.158,34,5.471,1.169,34,4.758,1.181,33,3.824,1.271,34,4.588,1.353,34
threat,6,5.457,2.644,35,1.943,0.893,35,4.171,2.667,35,3.333,1.664,33,3.824,1.790,34,5.636,1.344,33,4.629,1.396,35,5.618,1.112,34,5.543,0.966,35
threatening,11,5.324,2.285,34,1.882,0.832,34,3.788,2.694,33,3.412,2.002,34,4.212,1.903,33,5.588,1.517,34,4.794,1.278,34,5.697,0.870,33,5.697,0.870,33
thrifty,7,5.065,1.999,31,5.849,1.760,33,6.061,1.669,33,2.938,1.435,32,2.879,1.472,33,4.000,1.862,30,5.844,1.176,32,3.303,1.403,33,3.567,1.334,30
thrill,6,7.485,1.579,33,7.529,1.218,34,6.735,1.540,34,3.543,1.610,35,4.156,1.583,32,5.294,1.249,34,4.429,1.178,35,4.844,1.372,32,4.059,1.083,34
thrilling,9,7.152,1.672,33,7.543,1.024,35,6.286,1.782,35,2.943,1.530,35,3.429,1.661,35,5.147,1.647,34,4.486,1.251,35,5.576,0.986,33,4.000,1.095,35
throat,6,3.886,1.617,35,5.057,0.754,35,5.457,1.537,35,6.457,0.936,35,6.543,0.691,35,6.091,1.111,33,2.771,1.123,35,2.912,1.095,34,4.229,1.098,35
throne,6,6.029,2.104,35,5.971,1.797,35,6.143,2.769,35,6.457,0.905,35,6.471,1.194,34,4.455,2.148,33,3.200,1.327,35,5.441,1.265,34,4.371,1.709,35
throw,5,4.546,2.258,33,4.667,1.341,33,6.121,1.472,33,4.909,1.676,33,5.091,1.545,33,6.000,1.461,30,2.394,1.254,33,4.030,1.425,33,4.909,1.111,33
thrust,6,6.771,1.514,35,4.857,0.960,35,6.353,1.551,34,4.382,1.627,34,4.743,1.401,35,5.029,1.647,35,5.371,1.173,35,4.543,1.273,35,5.514,0.937,35
thumb,5,3.529,1.989,34,5.206,0.932,34,5.882,1.711,34,6.559,0.945,34,6.743,0.602,35,6.121,1.343,33,1.971,1.134,35,2.471,1.480,34,4.677,0.931,34
ticket,6,4.788,1.903,33,5.457,1.104,35,5.412,1.375,34,6.094,1.155,32,6.000,1.138,34,6.194,1.029,31,3.177,0.857,34,3.000,1.477,33,4.121,0.537,33
ticket (admission),6,4.758,2.475,33,6.029,1.134,35,5.344,1.651,32,6.371,0.831,35,6.343,1.094,35,5.914,1.273,35,3.429,0.965,35,2.697,1.267,33,4.206,0.530,34
ticket (parking),6,3.722,2.456,36,3.029,1.993,35,3.943,1.926,35,6.500,0.849,34,6.294,0.956,34,6.061,1.301,33,4.600,1.571,35,2.943,1.820,35,4.889,1.048,36
tickle,6,6.688,2.128,32,6.750,1.500,32,4.419,1.931,31,4.394,1.413,33,5.094,1.792,32,6.226,0.906,31,2.030,0.870,33,3.344,1.471,32,2.688,0.882,32
ticklish,8,6.353,1.661,34,6.242,1.393,33,3.546,1.794,33,4.152,1.617,33,4.824,1.543,34,5.781,1.473,32,2.177,0.984,34,3.424,1.371,33,2.735,0.656,34
tidy,4,5.294,2.432,34,7.314,1.260,35,5.667,2.305,33,4.257,1.696,35,5.485,1.395,33,6.061,1.347,33,2.657,1.013,35,3.853,1.088,34,2.882,0.993,34
tie,3,3.500,1.920,32,4.909,0.621,33,5.212,1.533,33,6.438,1.248,32,6.677,0.590,31,6.226,0.974,31,2.735,0.779,34,2.485,1.351,33,5.677,1.077,34
tie (bind),3,5.000,1.879,34,4.677,1.156,34,4.529,2.428,34,5.324,1.344,34,5.571,1.440,35,5.219,1.340,32,3.057,1.170,35,3.118,1.255,34,4.853,1.141,34
tie (neck),3,3.853,2.031,34,5.265,1.120,34,5.147,2.251,34,6.727,0.509,33,6.606,0.547,33,6.344,0.852,32,3.265,1.196,34,2.394,1.391,33,6.182,0.796,33
tie (stalemate),3,3.807,1.941,31,4.829,0.736,35,5.294,1.362,34,3.943,1.739,35,4.152,1.617,33,4.686,1.879,35,3.906,1.792,32,3.438,0.998,32,4.324,0.716,34
tiger,5,6.235,2.250,34,5.667,1.172,33,4.853,2.403,34,6.706,0.708,34,6.727,0.789,33,6.212,1.225,33,2.029,0.985,34,4.794,1.728,34,4.765,1.535,34
tight,5,4.788,2.267,33,4.364,1.473,33,3.667,2.055,33,4.235,1.535,34,4.771,1.514,35,5.657,1.194,35,2.912,1.502,34,2.714,1.278,35,3.030,1.141,33
till,4,3.265,1.960,34,5.000,0.651,33,4.912,0.919,34,5.059,1.679,34,4.647,1.892,34,5.438,1.345,32,3.686,1.389,35,2.719,1.125,32,4.000,0.492,33
tilt,4,3.771,1.623,35,5.000,0.756,35,5.000,1.436,33,4.206,1.641,34,4.686,1.801,35,5.086,1.779,35,4.171,1.298,35,2.765,1.190,34,4.086,0.967,35
time,4,3.903,1.890,31,5.625,1.672,32,3.576,2.243,33,2.485,1.760,33,2.968,1.555,31,6.690,0.593,29,2.424,0.922,33,6.032,1.470,31,3.936,1.045,31
timid,5,3.936,1.703,31,3.094,1.234,32,2.833,1.695,30,2.968,1.062,31,3.516,1.701,31,4.517,1.653,29,4.516,1.241,31,2.581,1.454,31,3.167,0.778,30
tinsel,6,5.032,2.389,31,6.000,1.696,32,5.500,1.785,32,6.219,1.111,32,6.233,1.230,30,4.065,1.883,31,3.125,1.556,32,2.467,1.360,30,3.179,0.966,28
tiny,4,3.969,1.686,32,4.636,1.039,33,3.936,1.795,31,3.424,1.415,33,4.438,1.638,32,5.567,1.407,30,2.438,0.899,32,1.485,0.957,33,2.867,1.056,30
tire,4,2.939,1.757,33,3.824,1.200,34,4.029,1.339,34,4.667,1.717,33,4.824,2.007,34,5.353,1.643,34,3.912,1.442,34,3.606,1.205,33,4.485,0.989,33
tired,5,3.161,1.868,31,3.406,1.114,32,3.613,1.640,31,3.323,1.280,31,4.063,1.580,32,6.667,0.667,27,2.094,1.128,32,3.719,0.976,32,3.897,0.607,29
titan,5,5.906,2.429,32,5.727,1.483,33,6.300,2.410,30,4.355,1.514,31,4.364,1.997,33,3.765,1.971,34,5.364,1.453,33,5.970,1.314,33,6.219,0.960,32
titanic,7,4.242,2.511,33,3.794,2.011,34,4.882,2.323,34,5.758,1.558,33,5.941,1.552,34,4.636,1.738,33,4.758,1.129,33,6.065,1.243,31,3.943,1.585,35
titanic (ship),7,4.969,2.298,32,3.000,1.299,32,4.677,2.085,31,6.438,0.933,32,6.344,1.189,32,5.719,1.526,32,4.563,1.171,32,6.000,1.646,31,4.032,1.492,31
titanic (size),7,5.265,2.330,34,5.294,1.296,34,5.382,2.352,34,4.242,1.793,33,4.794,1.997,34,3.667,1.949,33,4.853,1.331,34,6.618,0.841,34,5.061,1.324,33
toad,4,3.546,2.061,33,4.394,1.013,33,4.941,1.282,34,6.581,0.752,31,6.706,0.620,34,5.118,1.586,34,2.800,0.980,35,2.588,1.437,34,4.969,0.728,32
toast,5,4.656,2.159,32,6.294,1.466,34,5.794,1.677,34,6.344,1.135,32,6.758,0.740,33,6.267,1.031,30,2.118,1.078,34,2.667,1.491,33,4.088,1.222,34
toast (bread),5,3.909,2.261,33,6.118,1.207,34,5.471,1.519,34,6.706,0.570,34,6.647,0.681,34,6.636,0.688,33,2.000,0.875,34,2.606,1.369,33,4.206,1.079,34
toast (speech),5,4.743,2.156,35,6.559,1.288,34,5.647,1.861,34,4.546,1.597,33,4.771,1.709,35,4.765,1.941,34,5.147,1.141,34,4.303,1.291,33,5.029,1.159,35
toaster,7,3.688,2.098,32,5.618,0.940,34,5.294,1.177,34,6.853,0.354,34,6.853,0.354,34,6.594,0.551,32,2.765,1.002,34,2.844,1.277,32,4.344,0.775,32
tobacco,7,3.441,1.988,34,3.118,1.567,34,5.294,1.978,34,6.485,1.184,33,6.333,0.974,33,5.529,1.786,34,5.171,1.230,35,3.375,1.949,32,5.455,1.047,33
toddler,7,4.182,2.037,33,6.324,1.300,34,4.000,2.028,35,6.229,0.759,35,6.429,0.767,35,5.219,1.745,32,2.771,1.396,35,2.857,1.245,35,3.257,1.051,35
toe,3,3.286,1.860,35,4.714,1.058,35,5.677,1.640,34,6.800,0.466,35,6.829,0.506,35,6.177,1.042,34,1.853,0.845,34,1.706,0.787,34,4.286,1.002,35
toes,4,3.257,1.826,35,4.857,0.990,35,5.286,1.596,35,6.800,0.524,35,6.886,0.398,35,6.177,1.014,34,1.600,0.685,35,2.059,1.187,34,3.829,0.654,35
toga,4,4.182,2.181,33,5.515,0.925,33,5.788,1.572,33,5.879,1.094,33,5.970,1.487,33,4.424,2.132,33,5.031,1.531,32,3.273,1.483,33,4.970,1.487,33
toilet,6,3.600,2.031,35,4.486,1.131,35,4.500,1.714,32,6.829,0.377,35,6.657,0.826,35,6.824,0.452,34,1.677,0.716,34,3.200,0.980,35,4.514,0.906,35
toll,4,3.029,1.562,34,3.788,1.008,33,4.226,1.408,31,3.879,1.683,33,3.543,1.794,35,4.031,1.686,32,5.647,1.234,34,3.645,1.471,31,4.706,0.986,34
tomahawk,8,6.000,1.835,19,3.950,1.532,20,5.652,1.947,23,5.800,1.631,20,5.200,2.015,20,2.242,1.955,33,5.833,1.572,24,4.000,1.800,21,5.571,0.728,21
tomato,6,3.206,1.922,34,5.629,1.017,35,5.314,1.214,35,6.824,0.567,34,6.588,1.061,34,6.471,1.091,34,2.118,0.582,34,2.371,1.354,35,3.765,0.597,34
tomb,4,5.133,2.446,30,3.065,1.294,31,3.516,1.365,31,6.419,0.752,31,5.967,1.140,30,3.769,1.717,26,4.156,0.939,32,4.871,1.211,31,4.467,0.846,30
tone,4,4.743,2.346,35,5.343,0.924,35,5.743,1.679,35,3.800,1.894,35,2.455,1.777,33,5.500,1.620,32,4.222,1.397,36,3.735,1.313,34,3.743,1.461,35
tone (colour),4,4.364,1.904,33,5.667,1.247,33,5.000,1.128,33,3.788,1.737,33,4.303,1.642,33,5.094,1.665,32,4.515,1.373,33,3.188,1.261,32,3.212,1.249,33
tone (music),4,5.412,1.942,34,6.394,1.301,33,5.424,1.498,33,4.030,1.696,33,3.156,2.063,32,5.313,1.467,32,4.559,1.355,34,3.939,1.229,33,3.235,1.002,34
tone (voice),4,5.471,2.118,34,5.629,0.988,35,5.844,1.805,32,3.314,1.785,35,3.606,1.890,33,5.455,1.258,33,4.286,1.209,35,4.212,1.008,33,3.939,1.127,33
tongue,6,5.515,2.324,33,5.576,1.232,33,5.531,1.118,32,6.625,0.927,32,6.742,0.915,31,6.452,1.042,31,2.242,1.074,33,2.606,1.205,33,3.677,1.104,34
tool,4,3.629,2.071,35,5.059,1.211,34,6.206,1.410,34,6.257,1.227,35,6.177,0.890,34,6.029,1.098,34,3.114,1.008,35,2.941,1.392,34,5.788,1.174,33
tooth,5,4.226,1.963,31,5.406,0.701,32,5.258,1.391,31,6.643,0.666,28,6.567,0.716,30,6.385,0.964,26,2.032,0.861,31,1.742,1.106,31,4.077,0.615,26
toothache,9,5.030,2.588,33,2.235,1.214,34,3.242,1.724,33,4.719,1.700,32,3.849,2.002,33,5.276,1.659,29,3.441,1.006,34,3.364,1.666,33,4.125,0.696,32
toothbrush,10,2.765,1.535,34,5.559,1.063,34,6.265,1.633,34,6.765,0.489,34,6.824,0.706,34,6.875,0.331,32,1.879,0.537,33,2.606,1.650,33,4.088,0.658,34
top,3,4.457,2.182,35,5.971,1.150,34,5.943,1.620,35,4.514,1.461,35,4.943,1.672,35,6.515,0.821,33,2.086,1.105,35,4.118,1.711,34,3.857,0.867,35
top (apex),3,4.516,2.093,31,6.531,1.768,32,6.406,1.783,32,4.833,1.614,30,4.742,1.741,31,4.971,2.093,34,3.125,1.996,32,4.344,1.553,32,4.156,1.003,32
top (shirt),3,4.324,2.152,34,5.629,0.897,35,6.030,1.403,33,6.471,0.882,34,6.636,0.594,33,6.500,0.947,34,2.294,1.340,34,3.000,1.287,35,4.235,1.330,34
top (spinning),3,3.970,2.081,33,5.424,0.889,33,5.412,1.375,34,5.514,1.610,35,5.242,1.615,33,4.485,1.987,33,3.143,1.376,35,2.471,1.377,34,3.941,0.684,34
torch,5,4.559,1.752,34,5.829,1.276,35,5.727,2.049,33,6.057,1.308,35,6.118,1.105,34,6.030,1.087,33,2.943,0.924,35,3.177,1.445,34,5.000,1.057,34
torch (burn),5,5.438,2.537,32,4.152,1.654,33,5.226,1.736,31,5.121,1.572,33,5.688,1.356,32,4.933,1.948,30,4.424,1.156,33,3.903,1.614,31,4.636,0.948,33
torch (flashlight),5,4.294,2.108,34,5.912,1.463,34,5.824,1.382,34,6.824,0.381,34,6.714,0.613,35,6.143,1.268,35,3.029,1.028,35,3.086,1.442,35,4.514,0.806,35
torment,7,6.194,2.054,31,1.939,1.229,33,3.161,2.018,31,2.936,1.390,31,3.031,1.571,32,4.000,1.597,29,5.152,0.957,33,5.250,1.199,32,4.781,0.927,32
tornado,7,5.909,2.479,33,2.000,1.500,32,3.594,2.596,32,6.121,0.879,33,6.188,1.210,32,5.125,1.980,32,4.206,1.346,34,6.406,0.744,32,5.429,1.022,35
tortoise,8,4.194,2.306,31,5.781,1.243,32,5.241,1.194,29,6.786,0.490,28,6.750,0.433,28,4.929,1.668,28,3.129,1.008,31,2.516,1.160,31,4.400,0.712,30
torture,7,4.677,3.075,34,1.515,1.395,33,2.912,2.594,34,4.714,1.717,35,4.697,1.867,33,4.906,1.893,32,4.849,0.892,33,5.118,1.549,34,5.412,1.032,34
torturer,8,5.438,2.904,32,1.438,0.704,32,4.355,3.075,31,5.344,1.428,32,4.909,1.798,33,4.909,1.913,33,5.419,1.363,31,5.250,1.561,32,5.879,1.037,33
toss,4,4.257,1.872,35,4.286,0.913,35,5.206,1.623,34,4.571,1.337,35,4.571,1.440,35,4.529,1.500,34,3.200,1.009,35,3.235,1.190,34,5.212,1.174,33
tosser,6,5.333,2.531,33,2.265,1.220,34,5.061,1.413,33,3.469,1.768,32,4.324,1.658,34,4.788,1.887,33,6.143,0.833,35,4.371,1.197,35,5.818,0.796,33
toucan,6,4.267,1.825,30,5.807,1.378,31,5.071,1.624,28,6.429,1.147,28,6.133,1.543,30,3.563,2.076,32,4.969,1.828,32,3.759,1.612,29,3.903,1.146,31
touch,5,6.235,1.832,34,6.471,1.218,34,5.824,1.977,34,4.853,1.717,34,5.000,1.723,33,6.313,0.808,32,2.147,0.879,34,4.000,1.350,34,2.824,1.403,34
touchy,6,4.914,2.034,35,4.212,1.533,33,4.486,1.948,35,2.743,1.380,35,3.314,1.686,35,5.424,1.478,33,4.629,1.311,35,3.818,1.217,33,2.829,1.404,35
tough,5,4.636,2.057,33,4.636,1.936,33,5.970,2.153,33,3.559,1.818,34,3.546,1.908,33,6.063,0.966,32,3.588,1.286,34,4.710,1.223,31,5.849,0.957,33
tour,4,4.771,1.853,35,5.794,1.132,34,5.147,1.353,34,5.333,1.247,33,5.000,1.231,33,5.667,1.271,33,4.088,0.951,34,4.758,1.615,33,3.853,0.944,34
tourist,7,4.971,1.807,34,5.314,1.326,35,4.765,1.733,34,5.486,1.296,35,5.714,1.364,35,5.788,1.430,33,4.143,1.199,35,4.059,0.906,34,4.143,0.593,35
toward,6,4.441,1.973,34,5.824,0.857,34,6.343,1.170,35,3.514,1.500,35,3.143,1.552,35,5.882,0.993,34,3.314,1.141,35,3.765,1.113,34,4.114,1.090,35
towel,5,3.419,1.792,31,5.800,1.275,30,5.690,1.148,29,6.724,0.518,29,6.724,0.581,29,6.724,0.581,29,2.267,0.892,30,2.774,1.038,31,3.867,0.957,30
tower,5,4.382,1.815,34,5.200,0.920,35,5.057,2.124,35,6.543,0.936,35,6.371,1.173,35,5.206,1.549,34,2.743,0.966,35,6.000,1.331,35,4.559,1.217,34
town,4,4.788,1.513,33,5.576,1.074,33,4.750,1.696,32,5.813,0.882,32,5.933,0.964,30,6.379,0.806,29,2.906,1.071,32,4.719,1.441,32,4.067,0.727,30
toxic,5,5.800,2.573,65,1.859,1.073,64,3.539,1.993,65,3.984,1.651,62,3.844,1.698,64,5.017,1.727,58,4.462,1.229,65,4.844,1.492,64,4.823,1.302,62
toxin,5,5.353,2.363,34,2.471,1.144,34,4.147,1.942,34,5.030,1.586,33,3.941,1.608,34,3.735,1.852,34,5.912,1.121,34,3.529,1.786,34,4.529,0.848,34
toy,3,5.606,1.999,33,6.471,1.519,34,5.677,1.675,34,6.353,0.997,34,6.257,0.936,35,5.970,1.267,33,1.457,0.553,35,2.941,1.413,34,4.088,1.222,34
toys,4,5.441,2.032,34,6.606,1.278,33,6.156,1.228,32,6.031,1.159,32,6.303,1.218,33,6.177,1.224,34,1.636,0.731,33,3.353,1.861,34,3.765,1.238,34
trace,5,3.656,1.796,32,5.000,0.894,35,4.469,1.581,32,3.765,1.395,34,4.000,1.782,34,4.382,1.715,34,4.000,1.171,35,2.265,1.596,34,3.912,0.658,34
trace (copy),5,3.059,1.571,34,4.853,0.974,34,5.235,2.157,34,4.861,1.619,36,4.677,1.966,34,4.941,2.028,34,3.639,1.494,36,2.972,1.190,36,3.611,0.792,36
trace (small amount),5,3.636,1.839,33,4.688,0.950,32,4.594,1.765,32,4.000,1.775,33,3.813,1.740,32,5.200,1.352,30,5.061,1.254,33,1.546,0.988,33,3.406,0.964,32
track,5,4.100,1.660,30,5.367,0.836,30,4.833,1.241,30,5.233,1.359,30,5.438,1.273,32,5.231,1.476,26,3.688,1.184,32,4.219,1.053,32,4.600,0.800,25
traction,8,3.531,1.620,32,5.200,1.077,30,5.241,1.612,29,4.063,1.657,32,3.323,1.468,31,3.833,1.881,30,6.094,0.947,32,3.867,1.258,30,4.710,0.887,31
traction (grip),8,4.294,2.190,34,5.371,1.098,35,5.938,1.638,32,4.382,1.476,34,4.152,1.672,33,3.000,1.537,33,5.914,1.381,35,3.667,1.385,33,5.118,0.963,34
traction (medical),8,3.240,1.773,25,4.708,1.172,24,4.462,1.623,26,5.046,1.492,22,4.130,1.623,23,2.063,1.694,32,6.739,1.031,23,3.864,1.179,22,4.480,1.063,25
tractor,7,3.382,1.572,34,5.324,0.674,34,5.371,1.289,35,6.588,0.911,34,6.706,0.620,34,5.514,1.628,35,2.171,0.736,35,4.677,1.658,34,5.714,1.110,35
trade,5,3.849,1.956,33,5.677,1.104,34,4.882,1.471,34,4.029,1.562,34,3.879,1.451,33,5.697,1.337,33,4.441,1.193,34,4.500,1.377,34,5.382,1.029,34
traffic,7,4.000,1.904,32,3.000,1.320,31,3.219,1.515,32,5.793,0.886,29,6.103,0.885,29,6.067,1.365,30,3.452,1.160,31,5.563,0.933,32,4.500,0.764,30
tragedy,7,6.688,1.927,32,1.576,0.740,33,2.871,1.540,31,2.818,1.486,33,3.303,1.800,33,5.069,1.639,29,4.441,1.090,34,6.000,0.935,32,3.688,0.916,32
tragic,6,6.152,2.376,33,1.727,1.162,33,3.121,1.805,33,2.188,1.158,32,2.485,1.520,33,5.633,1.449,30,4.576,0.986,33,5.438,1.273,32,3.767,1.055,30
trailer,7,3.633,1.560,30,5.031,0.637,32,4.933,1.093,30,5.879,1.008,33,5.800,1.046,30,5.333,1.619,30,4.281,1.305,32,3.933,1.482,30,4.433,0.716,30
train,5,3.846,1.808,65,5.791,1.100,67,5.075,1.605,67,6.687,0.628,67,6.698,0.705,63,6.459,0.841,61,2.077,1.027,65,5.147,1.468,68,4.677,1.044,62
train (bridal),5,4.455,2.463,33,6.152,1.672,33,5.063,1.767,32,5.970,1.141,33,6.091,1.215,33,3.727,2.178,33,5.485,1.459,33,3.970,1.714,33,2.000,1.283,34
train (practice),5,5.235,2.184,34,6.647,1.135,34,6.125,2.027,32,4.314,1.652,35,4.758,1.538,33,5.677,1.429,34,4.088,1.292,34,4.429,1.294,35,5.382,0.971,34
train (procession),5,3.735,1.771,34,5.219,0.739,32,4.971,1.464,35,4.500,1.500,34,5.118,1.207,34,4.559,1.752,34,4.286,1.860,35,4.514,1.574,35,4.152,1.048,33
train (vehicle),5,3.743,1.842,35,5.286,1.002,35,5.091,2.137,33,6.588,0.732,34,6.629,0.988,35,6.294,1.016,34,2.600,1.398,35,5.600,1.760,35,5.229,1.017,35
trainer,7,4.433,2.432,30,5.548,1.240,31,4.581,2.012,31,6.161,0.883,31,5.849,1.329,33,5.567,1.606,30,3.515,1.373,33,3.414,1.630,29,4.813,0.882,32
trainer (coach),7,4.727,1.958,33,5.735,1.335,34,4.257,2.234,35,6.091,1.138,33,6.000,1.237,34,5.364,1.755,33,4.600,1.314,35,4.486,1.339,35,5.371,0.929,35
trainer (shoe),7,3.727,2.192,33,5.879,1.174,33,5.588,1.216,34,6.394,0.919,33,6.455,1.076,33,6.182,1.217,33,2.941,1.282,34,2.824,1.382,34,4.706,0.859,34
traitor,7,5.000,2.818,34,1.912,1.121,34,3.941,2.351,34,4.147,1.927,34,3.576,1.688,33,4.516,1.812,31,4.647,1.391,34,4.636,1.573,33,5.314,1.190,35
tram,4,3.576,1.615,33,5.000,0.817,33,4.581,1.314,31,6.742,0.506,31,6.367,0.795,30,4.452,1.864,31,4.433,1.687,30,4.606,1.455,33,4.393,0.724,28
trample,7,4.750,2.305,32,2.875,1.111,32,4.645,2.322,31,4.733,1.340,30,5.094,1.182,32,5.313,1.722,32,4.419,1.519,31,4.290,1.590,31,4.938,0.933,32
trampled,8,4.971,2.189,34,2.333,1.035,33,2.743,1.556,35,4.971,1.382,34,5.382,1.476,34,4.576,1.615,33,4.143,1.245,35,4.457,1.401,35,4.353,0.936,34
trance,6,5.061,1.825,33,5.088,1.292,34,3.500,1.667,34,3.091,1.747,33,3.441,1.866,34,4.455,1.777,33,5.114,1.166,35,4.152,1.282,33,3.765,0.842,34
tranquil,8,3.313,2.083,32,7.697,1.029,33,5.970,2.540,33,2.515,1.480,33,4.029,1.933,34,5.152,1.500,33,5.629,1.354,35,4.063,1.600,32,2.844,1.417,32
transit,7,3.125,1.763,32,4.909,0.965,33,4.618,1.456,34,4.182,1.566,33,3.382,1.681,34,4.147,1.478,34,5.500,1.064,34,4.242,1.371,33,4.941,1.083,34
transition,10,4.206,2.220,34,5.500,1.219,34,4.829,1.576,35,3.057,1.433,35,2.629,1.456,35,4.636,1.514,33,6.088,1.011,34,4.886,1.347,35,3.943,0.893,35
transportation,14,4.188,1.895,32,5.471,1.091,34,5.188,1.570,32,5.394,1.496,33,5.735,1.578,34,5.677,1.470,34,4.824,1.485,34,5.382,1.261,34,4.824,0.984,34
trap,4,4.882,2.153,34,2.971,1.224,34,3.314,2.081,35,5.531,1.620,32,5.636,1.150,33,5.121,1.430,33,3.212,1.122,33,3.818,1.445,33,4.515,1.104,33
trapped,7,5.273,2.403,33,2.229,1.044,35,2.559,2.061,34,3.857,1.533,35,4.794,1.510,34,5.094,1.739,32,3.600,1.074,35,4.294,1.618,34,4.242,0.954,33
trash,5,3.353,1.861,34,2.943,1.170,35,4.743,1.380,35,5.971,1.200,34,6.455,0.782,33,4.485,2.162,33,4.171,1.320,35,3.200,1.064,35,4.886,0.979,35
trauma,6,5.781,2.607,32,1.750,1.090,32,2.613,1.430,31,2.903,1.489,31,3.531,1.677,32,5.321,1.582,28,5.375,1.341,32,5.531,1.346,32,4.519,1.198,27
traumatic,9,5.143,2.929,35,1.743,0.966,35,3.143,2.030,35,2.912,1.669,34,3.429,1.841,35,5.029,1.671,34,5.343,0.984,35,5.486,1.500,35,4.143,0.833,35
travel,6,7.290,1.372,31,6.936,1.216,31,6.281,1.397,32,4.290,1.325,31,4.103,1.241,29,6.370,1.024,27,3.344,0.956,32,5.400,1.083,30,4.107,0.673,28
traveller,9,5.636,2.294,33,6.313,1.467,32,6.242,1.759,33,4.939,1.496,33,5.303,1.381,33,5.742,1.343,31,3.849,0.857,33,4.438,1.413,32,4.424,1.207,33
tray,4,2.914,1.888,35,4.909,0.900,33,5.029,1.108,35,6.514,0.806,35,6.171,1.028,35,5.677,1.181,34,3.000,1.042,35,2.629,1.244,35,3.971,0.910,35
tread,5,3.875,1.691,32,4.531,0.901,32,5.000,1.199,32,4.057,1.548,35,3.849,1.617,33,4.273,1.638,33,5.118,1.430,34,3.303,1.403,33,4.656,1.019,32
treason,7,4.849,2.463,33,1.818,0.999,33,4.788,2.041,33,3.161,1.687,31,2.969,1.630,32,4.061,2.044,33,5.571,1.271,35,5.382,1.112,34,5.313,0.982,32
treasure,8,6.909,1.865,33,7.824,1.224,34,6.353,1.493,34,5.206,1.659,34,6.143,1.018,35,5.265,1.400,34,2.600,1.047,35,5.029,1.521,35,3.941,1.136,34
treasurer,9,4.029,2.242,34,6.000,1.528,36,6.086,2.183,35,5.583,1.233,36,4.618,1.831,34,4.636,1.951,33,5.472,1.518,36,4.611,1.551,36,4.639,1.294,36
treat,5,6.879,1.629,33,7.879,1.174,33,5.563,1.731,32,4.094,1.910,32,4.903,1.838,31,6.267,0.892,30,2.273,0.789,33,3.818,1.507,33,3.061,0.886,33
treaty,6,4.182,1.766,33,6.182,1.623,33,4.576,1.843,33,4.147,1.849,34,3.441,1.684,34,4.656,1.725,32,5.788,0.844,33,4.576,1.349,33,4.406,1.114,32
treble,6,4.943,2.151,35,5.206,1.207,34,5.030,1.487,33,3.559,1.575,34,3.788,1.966,33,4.394,1.496,33,4.943,1.286,35,3.912,1.669,34,4.177,1.124,34
treble (music),6,5.324,1.874,34,5.879,1.200,33,5.697,1.507,33,4.455,1.499,33,4.375,1.980,32,4.032,1.909,31,5.303,1.167,33,3.469,1.274,32,3.906,0.980,32
treble (triple),6,4.152,2.120,33,5.406,0.655,32,5.546,0.956,33,3.943,1.804,35,3.571,1.460,35,4.800,1.546,35,4.943,1.241,35,4.314,1.720,35,4.171,0.845,35
tree,4,4.484,2.062,31,6.839,1.322,31,5.226,1.679,31,6.862,0.345,29,6.690,0.463,29,6.500,0.945,28,1.903,0.689,31,5.433,1.055,30,3.889,0.832,27
trellis,7,3.136,1.766,22,4.800,0.800,25,5.087,1.060,23,5.417,1.801,24,5.087,2.165,23,2.546,1.707,33,6.478,0.878,23,3.450,1.244,20,3.727,1.136,22
tremble,7,5.588,1.611,34,3.571,0.935,35,2.765,1.238,34,4.800,1.527,35,5.057,1.638,35,4.938,1.694,32,4.118,1.451,34,3.543,1.480,35,3.182,0.936,33
trench,6,4.152,1.987,33,3.529,1.460,34,4.546,1.760,33,5.618,1.213,34,5.559,1.288,34,4.824,1.886,34,5.455,1.131,33,4.667,1.787,33,5.333,0.943,33
trend,5,5.091,1.865,33,5.548,1.643,31,3.909,1.602,33,2.853,1.556,34,3.212,1.343,33,5.321,1.167,28,4.971,1.339,34,4.667,1.385,33,3.452,1.073,31
trial,5,5.727,1.830,33,4.000,1.326,33,3.636,1.823,33,4.094,1.528,32,3.849,1.559,33,4.786,1.589,28,4.906,1.042,32,4.656,1.107,32,4.767,0.804,30
trial (courtroom),5,5.029,2.561,34,3.794,1.967,34,3.212,2.332,33,5.829,1.464,35,6.353,0.762,34,5.030,1.586,33,5.206,1.158,34,5.559,1.034,34,4.853,0.974,34
trial (test),5,3.912,1.634,34,4.121,1.273,33,3.765,1.832,34,4.429,1.661,35,3.706,1.582,34,5.152,1.635,33,4.571,1.440,35,3.914,1.339,35,4.147,0.944,34
triangle,8,3.543,2.047,35,5.029,0.910,35,5.353,1.570,34,5.353,1.892,34,6.500,0.978,34,6.094,1.400,32,2.229,1.098,35,2.857,1.199,35,4.229,1.071,35
triangular,10,3.250,1.984,32,4.969,0.684,32,4.839,0.954,31,5.000,1.938,33,6.344,0.988,32,5.100,1.491,30,3.788,1.365,33,3.000,1.118,32,4.065,0.948,31
tribal,6,5.147,2.002,34,5.677,1.300,34,5.914,1.697,35,4.235,1.535,34,4.943,1.638,35,4.314,1.703,35,5.514,0.906,35,5.086,1.079,35,5.333,1.198,33
tribe,5,5.226,1.791,31,5.844,1.394,32,5.152,1.777,33,4.733,1.590,30,5.516,1.043,31,4.482,1.792,27,4.300,1.100,30,5.000,1.118,32,5.133,0.991,30
tribute,7,4.875,2.012,32,6.618,1.534,34,5.375,1.654,32,3.727,1.619,33,3.250,1.323,32,4.313,1.685,32,5.171,1.108,35,4.939,1.301,33,4.121,1.094,33
trick,5,5.212,1.935,33,3.886,1.652,35,4.455,1.955,33,3.971,1.581,34,3.394,1.774,33,5.433,1.499,30,2.879,1.094,33,3.719,1.152,32,4.543,0.731,35
tricky,6,4.968,1.992,31,3.515,1.131,33,4.419,1.681,31,3.000,1.323,32,3.750,1.750,32,5.813,1.488,32,3.323,1.147,31,3.938,1.345,32,4.364,0.948,33
trim,4,3.353,1.845,34,5.294,0.925,34,4.677,1.509,34,4.412,1.286,34,4.656,1.593,32,4.677,1.548,34,3.943,1.413,35,2.394,1.071,33,3.531,1.274,32
trimmer,7,3.121,1.591,33,4.758,0.854,33,5.088,1.358,34,6.088,1.067,34,5.400,1.727,35,4.273,1.814,33,5.143,1.312,35,3.000,1.394,35,4.706,1.340,34
trinity,7,4.367,2.089,30,5.500,1.414,32,4.839,1.851,31,2.613,1.474,31,3.313,2.007,32,3.968,2.236,31,5.625,1.431,32,5.167,1.572,30,3.788,1.533,33
trinket,7,5.094,1.508,32,5.906,1.011,32,5.156,0.939,32,5.531,1.677,32,6.125,1.023,32,3.818,1.660,33,4.576,1.129,33,1.794,0.994,34,2.219,1.293,32
trio,4,4.265,2.355,34,5.576,1.045,33,4.971,1.732,35,5.229,1.475,35,5.029,1.612,35,4.394,1.791,33,4.559,1.168,34,3.606,1.301,33,3.829,1.108,35
triple,6,4.563,2.106,32,5.742,1.106,31,5.367,1.449,30,3.969,1.896,32,3.800,1.939,30,5.069,1.413,29,3.688,0.916,32,3.969,1.571,32,4.214,0.901,28
tripod,6,2.613,1.698,31,5.265,0.699,34,5.438,1.321,32,6.559,1.090,34,6.177,1.317,34,4.303,2.007,33,5.147,1.331,34,3.129,1.289,31,4.533,0.991,30
triumph,7,7.088,1.616,34,8.200,1.116,35,7.229,1.838,35,3.364,1.738,33,4.065,1.813,31,5.182,1.466,33,5.029,1.230,35,5.879,1.094,33,4.735,1.120,34
triumphant,10,6.857,1.838,35,8.200,0.855,35,7.471,1.753,34,3.147,1.574,34,3.886,1.864,35,5.147,1.417,34,5.086,1.156,35,5.914,1.131,35,4.706,1.125,34
troll,5,4.324,2.676,34,3.029,1.298,35,4.088,1.560,34,4.343,2.267,35,5.686,1.526,35,4.286,1.891,35,3.429,1.420,35,4.543,1.696,35,5.571,0.994,35
trophy,6,6.400,1.727,35,7.543,1.360,35,7.114,1.545,35,6.429,0.935,35,6.559,0.694,34,5.147,1.375,34,3.429,1.271,35,4.343,1.308,35,5.057,1.145,35
trot,4,3.697,2.263,33,4.970,1.000,33,4.970,1.446,33,4.455,1.208,33,4.424,1.596,33,4.636,1.806,33,3.667,1.119,33,3.452,1.340,31,3.636,0.881,33
trouble,7,6.029,2.384,35,2.457,1.317,35,4.879,2.253,33,3.200,1.582,35,3.429,1.591,35,5.882,1.471,34,2.486,0.770,35,5.143,0.930,35,4.914,1.025,35
troublesome,11,4.714,2.185,35,2.576,1.045,33,3.912,1.738,34,2.571,0.994,35,3.114,1.545,35,4.706,2.080,34,4.677,1.567,34,4.735,1.400,34,4.886,1.304,35
troubling,9,5.250,2.046,32,2.313,0.982,32,3.765,1.554,34,2.688,0.982,32,2.290,0.727,31,5.394,1.455,33,4.677,1.366,34,5.030,1.141,33,4.606,0.919,33
trousers,8,3.515,1.828,33,5.294,0.859,34,5.412,1.417,34,6.706,0.516,34,6.629,0.959,35,6.688,0.583,32,1.971,0.654,35,3.121,1.365,33,5.912,0.919,34
trout,5,2.886,1.669,35,5.114,1.368,35,5.657,1.655,35,6.417,0.894,36,6.333,1.385,33,4.414,2.221,29,4.250,1.656,36,2.588,1.216,34,5.143,1.376,35
truce,5,4.531,1.768,32,6.968,1.356,31,5.063,1.456,32,3.300,1.552,30,3.750,1.904,32,4.656,1.743,32,5.242,1.303,33,4.323,1.490,31,4.242,1.256,33
truck,5,3.677,2.011,34,4.706,0.925,34,4.849,1.417,33,6.697,0.460,33,6.563,0.998,32,5.933,1.389,30,2.294,0.925,34,5.212,1.771,33,5.750,1.031,32
TRUE,4,5.743,1.991,35,7.914,1.296,35,6.219,1.980,32,2.529,1.702,34,2.719,1.736,32,6.156,1.302,32,2.400,0.764,35,5.424,1.457,33,3.182,1.058,33
trumpet,7,4.818,1.976,33,5.636,1.202,33,5.273,1.601,33,6.794,0.583,34,6.844,0.363,32,5.563,1.580,32,3.353,0.936,34,3.563,1.657,32,4.647,0.967,34
truncheon,9,3.875,2.333,24,3.500,1.323,24,4.048,2.236,21,5.958,1.814,24,5.720,1.800,25,2.543,1.778,35,5.208,1.290,24,3.560,1.835,25,5.391,0.920,23
trunk,5,3.324,1.693,34,4.706,1.016,34,5.235,1.238,34,6.294,0.749,34,5.647,1.234,34,4.735,1.884,34,3.706,1.563,34,4.412,1.536,34,4.559,0.976,34
trunk (elephant),5,4.143,1.944,35,5.882,0.993,34,5.457,1.360,35,6.600,0.835,35,6.657,0.583,35,5.529,1.851,34,2.200,0.888,35,4.543,1.826,35,4.714,1.030,35
trunk (luggage),5,3.118,1.694,34,5.177,1.014,34,5.303,1.218,33,6.353,0.997,34,6.324,0.931,34,4.500,2.018,34,4.364,1.534,33,3.938,1.368,32,4.265,1.146,34
trunk (tree/body),5,4.059,1.999,34,5.441,0.847,34,5.152,1.579,33,6.429,0.904,35,6.571,0.645,35,4.941,1.626,34,2.706,1.016,34,5.088,1.358,34,4.941,0.873,34
trust,5,5.147,2.031,34,7.406,1.455,32,5.706,2.022,34,2.441,1.575,34,2.735,1.335,34,6.133,1.204,30,3.086,0.937,35,5.177,1.581,34,3.147,1.353,34
trustee,7,3.853,2.017,34,6.086,1.156,35,4.971,1.886,34,4.382,1.553,34,3.000,1.757,35,3.849,1.925,33,6.257,0.936,35,4.294,1.404,34,4.088,1.269,34
trustworthy,11,5.667,2.113,33,8.581,0.661,31,6.625,1.709,32,2.727,1.601,33,3.290,2.051,31,6.065,1.162,31,4.969,1.237,32,5.625,1.111,32,3.063,1.197,32
truth,5,6.177,1.992,34,7.686,1.141,35,6.147,2.328,34,2.265,1.633,34,2.677,1.744,34,6.281,0.800,32,2.686,1.090,35,5.235,1.516,34,3.343,1.264,35
tsunami,7,5.818,2.222,33,1.636,0.810,33,3.156,2.373,32,6.353,0.936,34,6.281,1.152,32,5.000,1.910,34,5.412,1.375,34,6.441,1.217,34,4.588,1.263,34
tube,4,3.364,1.856,33,4.844,1.093,32,4.818,1.403,33,6.059,1.259,34,5.529,1.736,34,5.194,1.674,31,3.030,0.969,33,3.091,1.464,33,4.727,0.930,33
tubular,7,3.107,1.877,28,5.000,0.679,26,4.889,0.875,27,4.143,1.505,28,4.357,1.716,28,3.226,1.979,31,6.179,1.104,28,4.107,1.472,28,4.276,0.690,29
tulip,5,3.971,1.993,35,6.943,1.286,35,5.059,1.413,34,6.371,0.929,35,6.514,1.251,35,5.030,1.800,33,3.429,1.178,35,2.324,1.021,34,2.143,0.867,35
tumble,6,4.546,1.827,33,3.971,1.043,34,3.879,1.273,33,4.656,1.632,32,4.706,1.758,34,4.467,1.668,30,2.857,1.099,35,3.294,1.404,34,4.091,0.712,33
tumbler,7,3.719,1.790,32,5.121,1.297,33,5.063,1.619,32,5.091,1.712,33,4.906,1.942,32,4.063,1.731,32,4.794,1.844,34,3.333,1.608,33,3.794,1.410,34
tumour,6,5.516,2.734,31,1.344,0.690,32,2.406,1.518,32,5.906,1.234,32,4.194,1.693,31,5.067,1.436,30,5.788,1.094,33,3.667,1.870,33,4.310,0.532,29
tune,4,5.742,1.759,31,6.469,1.145,32,5.387,1.384,31,4.094,1.355,32,3.156,1.660,32,5.679,1.364,28,3.156,1.302,32,3.516,1.132,31,3.767,0.761,30
turf,4,4.267,1.459,30,4.871,0.793,31,5.438,1.478,32,5.400,1.381,30,5.133,1.455,30,3.607,1.611,28,4.563,1.197,32,3.936,1.435,31,5.039,0.940,26
turtle,6,4.088,2.306,34,6.088,1.222,34,5.206,1.346,34,6.647,0.636,34,6.794,0.583,34,5.875,1.364,32,2.667,1.005,33,2.546,1.233,33,4.088,1.067,34
TV,2,4.824,2.695,34,5.706,1.637,34,4.559,2.637,34,6.677,0.716,34,6.857,0.424,35,6.706,0.666,34,2.206,0.719,34,3.333,1.902,33,4.629,0.988,35
tweed,5,3.967,1.871,30,5.065,1.014,31,5.276,1.387,29,5.448,1.162,29,5.161,1.439,31,3.724,1.928,29,5.800,1.013,30,2.967,1.140,30,4.655,1.183,29
tweet,5,4.471,2.132,34,5.636,1.275,33,5.294,1.273,34,4.727,1.523,33,4.265,1.899,34,5.909,1.422,33,4.382,2.236,34,2.667,1.450,33,3.091,0.965,33
tweet (bird),5,4.853,2.144,34,6.353,1.570,34,5.382,1.515,34,4.941,1.533,34,4.727,1.763,33,5.394,1.301,33,2.486,1.251,35,2.206,1.106,34,3.059,0.938,34
tweet (Twitter),5,4.091,2.234,33,5.171,1.298,35,5.800,1.786,35,4.400,1.930,35,5.147,2.017,34,5.912,1.463,34,6.829,0.560,35,2.853,1.537,34,3.829,0.878,35
tweezers,8,3.765,2.129,34,5.000,0.756,35,5.886,1.720,35,6.457,0.905,35,6.677,0.830,34,5.324,1.778,34,4.657,1.372,35,1.941,1.110,34,2.743,1.338,35
twig,4,3.257,1.872,35,5.314,0.747,35,5.235,1.373,34,6.265,1.171,34,6.600,0.800,35,5.029,1.689,34,2.200,0.709,35,1.686,0.887,35,4.059,1.259,34
twilight,8,5.576,1.843,33,6.152,1.158,33,5.121,1.430,33,4.455,1.616,33,5.281,1.505,32,4.969,1.828,32,5.061,1.254,33,4.455,1.689,33,2.849,1.019,33
twin,4,4.147,2.102,34,5.571,0.838,35,4.714,1.364,35,6.057,1.040,35,6.029,1.444,35,5.697,1.381,33,2.829,0.878,35,4.000,1.146,35,3.735,0.609,34
twins,5,4.941,1.878,34,6.061,1.013,33,4.735,1.196,34,6.387,0.939,31,6.281,0.800,32,5.519,1.524,27,2.971,0.664,34,3.909,1.083,33,3.529,1.118,34
Twitter,7,4.235,2.276,34,4.943,1.393,35,4.824,1.947,34,4.886,1.968,35,5.600,1.660,35,6.273,1.188,33,6.971,0.167,35,4.771,1.914,35,3.829,0.774,35
type,4,3.353,1.747,34,5.273,0.789,33,5.121,1.174,33,4.125,1.672,32,3.594,1.818,32,5.406,1.343,32,3.853,1.263,34,3.500,1.392,32,3.909,0.830,33
type (category),4,3.343,1.912,35,5.029,0.707,34,5.030,1.218,33,3.286,1.766,35,2.588,1.331,34,5.257,1.778,35,3.571,1.420,35,4.303,1.381,33,4.118,1.022,34
type (typeface),4,2.750,1.696,32,5.281,0.874,32,5.033,1.816,30,4.548,1.456,31,4.194,2.023,31,4.882,2.011,34,4.800,1.661,30,2.800,1.352,30,4.219,0.599,32
typewriter,10,3.485,1.777,33,5.394,1.179,33,5.485,1.672,33,6.667,0.765,33,6.455,1.076,33,5.063,1.968,32,4.061,1.278,33,3.394,1.536,33,3.813,1.333,32
typhoon,7,6.455,2.105,33,3.250,2.000,32,3.875,2.355,32,6.250,0.866,32,6.281,0.943,32,4.424,2.147,33,5.182,1.140,33,6.250,1.173,32,4.844,1.302,32
tyranny,7,5.719,2.503,32,1.844,1.149,32,4.807,2.764,31,3.333,1.468,30,4.069,1.780,29,3.546,1.707,33,6.188,0.916,32,5.871,1.039,31,5.839,1.483,31
tyrant,6,5.355,2.363,31,2.097,1.467,31,4.226,2.661,31,4.594,1.674,32,4.800,1.600,30,3.938,2.030,32,6.031,0.918,32,5.387,1.496,31,5.938,1.059,32
tyre,4,3.088,1.652,34,5.031,0.770,32,5.412,1.141,34,6.457,1.179,35,6.543,0.873,35,5.636,1.432,33,3.000,1.121,35,3.147,1.438,34,5.706,0.925,34
ugly,4,4.147,2.251,34,2.000,1.128,33,3.606,1.825,33,2.939,1.687,33,5.177,1.581,34,6.303,1.058,33,2.677,0.865,34,4.382,1.372,34,4.177,0.890,34
ulcer,5,3.657,1.999,35,2.912,1.422,34,3.857,1.693,35,6.171,0.941,35,5.657,1.433,35,5.059,1.748,34,4.857,1.457,35,2.343,1.393,35,4.265,0.949,34
umbrella,8,4.029,2.269,34,5.618,1.237,34,5.471,1.631,34,6.677,0.794,34,6.677,0.865,34,6.353,1.082,34,2.441,0.774,34,3.177,1.403,34,3.059,1.162,34
unbelievable,12,6.441,2.131,34,5.353,1.473,34,4.242,1.923,33,1.886,0.785,35,2.273,1.262,33,5.486,1.628,35,4.400,1.200,35,5.571,1.226,35,4.353,0.904,34
uncle,5,3.871,1.773,31,5.968,1.492,31,4.939,1.153,33,5.516,1.604,31,5.690,1.178,29,6.000,1.074,26,2.000,0.707,32,3.833,1.368,30,6.742,0.621,31
uncomfortable,13,4.469,2.358,32,2.697,1.058,33,3.125,1.965,32,2.656,1.406,32,3.188,1.722,32,6.414,0.720,29,4.125,1.244,32,4.367,1.494,30,4.000,0.718,31
under,5,4.200,1.973,30,4.290,1.223,31,3.839,1.526,31,3.774,1.791,31,4.125,1.816,32,6.100,1.076,30,2.344,1.135,32,3.188,1.074,32,3.786,0.977,28
underworld,10,5.909,2.234,33,3.364,1.534,33,3.548,1.981,31,2.485,1.760,33,2.969,1.510,32,3.233,1.892,30,5.355,1.233,31,5.781,1.473,32,4.867,0.957,30
undesirable,11,3.727,2.178,33,1.970,0.870,33,3.375,1.833,32,2.257,0.873,35,3.147,1.556,34,5.188,1.590,32,5.229,1.244,35,4.088,1.669,34,4.121,1.008,33
uneasy,6,4.400,2.417,35,2.800,0.888,35,3.000,1.576,33,2.412,1.004,34,3.059,1.830,34,5.559,1.630,34,4.286,1.278,35,3.941,1.644,34,4.057,1.170,35
unfaithful,10,4.419,2.780,31,1.424,0.653,33,4.419,2.297,31,2.563,1.499,32,3.438,1.870,32,5.452,1.663,31,5.909,1.055,33,5.125,1.576,32,4.879,1.513,33
unhappy,7,3.000,1.534,34,1.971,1.383,35,3.600,1.855,35,2.273,1.286,33,3.882,2.069,34,5.765,1.477,34,2.686,1.115,35,4.457,1.499,35,3.971,0.891,34
unicorn,7,6.030,1.915,33,7.257,1.461,35,4.813,1.648,32,4.242,2.487,33,5.871,1.947,31,4.594,2.059,32,3.000,1.057,34,4.531,1.639,32,2.177,0.954,34
unify,5,5.688,2.022,32,7.500,1.173,32,6.250,1.414,32,2.548,1.583,31,2.875,1.672,32,4.321,1.910,28,5.625,1.166,32,5.387,1.236,31,3.759,1.072,29
unique,6,6.839,1.687,31,7.484,1.103,31,6.968,1.379,31,2.156,1.228,32,2.844,1.679,32,6.000,1.054,27,4.469,0.968,32,4.281,1.824,32,3.533,0.718,30
unit,4,2.943,1.820,35,5.242,0.986,33,4.882,1.388,34,4.794,1.779,34,3.485,1.877,33,5.303,1.660,33,4.177,1.097,34,2.879,1.273,33,4.543,1.024,35
unit (item),4,3.000,1.832,31,5.030,0.460,33,5.000,0.672,31,5.031,1.759,32,4.242,2.016,33,4.710,1.463,31,4.484,1.701,31,2.774,1.156,31,4.250,0.707,32
unit (measure),4,2.941,1.714,34,4.971,0.560,35,4.914,1.402,35,4.882,1.711,34,4.088,1.946,34,5.118,1.659,34,4.743,1.338,35,2.229,1.244,35,4.424,0.854,33
unite,5,5.455,1.892,33,7.515,1.131,33,6.500,1.613,34,3.563,1.836,32,3.765,1.783,34,5.156,1.439,32,4.771,1.197,35,5.382,1.261,34,3.485,1.104,33
universal,9,5.969,1.992,32,6.971,1.445,34,5.152,2.376,33,3.152,1.909,33,4.147,2.102,34,6.267,1.181,30,4.743,1.360,35,6.303,1.381,33,4.000,1.015,33
universe,8,6.364,2.101,33,6.853,1.438,34,4.059,2.600,34,4.265,1.915,34,4.735,2.119,34,6.000,1.326,33,4.177,1.150,34,6.912,0.373,34,4.735,1.038,34
university,10,6.000,2.268,35,7.400,1.047,35,5.706,2.685,34,6.457,1.051,35,6.265,1.313,34,6.939,0.239,33,4.971,1.295,34,6.471,0.813,34,3.971,1.341,35
unsuccessful,12,3.242,2.060,33,1.882,0.867,34,3.000,1.595,33,2.735,1.596,34,3.147,1.987,34,5.576,1.652,33,5.147,1.115,34,4.588,1.682,34,4.324,0.674,34
untroubled,10,4.000,2.028,35,6.912,1.522,34,5.857,1.944,35,2.912,1.652,34,3.235,1.496,34,4.000,1.785,32,5.286,1.426,35,4.250,1.620,32,4.294,0.986,34
unusual,7,5.242,2.349,33,5.029,1.483,35,5.206,1.711,34,2.400,1.101,35,2.743,1.499,35,5.594,1.455,32,3.886,1.115,35,4.424,1.129,33,4.171,0.810,35
up,2,5.229,2.139,35,6.265,1.146,34,5.943,1.511,35,4.235,1.646,34,5.412,1.611,34,6.531,0.790,32,1.486,0.732,35,4.353,1.661,34,4.029,0.736,35
upgrade,7,5.600,2.167,35,7.200,1.489,35,6.000,1.882,35,4.143,1.710,35,3.857,1.624,35,5.242,1.558,33,5.200,1.190,35,4.943,1.040,35,4.419,0.872,31
upheld,6,3.606,1.984,33,6.364,1.473,33,5.875,2.027,32,2.970,1.291,33,2.485,1.306,33,4.161,1.725,31,5.515,1.019,33,4.364,1.176,33,4.212,0.807,33
uphold,6,4.229,1.958,35,6.257,1.461,35,6.314,1.508,35,2.588,1.417,34,2.529,1.266,34,4.629,1.551,35,5.382,1.189,34,4.571,1.103,35,4.286,0.913,35
upkeep,6,3.794,2.055,34,5.588,1.353,34,5.091,1.747,33,3.000,1.350,34,2.500,1.667,34,4.441,1.943,34,5.514,1.273,35,4.114,1.214,35,3.235,1.165,34
uplift,6,5.824,1.706,34,7.548,1.103,31,5.969,1.741,32,3.645,1.427,31,3.273,1.601,33,4.735,1.614,34,5.303,1.381,33,4.588,1.375,34,4.029,1.272,34
uplifting,9,6.970,2.096,33,8.235,0.972,34,6.788,1.533,33,2.657,1.308,35,3.706,2.022,34,4.943,1.723,35,5.400,0.991,35,5.529,1.118,34,3.235,1.113,34
upset,5,4.114,2.605,35,1.889,0.994,36,3.917,2.152,36,3.056,1.855,36,4.727,2.136,33,6.594,0.605,32,2.778,1.436,36,4.735,1.441,34,2.861,0.947,36
upset (sad),5,4.656,2.245,32,1.939,0.776,33,3.212,1.409,33,2.969,1.551,32,5.546,1.437,33,6.355,1.094,31,2.182,0.968,33,4.212,1.610,33,3.091,1.190,33
upset (unbalance),5,4.500,2.159,34,2.412,1.166,34,3.824,2.149,34,2.647,1.281,34,3.697,1.749,33,5.667,1.770,33,3.471,1.460,34,4.030,1.467,33,3.909,1.083,33
upset (unlikely victory),5,5.375,2.302,32,3.909,2.080,33,4.375,2.315,32,2.906,1.465,32,3.710,1.938,31,3.824,2.079,34,4.515,1.893,33,4.485,1.329,33,4.250,1.225,32
upward,6,5.875,1.980,32,6.394,1.650,33,6.219,1.386,32,4.121,1.513,33,4.032,1.713,31,5.100,1.513,30,3.677,1.021,34,4.594,1.142,32,3.969,0.770,32
urban,5,4.118,1.891,34,5.177,0.890,34,5.265,1.481,34,3.912,1.738,34,4.429,1.712,35,4.849,1.690,33,5.394,1.413,33,4.849,1.438,33,4.714,0.973,35
urge,4,5.970,1.834,33,4.471,1.289,34,4.970,2.222,33,2.879,1.409,33,2.618,1.213,34,5.419,1.454,31,5.147,1.263,34,4.529,1.194,34,4.529,1.144,34
urgent,6,6.594,2.090,32,4.032,1.576,31,4.774,2.181,31,2.813,1.014,32,2.733,1.436,30,5.407,1.255,27,4.452,1.131,31,5.484,1.267,31,4.138,0.681,29
urine,5,2.971,1.874,35,4.257,0.996,35,4.971,1.363,35,6.400,0.901,35,6.400,1.151,35,5.588,1.536,34,3.971,1.576,35,2.857,1.457,35,4.686,0.949,35
use,3,4.364,1.685,33,5.226,1.038,31,5.667,1.853,33,2.727,1.483,33,2.353,1.108,34,6.500,0.779,28,2.529,1.064,34,3.719,0.874,32,4.143,0.580,28
used,4,3.909,1.990,33,3.471,1.419,34,3.424,1.596,33,3.500,1.460,34,2.941,1.349,34,6.206,1.183,34,2.735,1.313,34,3.824,1.124,34,3.970,0.969,33
useful,6,4.563,2.164,32,7.588,1.141,34,6.394,1.922,33,3.114,1.737,35,3.441,1.785,34,6.121,1.174,33,3.647,1.135,34,4.500,1.356,34,3.686,0.919,35
useless,7,3.618,1.879,34,2.242,0.954,33,3.229,2.001,35,2.794,1.367,34,2.879,1.430,33,5.758,1.232,33,3.941,1.259,34,3.382,1.515,34,4.182,0.968,33
usher,5,3.857,2.100,35,4.800,0.980,35,4.265,1.787,34,4.588,1.593,34,4.571,1.841,35,3.818,1.817,33,5.457,1.078,35,3.543,1.250,35,5.114,1.326,35
usual,5,3.030,1.977,33,5.406,0.964,32,5.219,1.672,32,3.000,1.541,32,2.500,1.392,32,6.581,0.794,31,3.406,1.271,32,3.300,1.320,30,3.844,0.565,32
utensil,7,2.941,1.814,34,5.371,1.311,35,5.514,1.360,35,6.265,0.917,34,6.147,1.033,34,5.455,1.373,33,4.677,1.254,34,3.057,1.170,35,3.543,0.936,35
vacant,6,3.656,1.994,32,4.088,1.483,34,4.406,2.029,32,3.939,1.556,33,3.849,1.480,33,5.147,1.611,34,4.971,1.298,35,4.000,1.633,33,4.152,0.702,33
vacation,8,5.914,2.792,35,7.667,1.627,33,6.242,1.596,33,5.257,1.480,35,5.588,1.375,34,5.125,1.691,32,4.147,1.353,34,5.032,1.177,31,3.500,1.170,34
vaccinate,9,4.813,2.157,32,6.375,1.867,32,4.733,2.112,30,5.438,1.499,32,5.344,1.513,32,5.710,1.630,31,5.000,1.456,33,4.500,1.658,32,4.424,1.074,33
vaccination,11,3.943,1.985,35,6.057,1.881,35,4.559,2.131,34,5.800,1.369,35,5.500,1.399,34,5.182,1.678,33,4.600,1.589,35,3.303,1.817,33,4.000,0.970,34
vaccine,7,4.871,1.996,31,7.091,1.694,33,4.667,1.886,33,5.688,1.102,32,5.129,1.157,31,5.345,1.421,29,4.656,1.383,32,3.727,1.863,33,3.742,0.802,31
vacuum,6,3.967,1.958,30,4.871,1.039,31,4.968,1.402,31,5.091,1.897,33,4.531,2.449,32,5.517,1.523,29,3.818,1.313,33,3.849,1.672,33,3.414,0.810,29
vagina,6,7.152,1.794,33,5.970,2.022,33,6.188,1.960,32,6.467,0.763,30,6.313,1.102,32,5.800,1.447,30,5.030,1.167,33,3.152,1.708,33,1.281,0.717,32
vague,5,3.313,1.570,32,3.875,0.893,32,3.969,1.591,32,1.849,0.925,33,2.000,1.199,32,5.032,1.470,31,5.156,1.093,32,3.567,1.647,30,3.897,0.712,29
vain,4,4.636,2.254,33,2.971,1.505,34,4.647,1.877,34,3.156,1.734,32,3.281,1.644,32,5.000,1.658,32,5.314,1.190,35,4.333,1.271,33,3.686,1.389,35
valentine,9,6.364,2.199,33,7.030,1.425,33,5.273,2.122,33,4.000,1.688,33,4.938,1.657,32,5.971,1.272,34,3.765,1.285,34,4.656,1.428,32,2.471,1.091,34
valley,6,4.059,1.814,34,6.147,1.167,34,5.147,1.458,34,6.029,1.248,34,6.394,0.694,33,4.970,1.547,33,4.471,1.218,34,5.441,1.538,34,3.088,1.358,34
valour,6,5.179,2.221,28,6.643,1.817,28,6.148,1.957,27,2.519,1.450,27,2.963,1.347,27,3.000,1.863,34,6.179,1.136,28,5.286,1.555,28,4.897,1.605,29
valuable,8,6.242,1.652,33,7.588,1.141,34,5.969,1.828,32,3.382,1.698,34,3.677,1.905,34,5.903,0.962,31,4.500,1.144,34,5.438,1.248,32,3.677,1.021,34
value,5,5.143,1.915,35,6.353,1.532,34,5.242,1.558,33,3.088,2.120,34,2.563,1.116,32,6.091,1.264,33,4.618,1.237,34,5.086,1.402,35,3.882,0.963,34
vampire,7,5.849,2.204,33,3.743,1.227,35,4.794,2.166,34,3.800,2.352,35,6.229,1.197,35,5.324,1.859,34,3.886,1.389,35,4.400,1.335,35,5.029,1.124,34
van,3,2.714,1.504,35,4.800,0.524,35,5.412,1.896,34,6.727,0.565,33,6.543,1.227,35,5.743,1.480,35,2.371,0.831,35,4.343,1.672,35,5.829,0.971,35
vandal,6,4.600,2.308,35,2.029,0.878,35,4.314,2.135,35,5.143,1.710,35,5.143,1.496,35,4.394,1.791,33,5.000,1.146,35,4.457,1.155,35,5.618,0.768,34
vanish,6,5.121,2.728,33,4.152,1.373,33,4.594,1.950,32,3.030,1.946,33,3.606,2.187,33,5.484,1.542,31,3.788,1.249,33,3.613,1.754,31,3.727,0.750,33
vanity,6,4.514,1.918,35,3.177,0.984,34,4.914,2.062,35,2.257,1.518,35,3.200,1.687,35,4.618,1.591,34,5.824,1.070,34,4.400,1.516,35,2.486,1.381,35
vaporize,8,4.771,2.474,35,4.500,1.334,34,5.273,2.093,33,3.618,1.591,34,3.706,1.918,34,4.281,2.065,32,6.029,1.175,34,4.029,2.022,34,4.171,1.298,35
vapour,6,4.697,2.096,33,4.875,0.927,32,4.882,0.796,34,4.767,1.745,30,4.546,1.760,33,4.182,1.800,33,5.677,1.130,34,2.938,1.676,32,4.118,0.932,34
varied,6,4.531,2.332,32,5.941,1.259,34,5.091,1.334,33,3.177,1.504,34,3.229,1.675,35,5.118,1.529,34,4.886,1.115,35,4.559,1.006,34,3.618,0.841,34
various,7,4.471,2.132,34,5.400,1.047,35,5.088,1.358,34,3.167,1.443,36,2.853,1.593,34,6.000,1.218,31,4.829,1.183,35,4.441,1.499,34,3.889,0.614,36
varnish,7,3.581,1.661,31,5.290,0.887,31,5.121,1.225,33,5.594,1.320,32,4.813,1.722,32,5.323,1.692,31,4.469,1.323,32,3.313,1.184,32,3.625,1.635,32
vary,4,4.030,2.195,33,5.406,0.931,32,5.212,1.320,33,2.794,1.158,34,2.576,1.349,33,5.839,1.139,31,4.500,1.064,34,3.969,1.311,32,3.788,0.769,33
vase,4,3.559,1.834,34,5.600,0.962,35,5.125,1.495,32,6.529,1.036,34,6.294,1.318,34,5.457,1.518,35,3.235,1.190,34,2.656,1.162,32,2.382,1.085,34
vast,4,5.839,2.034,31,5.781,1.192,32,5.484,1.776,31,2.906,1.809,32,4.031,1.828,32,5.063,1.560,32,5.242,0.889,33,6.355,1.357,31,4.563,1.059,32
veal,4,3.879,2.371,33,4.594,1.296,32,4.735,1.146,34,6.088,1.401,34,5.742,1.436,31,4.182,1.749,33,5.882,1.051,34,3.219,1.340,32,4.313,1.310,32
vegetable,9,3.294,1.871,34,5.588,1.216,34,5.353,1.370,34,6.618,0.841,34,6.588,0.732,34,6.581,0.752,31,2.324,0.716,34,2.647,1.493,34,3.588,0.809,34
vehicle,7,4.097,2.205,31,5.438,1.059,32,5.938,1.391,32,6.321,0.928,28,6.233,1.023,30,5.615,1.389,26,3.839,1.194,31,4.516,1.267,31,5.097,1.088,31
veil,4,4.171,2.063,35,5.400,1.314,35,4.242,1.538,33,5.765,1.496,34,6.030,1.267,33,5.000,1.572,34,4.088,1.292,34,2.941,1.413,34,2.257,0.966,35
vein,4,4.147,2.046,34,4.667,1.511,33,4.853,1.593,34,6.471,0.813,34,6.242,0.889,33,5.882,1.409,34,4.265,1.220,34,2.588,1.555,34,4.177,0.857,34
veins,5,4.000,1.741,31,5.387,1.236,31,4.867,1.335,30,6.161,0.883,31,6.097,0.777,31,5.407,1.593,27,4.323,1.280,31,2.633,1.378,30,4.103,0.662,29
velocity,8,5.394,2.309,33,5.529,1.064,34,4.636,1.920,33,3.606,1.825,33,3.242,1.759,33,4.424,2.001,33,6.177,1.124,34,5.029,1.183,35,4.500,1.118,34
venom,5,5.353,2.622,34,2.576,0.922,33,4.546,2.203,33,4.800,1.618,35,4.457,1.778,35,4.788,1.903,33,4.882,1.278,34,3.735,1.521,34,4.515,1.209,33
venture,7,6.000,2.000,35,6.647,1.082,34,6.333,1.752,33,2.882,1.451,34,3.000,1.912,35,5.000,1.879,34,5.571,1.154,35,4.971,1.175,34,4.457,1.130,35
verb,4,3.455,1.742,33,5.290,1.141,31,5.613,1.790,31,3.563,2.091,32,2.531,1.561,32,5.500,1.452,28,3.667,1.092,33,3.636,1.648,33,4.097,0.777,31
verbal,6,4.706,1.840,34,5.429,0.838,35,6.647,1.432,34,3.667,2.025,33,3.059,1.830,34,5.794,1.158,34,4.800,1.410,35,4.171,1.320,35,3.857,0.960,35
verge,5,4.697,1.867,33,4.618,1.164,34,4.313,1.424,32,4.063,1.767,32,4.344,1.831,32,4.273,1.710,33,5.486,1.180,35,4.375,1.452,32,4.242,1.016,33
verse,5,3.600,2.167,35,5.743,1.155,35,5.061,1.369,33,3.853,1.611,34,3.636,1.856,33,5.063,1.657,32,3.971,1.200,34,3.156,1.176,32,3.618,1.329,34
verse (poetry),5,4.813,1.740,32,6.281,1.397,32,5.194,1.446,31,5.129,1.791,31,5.030,1.834,33,5.969,1.185,32,4.531,1.299,32,3.484,1.584,31,3.273,0.827,33
verse (stanza),5,3.429,1.887,35,5.457,1.104,35,5.147,1.396,34,4.441,1.684,34,4.265,1.633,34,4.647,1.954,34,5.343,1.372,35,3.400,1.497,35,3.412,1.032,34
version,7,3.647,1.607,34,5.118,0.631,34,5.485,1.282,33,2.844,1.787,32,2.688,1.861,32,5.333,1.295,33,4.257,1.078,35,4.059,1.027,34,3.844,0.565,32
versus,6,5.125,2.233,32,4.212,1.094,33,5.206,1.922,34,3.121,1.701,33,3.177,2.079,34,5.276,1.700,29,3.909,1.525,33,4.031,1.262,32,4.576,1.129,33
vessel,6,3.029,1.505,34,5.088,1.269,34,4.970,1.930,33,5.794,1.158,34,5.529,1.419,34,3.406,1.578,32,5.324,0.865,34,4.735,1.820,34,4.469,1.714,32
vest,4,3.324,1.966,34,5.235,0.842,34,5.229,1.899,35,6.286,1.161,35,6.177,1.465,34,5.515,1.690,33,2.882,1.301,34,2.677,1.181,34,4.686,1.166,35
vestibule,9,3.250,1.762,24,5.000,0.577,24,5.208,1.117,24,5.208,1.527,24,4.609,1.661,23,2.588,1.927,34,6.385,0.923,26,3.818,1.302,22,4.261,0.895,23
vet,3,3.829,1.828,35,5.714,1.733,35,5.088,1.597,34,6.242,1.181,33,6.182,0.968,33,5.500,1.419,34,3.429,1.294,35,3.515,1.708,33,3.758,1.129,33
vet (investigate),3,3.933,2.097,30,4.788,1.066,33,5.750,1.658,32,3.594,1.618,32,2.938,1.368,32,3.353,2.013,34,5.406,1.748,32,4.121,1.200,33,4.281,0.943,32
vet (veteran),3,4.229,2.001,35,5.514,1.402,35,5.086,1.628,35,6.029,1.028,35,5.800,1.327,35,4.686,1.939,35,4.743,1.574,35,4.265,1.335,34,5.086,1.592,35
vet (veterinarian),3,4.200,1.909,35,6.200,1.527,35,5.286,1.185,35,6.143,1.222,35,5.971,1.363,35,5.229,1.774,35,3.229,1.267,35,4.800,1.116,35,3.429,1.178,35
vicar,5,2.484,1.434,31,5.188,1.261,32,3.875,1.269,32,6.063,1.248,32,6.219,1.111,32,4.871,1.996,31,4.094,1.422,32,4.063,1.391,32,5.938,0.998,32
vicious,7,6.516,1.794,31,1.936,0.801,31,5.355,2.322,31,2.719,0.943,32,3.633,1.402,30,4.321,1.582,28,4.813,1.236,32,4.936,1.243,31,4.645,1.357,31
victim,6,5.486,2.298,35,1.829,0.971,35,2.571,1.961,35,4.371,1.675,35,4.857,1.552,35,5.714,1.406,35,4.657,1.218,35,3.686,1.753,35,3.200,0.980,35
victory,7,7.086,1.933,35,8.364,0.948,33,7.618,1.715,34,3.000,1.531,35,4.457,1.794,35,5.419,1.561,31,4.486,1.079,35,5.970,1.218,33,5.294,1.226,34
video,5,5.758,1.741,33,5.813,1.379,32,5.849,1.395,33,5.690,1.117,29,5.531,1.172,32,6.448,0.770,29,3.059,1.259,34,3.281,1.328,32,4.367,0.875,30
vigilance,9,5.500,1.984,32,5.897,1.605,29,5.813,1.991,32,3.226,1.288,31,2.625,1.166,32,3.938,1.836,32,6.375,0.893,32,5.030,1.029,33,5.000,1.107,31
vigilant,8,5.206,2.193,34,6.182,1.313,33,6.727,1.780,33,2.824,1.465,34,3.143,1.915,35,3.735,1.884,34,6.286,0.848,35,5.118,1.105,34,4.273,1.355,33
vigorous,8,7.206,1.568,34,5.722,1.850,36,6.000,2.111,35,2.861,1.653,36,3.647,1.892,34,4.485,2.091,33,5.971,1.276,35,5.177,1.175,34,5.361,1.251,36
vigour,6,6.655,1.421,29,6.333,1.619,30,6.452,1.521,31,2.938,1.435,32,2.936,1.413,31,4.091,2.021,33,5.970,1.141,33,4.871,1.157,31,5.000,1.118,32
vile,4,5.594,2.396,32,1.788,1.122,33,3.656,1.743,32,2.242,1.256,33,2.750,1.346,32,4.484,1.882,31,5.097,1.146,31,4.424,1.478,33,4.633,0.836,30
village,7,3.955,1.854,66,5.708,1.249,65,4.815,1.391,65,6.000,1.008,63,6.095,1.003,63,5.966,1.262,59,2.939,0.975,65,4.288,1.584,66,3.635,0.803,63
vinegar,7,3.969,1.928,32,4.182,1.381,33,5.414,1.451,29,6.400,0.712,30,5.903,1.489,31,5.286,1.460,28,3.424,1.102,33,2.656,1.215,32,4.516,0.911,31
viola,5,5.029,2.079,34,5.771,0.959,35,5.147,1.216,34,6.032,1.379,31,5.849,1.559,33,3.758,1.688,33,5.171,1.253,35,3.412,1.286,34,2.824,1.175,34
violate,7,4.529,2.379,34,2.030,1.087,33,4.031,2.186,32,3.250,1.714,32,3.563,1.802,32,4.903,1.748,31,5.588,0.911,34,5.387,1.068,31,4.719,1.205,32
violation,9,4.824,2.618,34,2.114,1.166,35,3.714,2.373,35,3.177,1.689,34,2.943,1.689,35,4.543,1.556,35,5.800,0.980,35,5.229,1.149,35,4.471,1.144,34
violence,8,5.879,2.544,33,1.559,1.090,34,4.559,2.580,34,4.618,1.681,34,5.219,1.556,32,5.794,1.430,34,4.206,1.255,34,5.647,1.054,34,5.765,1.002,34
violent,7,5.771,2.652,35,1.824,0.821,34,5.441,2.488,34,4.314,1.582,35,5.029,1.502,35,5.909,1.240,33,3.971,1.055,35,5.086,1.339,35,5.647,1.234,34
violet,6,4.677,2.335,34,6.000,1.393,34,5.588,1.396,34,4.765,1.664,34,6.029,1.295,34,5.529,1.500,34,3.412,1.375,34,3.177,1.424,34,2.618,1.284,34
violin,6,5.094,2.052,32,6.000,1.244,31,5.656,1.265,32,6.640,0.625,25,6.862,0.345,29,5.143,2.030,28,3.375,0.960,32,2.875,0.927,32,3.138,0.937,29
virgin,6,4.882,2.410,34,5.294,1.563,34,4.939,2.486,33,4.286,1.830,35,4.206,1.828,34,5.206,1.641,34,5.743,0.996,35,3.429,1.178,35,2.600,1.398,35
virile,6,5.222,2.470,27,5.160,2.148,25,4.923,2.147,26,3.222,1.197,27,3.222,1.618,27,3.229,2.179,35,6.296,1.300,27,4.214,1.206,28,5.172,1.234,29
virtue,6,5.471,2.047,34,7.618,1.553,34,6.147,2.198,34,2.118,1.231,34,2.343,1.351,35,4.688,2.068,32,5.314,1.389,35,4.743,1.662,35,2.800,1.546,35
virtuous,8,5.733,2.048,30,7.188,1.550,32,5.607,2.454,28,2.226,1.156,31,3.000,1.626,31,4.267,1.965,30,6.219,0.892,32,5.207,1.214,29,2.679,1.465,28
virus,5,3.849,2.463,33,2.486,1.592,35,3.686,2.240,35,5.088,1.704,34,4.441,1.958,34,5.657,1.603,35,5.000,1.171,35,3.912,2.188,34,4.543,0.691,35
visa,4,4.152,2.162,33,5.382,1.189,34,4.063,1.767,32,5.152,1.480,33,4.645,1.893,31,5.000,1.826,33,5.886,1.450,35,3.781,1.615,32,3.906,0.980,32
vision,6,4.844,2.464,32,6.629,1.587,35,5.471,1.959,34,4.294,2.108,34,4.000,2.000,34,5.774,1.156,31,4.088,0.981,34,5.032,1.402,31,3.625,1.083,32
vision (dream),6,6.625,1.833,32,6.906,1.208,32,5.400,1.705,30,2.656,1.651,32,4.438,1.999,32,5.531,1.639,32,4.807,1.490,31,5.355,1.064,31,3.194,0.965,31
vision (sight),6,5.294,2.037,34,6.971,1.465,34,6.235,1.646,34,4.529,1.576,34,4.257,1.696,35,5.406,1.411,32,3.912,1.337,34,4.382,1.766,34,3.714,0.700,35
visit,5,4.875,2.027,32,6.286,1.209,35,5.242,1.393,33,4.419,1.540,31,3.853,1.717,34,5.807,1.148,31,2.743,0.873,35,3.971,1.248,34,3.647,0.800,34
vitamin,7,4.613,1.620,31,6.546,1.373,33,5.606,1.705,33,5.677,1.585,34,5.125,1.781,32,6.129,1.362,31,4.559,1.310,34,2.529,1.719,34,3.118,1.105,34
vivid,5,6.941,1.893,34,7.000,1.029,34,5.941,1.939,34,2.588,1.611,34,3.235,1.864,34,5.303,1.114,33,5.177,1.124,34,5.152,1.329,33,3.118,0.963,34
vocation,8,4.333,1.870,33,6.094,1.284,32,5.353,2.274,34,3.576,1.478,33,3.000,1.394,35,3.727,1.763,33,6.441,0.811,34,4.710,1.372,31,4.412,1.191,34
vodka,5,5.765,2.184,34,5.030,1.800,33,4.788,1.855,33,6.697,0.577,33,6.677,0.580,34,6.250,1.090,32,5.941,1.110,34,3.471,1.377,34,3.706,1.151,34
voice,5,5.629,1.987,35,5.971,1.159,35,6.571,1.661,35,5.265,1.501,34,3.735,1.804,34,6.258,0.983,31,2.400,0.901,35,3.909,1.422,33,3.455,1.018,33
void,4,4.375,2.355,32,3.343,1.351,35,4.333,1.902,33,3.371,1.774,35,2.914,1.628,35,4.121,1.737,33,5.771,1.221,35,4.800,1.670,35,4.235,0.769,34
volcano,7,7.563,1.223,32,3.968,1.356,31,4.387,2.904,31,6.931,0.253,29,6.760,0.512,25,5.207,1.648,29,3.719,1.007,32,6.000,1.414,32,5.000,1.017,29
vole,4,3.000,1.509,29,5.143,0.693,28,5.069,0.980,29,6.643,0.666,28,5.964,1.401,28,3.000,1.867,35,4.690,1.511,29,1.893,0.859,28,4.233,1.023,30
volume,6,5.212,1.911,66,5.288,1.165,66,5.615,1.652,65,4.394,1.546,66,3.612,1.719,67,6.047,0.874,64,3.803,1.131,66,5.094,1.182,64,4.233,0.844,60
volume (amount),6,3.667,2.331,33,5.333,0.682,33,5.030,1.834,33,4.424,1.724,33,3.094,1.926,32,5.710,1.223,31,4.546,1.305,33,4.970,1.527,33,4.438,1.116,32
volume (loudness),6,6.029,2.049,35,5.029,1.200,34,6.229,1.623,35,4.286,1.845,35,3.600,1.855,35,6.286,1.084,35,3.457,1.078,35,5.429,1.460,35,4.657,1.264,35
voluminous,10,5.483,2.127,29,6.448,1.522,29,5.586,1.651,29,3.200,1.301,30,3.300,1.441,30,3.406,2.029,32,6.467,0.957,30,5.633,1.426,30,2.750,1.271,28
vomit,5,3.118,2.529,34,2.543,1.480,35,3.794,2.125,34,6.057,1.170,35,6.559,0.604,34,5.114,1.864,35,4.029,1.647,35,3.971,1.339,34,4.735,1.146,34
vote,4,4.906,1.860,32,6.344,1.533,32,6.412,1.700,34,4.844,1.543,32,4.563,1.580,32,5.968,1.379,31,4.667,1.318,33,4.571,1.712,35,4.324,0.931,34
voter,5,3.212,1.903,33,5.571,1.479,35,5.000,2.499,33,5.118,1.567,34,4.743,1.903,35,4.656,2.010,32,5.143,1.073,35,3.886,1.600,35,4.514,0.806,35
vow,3,5.583,2.361,36,7.143,1.869,35,5.543,2.047,35,3.200,1.770,35,4.029,1.964,35,5.406,1.656,32,5.111,1.349,36,5.486,1.713,35,3.571,1.440,35
vowel,5,3.212,1.701,33,5.367,1.016,30,4.939,1.369,33,3.970,1.766,33,3.645,1.993,31,5.750,1.479,32,3.939,1.099,33,2.727,1.262,33,3.688,0.882,32
vows,4,5.235,2.115,34,6.382,1.609,34,5.333,2.025,33,3.677,1.693,34,3.879,1.919,33,4.906,1.990,32,4.618,1.213,34,4.788,1.533,33,2.853,0.845,34
voyage,6,6.629,1.267,35,6.686,1.389,35,6.529,1.667,34,4.353,1.713,34,5.424,1.393,33,4.242,1.415,33,5.114,1.282,35,5.939,0.919,33,4.500,1.399,34
voyager,7,5.906,2.283,32,6.406,1.142,32,6.387,1.580,31,4.636,1.389,33,4.419,1.339,31,4.219,1.615,32,5.324,1.254,34,4.758,1.349,33,5.029,1.200,34
vulgar,6,5.471,1.989,34,2.294,1.404,34,4.625,1.763,32,2.281,1.179,32,2.969,1.630,32,4.750,1.785,28,5.500,1.334,34,4.125,1.341,32,5.061,1.254,33
vulture,7,4.529,2.018,34,2.970,1.507,33,4.647,2.085,34,5.909,1.311,33,5.939,1.556,33,4.212,1.838,33,4.771,1.311,35,3.588,1.517,34,4.800,1.166,35
wagon,5,3.710,1.835,31,5.035,0.809,29,5.258,1.586,31,6.323,0.778,31,6.063,1.368,32,3.482,1.792,27,3.875,1.516,32,4.303,1.467,33,4.936,1.014,31
waist,5,4.576,1.985,33,5.265,1.009,34,5.059,1.187,34,5.618,1.058,34,5.824,1.339,34,5.844,0.972,32,3.824,1.224,34,2.879,1.174,33,2.182,0.757,33
waistcoat,9,3.677,2.111,34,5.400,0.869,35,5.514,1.461,35,6.514,0.732,35,6.364,1.275,33,5.206,1.811,34,3.971,1.207,35,2.971,1.521,35,5.765,1.059,34
wait,4,2.794,1.568,34,4.118,1.182,34,3.667,1.735,33,3.500,1.243,34,3.882,1.795,34,6.424,0.954,33,1.941,0.684,34,4.030,1.218,33,3.794,1.079,34
waiter,6,3.903,1.873,31,5.667,1.035,33,5.371,1.675,35,6.118,1.105,34,6.471,0.696,34,5.636,1.367,33,3.824,1.271,34,3.588,1.115,34,5.735,1.196,34
waitress,8,3.727,2.273,33,5.813,0.808,32,5.286,1.523,35,6.500,0.777,34,6.400,0.800,35,6.063,1.088,32,3.571,1.129,35,3.412,1.458,34,1.333,0.682,33
wake,4,5.125,1.746,32,5.194,1.512,31,5.419,1.792,31,3.758,1.634,33,4.000,1.920,32,5.720,1.613,25,2.636,1.432,33,4.097,0.995,31,4.100,0.473,30
wake (awake),4,5.559,2.117,34,5.971,1.748,35,5.941,2.169,34,4.912,1.560,34,4.629,1.758,35,6.303,0.904,33,2.429,1.226,35,4.177,1.361,34,3.943,1.241,35
wake (funeral),4,2.485,1.654,33,2.000,1.561,32,3.871,1.314,31,5.313,1.488,32,5.323,1.856,31,4.581,2.076,31,5.531,1.299,32,4.355,1.404,31,4.032,0.782,31
wake (ship),4,3.767,2.404,30,5.303,1.167,33,5.313,1.379,32,5.800,1.376,30,5.200,1.796,30,3.057,2.042,35,5.844,1.417,32,4.909,1.676,33,4.882,1.132,34
wall,4,2.750,1.601,32,4.697,1.218,33,4.069,1.780,29,6.344,1.406,32,6.621,0.848,29,6.321,1.002,28,2.394,0.983,33,4.438,1.540,32,4.613,0.904,31
wallet,6,5.030,1.605,33,5.313,1.074,32,4.710,1.708,31,6.613,0.704,31,6.759,0.567,29,6.071,0.961,28,3.606,1.229,33,2.677,1.280,31,5.903,1.088,31
walnut,6,3.091,1.764,33,5.364,0.948,33,4.727,1.503,33,6.212,1.273,33,6.333,1.172,33,4.531,1.871,32,3.970,1.403,33,1.879,1.094,33,4.118,0.963,34
walrus,6,3.939,2.386,33,5.629,1.354,35,5.029,1.150,34,6.559,0.847,34,6.765,0.489,34,4.531,2.076,32,3.571,1.479,35,4.939,1.687,33,5.219,1.192,32
waltz,5,5.219,1.916,32,6.438,1.171,32,5.581,1.561,31,5.344,1.079,32,5.667,1.428,33,5.032,1.875,31,4.516,1.241,31,3.936,1.243,31,2.613,1.006,31
wand,4,5.774,1.754,31,6.250,1.118,32,6.063,1.478,32,5.967,1.197,30,6.103,1.125,29,5.000,1.819,29,2.742,0.841,31,2.438,1.144,32,3.500,1.335,30
wank,4,6.353,2.154,34,4.677,2.040,34,6.121,1.871,33,4.941,1.714,34,5.265,1.754,34,5.273,1.780,33,6.514,0.732,35,3.735,1.196,34,6.500,0.777,34
wanker,6,5.939,2.616,33,1.667,0.876,33,4.455,1.955,33,3.774,1.809,31,4.941,1.533,34,5.567,1.499,30,6.486,0.937,35,4.471,1.538,34,6.485,0.744,33
war,3,5.844,3.012,32,1.412,0.878,34,3.156,2.808,32,5.710,1.763,31,6.152,1.480,33,6.531,1.000,32,3.571,1.460,35,6.613,1.155,31,6.147,1.033,34
warble,6,3.808,2.167,26,4.704,1.511,27,4.960,1.039,25,3.840,1.759,25,2.929,1.811,28,2.333,1.645,33,5.917,1.152,24,3.308,1.202,26,3.520,0.900,25
ward,4,3.412,1.912,34,4.514,1.381,35,4.177,1.599,34,5.412,1.751,34,4.849,1.708,33,4.242,1.843,33,4.727,1.562,33,4.000,1.645,34,3.914,1.204,35
ward (child),4,3.931,1.837,29,5.462,1.216,26,5.033,2.008,30,5.040,1.536,25,4.552,1.589,29,3.394,1.999,33,5.731,1.402,26,3.500,1.337,26,3.429,1.116,28
ward (hospital),4,3.471,2.004,34,4.206,1.762,34,3.147,1.574,34,6.382,1.029,34,6.438,0.864,32,5.394,1.413,33,4.206,1.301,34,5.000,1.518,33,3.424,1.045,33
wardrobe,8,3.546,2.119,33,5.235,0.877,34,4.853,1.375,34,6.686,0.747,35,6.629,0.636,35,5.765,1.456,34,3.086,1.317,35,4.257,1.518,35,2.824,1.150,34
warehouse,9,2.882,1.451,34,4.697,0.797,33,4.829,1.134,35,6.686,0.574,35,6.412,0.844,34,5.143,1.869,35,4.543,1.078,35,5.324,1.921,34,5.286,0.973,35
warm,4,5.857,2.193,35,7.743,1.051,35,5.429,1.961,35,4.206,1.510,34,4.714,1.666,35,6.576,0.818,33,2.147,1.167,34,4.441,1.241,34,2.914,1.273,35
warmth,6,6.375,2.219,32,7.969,0.883,32,6.242,1.970,33,3.818,1.546,33,4.606,1.613,33,6.303,1.029,33,2.970,1.167,33,5.091,1.334,33,2.333,0.876,33
warn,4,5.457,2.169,35,3.800,1.753,35,5.571,2.032,35,3.200,1.670,35,3.857,1.659,35,5.353,1.643,34,3.057,1.094,35,4.457,1.499,35,4.486,1.204,35
warning,7,5.588,2.602,34,2.824,1.581,34,4.212,2.409,33,3.294,1.600,34,4.147,1.957,34,5.879,1.174,33,3.457,1.499,35,5.457,1.295,35,5.059,1.136,34
warrant,7,4.121,1.996,33,3.788,1.320,33,4.412,1.833,34,4.484,1.604,31,3.281,1.566,32,4.455,1.794,33,6.029,0.954,34,4.094,1.444,32,4.625,0.820,32
warrant (justify),7,4.152,2.002,33,5.829,1.502,35,5.343,2.292,35,2.824,1.445,34,2.743,1.662,35,3.750,1.768,32,6.200,0.821,35,4.735,1.120,34,4.618,1.029,34
warrant (search),7,4.912,1.961,34,3.059,1.259,34,3.686,2.681,35,4.714,1.541,35,5.171,1.781,35,4.618,2.072,34,6.056,1.224,36,4.529,1.684,34,5.556,0.896,36
wart,4,3.364,2.397,33,2.485,1.234,33,3.727,1.355,33,6.364,1.010,33,6.364,0.881,33,4.936,1.740,31,3.667,1.092,33,1.818,1.029,33,4.849,1.282,33
wasp,4,5.424,2.425,33,2.697,1.243,33,4.030,1.784,33,6.606,1.099,33,6.758,0.552,33,5.600,1.665,30,2.382,0.728,34,2.063,1.499,32,4.235,1.415,34
waste,5,3.559,1.988,34,2.177,1.124,34,4.212,1.981,33,4.324,1.890,34,5.353,1.625,34,5.677,1.553,31,3.057,0.984,35,4.824,1.445,34,4.667,1.247,33
wasteful,8,4.258,2.271,31,2.156,0.795,32,4.871,1.791,31,3.129,1.338,31,2.938,1.600,32,5.345,1.646,29,4.387,1.183,31,5.000,1.479,32,4.692,0.773,26
watch,5,4.406,1.730,32,5.438,0.788,32,5.909,1.621,33,5.735,1.737,34,6.188,1.074,32,6.419,0.834,31,2.636,0.846,33,2.871,1.314,31,4.406,0.897,32
watch (look),5,4.486,1.933,35,5.118,1.022,34,5.286,1.185,35,4.147,1.611,34,4.147,1.717,34,6.455,0.856,33,2.200,0.950,35,3.529,1.289,34,3.794,1.079,34
watch (wrist),5,3.758,2.016,33,5.529,0.737,34,5.824,1.271,34,6.677,0.674,34,6.677,0.674,34,6.242,1.232,33,2.971,0.923,34,2.471,1.242,34,4.794,1.132,34
water,5,4.857,2.016,35,6.882,1.430,34,5.629,1.725,35,6.571,0.688,35,6.886,0.398,35,6.788,0.729,33,1.485,0.925,33,4.941,1.924,34,3.886,0.820,35
waterfall,9,6.147,1.942,34,6.618,1.456,34,5.606,1.922,33,6.618,0.768,34,6.765,0.546,34,5.688,1.570,32,3.265,1.066,34,5.438,1.580,32,2.912,1.245,34
wave,4,6.061,1.953,33,6.324,1.366,34,5.559,2.265,34,5.600,1.377,35,6.265,0.885,34,5.879,1.200,33,2.412,1.240,34,4.714,1.830,35,3.618,0.940,34
wave (gesture),4,4.818,2.139,33,6.455,1.018,33,6.200,1.704,35,5.429,1.249,35,6.265,0.980,34,6.294,0.925,34,2.059,1.162,34,3.088,1.522,34,3.485,0.989,33
wave (water),4,5.471,2.523,34,6.086,1.663,35,4.971,2.455,35,5.543,1.537,35,6.543,0.648,35,6.394,0.983,33,2.571,0.904,35,5.371,1.197,35,3.429,1.077,35
weak,4,2.613,1.384,31,2.419,1.040,31,2.600,1.744,30,2.938,1.767,32,3.818,1.585,33,5.833,1.675,30,3.273,1.188,33,2.419,1.476,31,3.469,0.968,32
weakness,8,3.546,2.217,33,2.294,1.044,34,3.000,2.030,33,2.121,0.879,33,2.714,1.578,35,5.697,1.337,33,3.971,1.082,35,3.382,1.553,34,3.485,0.783,33
wealth,6,6.250,2.165,32,7.235,1.554,34,5.906,2.350,32,3.788,1.572,33,4.697,1.566,33,5.939,1.013,33,4.588,1.263,34,5.514,1.402,35,4.647,0.904,34
wealthy,7,5.939,2.282,33,7.029,1.765,35,6.324,2.040,34,3.765,1.816,34,4.879,1.665,33,5.563,1.478,32,4.324,1.104,34,5.414,1.352,29,4.800,1.214,35
weapon,6,5.188,2.430,32,2.344,1.406,32,5.129,2.685,31,6.469,0.790,32,6.156,1.064,32,6.067,1.389,30,3.938,1.059,32,4.903,1.445,31,5.939,0.776,33
weary,5,2.800,1.687,35,3.206,0.867,34,3.314,1.368,35,3.147,1.458,34,3.829,1.665,35,4.636,1.514,33,5.029,1.207,35,3.853,1.191,34,3.543,1.317,35
weasel,6,4.219,2.204,32,3.441,1.459,34,4.546,1.794,33,6.424,0.922,33,6.091,1.311,33,4.031,1.879,32,3.771,1.173,35,3.118,1.471,34,4.818,0.869,33
weave,5,3.625,1.728,32,5.333,1.005,33,5.324,1.794,34,4.970,1.314,33,5.529,1.398,34,5.065,1.722,31,4.829,1.383,35,3.091,1.164,33,2.588,0.943,34
web,3,4.546,2.148,33,5.853,1.396,34,5.088,1.821,34,5.441,1.265,34,6.000,1.138,34,6.294,0.859,34,3.441,1.538,34,4.688,1.944,32,3.909,1.055,33
web (internet),3,5.912,2.267,34,6.429,1.644,35,5.818,2.354,33,5.200,1.802,35,5.257,1.903,35,6.606,1.099,33,4.941,1.327,34,5.500,2.004,34,4.686,0.919,35
web (spider),3,3.588,2.074,34,4.515,1.480,33,4.324,1.827,34,6.647,0.536,34,6.559,0.945,34,6.000,1.326,33,2.088,0.702,34,2.500,1.091,34,4.265,1.038,34
wed,3,5.030,1.930,33,6.000,1.651,33,4.697,1.623,33,4.750,1.620,32,4.594,1.656,32,4.059,1.939,34,4.677,1.322,34,4.094,1.702,32,3.353,1.082,34
wedding,7,6.849,1.828,33,7.829,1.444,35,5.457,2.247,35,5.686,1.508,35,6.657,0.532,35,5.970,1.218,33,3.057,1.068,35,5.886,1.141,35,2.235,0.972,34
wee,3,3.588,1.865,34,4.914,1.317,35,5.118,1.891,34,3.771,1.623,35,5.171,1.797,35,5.758,1.538,33,2.200,1.214,35,1.706,1.249,34,3.886,0.979,35
week,4,3.581,1.642,31,5.355,0.863,31,4.323,1.511,31,3.839,1.648,31,3.000,1.732,32,6.462,0.692,26,2.700,0.900,30,4.355,0.935,31,3.963,0.576,27
weekend,7,6.441,1.943,34,7.774,1.156,31,6.467,1.500,30,3.469,1.803,32,3.546,1.940,33,6.741,0.438,27,2.909,0.830,33,4.061,1.496,33,3.871,0.907,31
weigh,5,4.546,1.827,33,4.500,1.275,32,4.936,1.664,31,3.594,1.558,32,3.067,1.711,30,5.964,0.944,28,3.455,1.047,33,4.333,1.341,33,3.433,1.430,30
weight,6,4.257,2.169,35,4.343,1.453,35,4.514,1.903,35,5.229,1.267,35,4.686,1.801,35,6.147,0.974,34,3.314,0.919,35,4.800,1.508,35,3.771,1.514,35
weird,5,5.091,2.575,33,4.182,1.731,33,4.625,1.763,32,2.606,1.099,33,3.273,1.656,33,6.300,1.215,30,3.212,0.844,33,4.424,1.207,33,4.485,1.048,33
weirdo,6,4.971,2.158,35,2.853,1.647,34,3.800,1.817,35,2.686,1.563,35,4.229,1.605,35,5.514,1.556,35,4.147,1.033,34,4.200,1.450,35,5.029,0.774,35
welcome,7,5.057,1.999,35,7.382,1.284,34,5.303,2.022,33,3.265,1.461,34,3.543,1.746,35,6.033,1.251,30,2.943,1.286,35,4.853,1.309,34,3.257,0.905,35
welfare,7,4.125,1.798,32,5.323,2.006,31,4.152,1.635,33,3.387,1.698,31,2.807,1.635,31,4.871,1.540,31,5.882,1.105,34,5.177,1.248,34,3.824,1.097,34
well,4,4.576,2.216,33,6.765,1.436,34,5.485,1.672,33,3.719,1.824,32,4.265,2.266,34,5.939,1.575,33,2.429,0.994,35,4.441,1.168,34,3.818,0.716,33
well (healthy),4,5.114,2.252,35,8.514,0.806,35,6.294,2.371,34,3.714,1.906,35,4.771,1.853,35,6.618,0.642,34,2.861,1.456,36,4.943,1.308,35,3.500,1.041,36
well (water),4,3.758,1.923,33,6.645,1.259,31,5.094,1.568,32,6.242,1.129,33,6.156,1.228,32,5.500,1.436,32,3.121,0.977,33,4.030,1.679,33,3.938,0.899,32
wench,5,4.194,2.039,31,3.667,1.295,33,4.394,1.632,33,4.968,1.513,31,4.469,1.658,32,3.871,1.845,31,5.606,1.301,33,3.484,1.411,31,3.125,1.576,32
whale,5,4.206,2.233,34,5.829,1.363,35,4.970,1.850,33,6.714,0.881,35,6.719,0.910,32,5.424,1.577,33,2.743,0.996,35,6.182,1.507,33,4.441,1.265,34
whalebone,9,3.720,1.887,25,5.000,0.555,26,4.960,0.999,25,5.667,1.656,27,5.125,1.763,24,2.813,2.068,32,5.444,1.370,27,4.630,1.703,27,4.429,1.147,28
wharf,5,3.240,2.122,25,5.042,0.841,24,5.000,0.756,21,4.913,1.613,23,4.682,1.892,22,2.424,1.538,33,5.913,1.100,23,3.917,1.498,24,4.591,1.030,22
wheat,5,3.273,1.710,33,5.677,1.077,34,5.471,1.169,34,6.412,1.032,34,6.250,1.000,32,5.406,1.656,32,4.471,1.334,34,2.879,1.200,33,4.000,0.840,34
wheel,5,3.600,1.625,35,5.429,1.077,35,5.486,1.763,35,6.371,0.929,35,6.486,0.967,35,6.091,1.240,33,1.853,0.733,34,3.371,1.267,35,4.600,0.835,35
wheelbarrow,11,3.647,2.056,34,5.061,0.814,33,5.941,1.533,34,6.765,0.597,34,6.588,1.061,34,5.559,1.557,34,2.909,1.164,33,3.324,1.322,34,5.273,1.286,33
which,5,2.344,1.613,32,5.000,0.586,35,5.057,0.754,35,2.400,1.377,35,2.314,1.686,35,6.212,1.365,33,2.457,1.441,35,3.546,1.258,33,3.853,0.733,34
whiff,5,3.771,1.658,35,4.152,1.209,33,4.882,1.451,34,3.029,1.341,35,3.265,1.633,34,4.563,1.540,32,4.400,1.438,35,2.714,1.278,35,4.177,0.663,34
whimper,7,4.194,2.007,31,3.152,0.892,33,2.903,1.228,31,3.727,1.238,33,3.844,1.460,32,3.654,1.440,26,4.849,1.209,33,2.250,1.250,32,3.161,0.883,31
whine,5,3.588,2.238,34,2.600,0.932,35,4.571,1.902,35,3.543,1.461,35,3.914,2.005,35,5.588,1.478,34,3.057,1.241,35,2.914,1.180,35,3.314,1.347,35
whip,4,6.581,1.700,31,4.094,1.684,32,5.581,2.860,31,6.182,1.359,33,6.333,0.907,30,4.233,1.783,30,4.419,0.976,31,3.000,1.651,33,4.267,1.315,30
whisker,7,3.667,1.955,30,5.636,1.096,33,4.750,1.199,32,6.000,1.477,33,6.281,0.760,32,4.966,1.956,29,3.063,1.413,32,1.613,1.037,31,3.156,1.034,32
whisky,6,5.727,1.780,33,5.613,1.360,31,5.242,1.826,33,6.433,0.883,30,6.344,0.922,32,5.793,1.374,29,5.065,1.544,31,2.970,1.218,33,5.600,0.987,30
whisper,7,5.281,1.891,32,5.313,1.102,32,4.688,1.776,32,3.844,1.349,32,3.625,1.867,32,5.920,1.017,25,2.656,1.019,32,2.250,1.392,32,2.897,0.759,29
whistle,7,5.152,1.987,33,5.657,1.145,35,5.286,1.733,35,5.849,1.104,33,6.000,1.456,33,5.800,1.430,35,3.429,1.103,35,2.543,1.380,35,4.576,1.232,33
white,5,4.406,1.693,32,5.452,0.910,31,4.733,1.459,30,4.839,1.798,31,6.000,1.225,32,6.690,0.593,29,2.094,0.630,32,4.000,1.342,30,3.500,0.866,28
whole,5,4.313,2.053,32,6.882,1.323,34,5.818,1.749,33,3.750,1.677,32,4.121,1.610,33,6.091,1.138,33,2.688,1.130,32,5.606,1.516,33,4.152,1.104,33
wholesale,9,3.353,2.140,34,5.314,1.526,35,5.273,1.377,33,4.667,1.837,33,3.485,1.925,33,4.515,1.877,33,5.735,1.146,34,4.313,1.685,32,4.000,1.231,33
wholesaler,10,3.313,2.083,32,5.323,0.894,31,5.097,1.228,31,5.903,1.088,31,4.767,1.667,30,4.656,1.831,32,5.936,1.014,31,4.767,1.627,30,4.697,1.141,33
whore,5,5.969,2.325,32,1.906,1.011,32,2.906,1.809,32,3.677,1.532,31,4.333,1.398,30,5.071,1.624,28,6.156,1.121,32,4.094,1.422,32,1.867,0.991,30
wicked,6,5.686,2.227,35,2.714,1.717,35,5.543,2.156,35,2.559,1.006,34,4.118,1.549,34,4.500,1.613,34,3.829,1.320,35,4.629,1.123,35,3.371,1.333,35
wife,4,5.546,2.189,33,6.441,1.882,34,4.588,1.784,34,5.531,1.561,32,5.400,1.458,35,5.355,2.164,31,2.706,1.044,34,4.265,1.501,34,1.546,0.956,33
wiggle,6,6.531,1.346,32,5.788,1.343,33,5.546,1.908,33,4.576,1.706,33,5.177,1.636,34,5.290,1.590,31,2.294,1.201,34,3.000,1.299,32,2.857,1.018,35
wigwam,6,4.290,1.971,31,5.600,0.987,30,4.833,1.293,30,6.129,1.362,31,5.625,1.833,32,3.152,1.811,33,4.933,1.459,30,3.656,1.513,32,4.290,1.053,31
wild,4,6.912,2.418,34,5.576,1.859,33,6.424,2.118,33,3.706,1.582,34,4.571,1.761,35,5.656,1.513,32,2.971,1.071,34,5.152,1.480,33,4.343,1.473,35
wildebeest,10,3.719,1.924,32,5.031,1.045,32,5.500,1.436,32,6.433,1.086,30,5.903,1.552,31,3.091,1.730,33,5.156,1.439,32,4.031,1.776,32,5.156,1.121,32
wilderness,10,6.543,2.089,35,5.571,1.975,35,4.206,2.246,34,5.281,1.736,32,6.030,0.904,33,4.529,1.684,34,4.941,1.056,34,5.939,1.369,33,4.714,1.364,35
wilds,5,5.000,2.030,33,5.200,1.190,35,4.879,1.683,33,4.333,1.295,33,3.939,1.890,33,3.656,1.848,32,4.182,1.359,33,4.533,1.607,30,4.394,1.043,33
wilt,4,3.177,1.823,34,3.091,1.190,33,3.844,1.481,32,4.152,1.480,33,5.152,1.258,33,4.000,1.957,35,4.941,1.259,34,2.636,1.202,33,3.667,1.035,33
win,3,7.429,1.573,35,8.171,0.941,35,7.657,1.530,35,4.057,1.835,35,4.829,1.558,35,6.088,1.067,34,2.143,0.899,35,5.471,1.266,34,4.429,1.226,35
wind,4,4.970,2.067,33,4.424,1.688,33,4.875,2.012,32,5.152,1.598,33,4.606,2.059,33,6.452,0.945,31,2.091,0.570,33,4.879,1.788,33,3.939,1.205,33
wind (breeze),4,4.829,2.210,35,5.265,1.093,34,5.000,1.393,34,4.914,1.991,35,4.914,1.697,35,6.371,0.831,35,2.343,0.924,35,4.314,1.982,35,3.600,0.991,35
wind (wrap around),4,3.765,2.073,34,5.294,1.151,34,5.563,2.164,32,4.677,1.387,34,4.314,1.879,35,5.059,1.814,34,3.914,1.713,35,3.382,1.112,34,3.697,1.193,33
windmill,8,3.882,1.891,34,5.645,1.064,31,5.394,1.127,33,6.581,0.708,31,6.323,1.175,31,4.781,2.132,32,3.618,1.261,34,4.265,1.975,34,4.206,1.051,34
window,6,3.636,1.982,33,5.486,0.841,35,5.000,1.111,34,6.743,0.602,35,6.686,0.666,35,6.382,1.284,34,1.765,0.597,34,3.735,1.357,34,3.824,0.567,34
wine,4,5.618,2.601,34,6.229,1.605,35,5.471,1.944,34,6.528,0.986,36,6.618,0.768,34,6.688,0.726,32,4.333,1.312,36,3.000,1.394,35,2.472,0.986,36
wing,4,4.125,2.315,32,5.485,1.417,33,5.419,1.622,31,6.030,1.141,33,6.156,1.228,32,6.065,1.134,31,2.455,0.891,33,3.697,1.507,33,3.364,1.123,33
wing (building),4,3.697,1.732,33,4.970,0.627,33,4.765,1.330,34,6.118,1.157,34,6.235,0.877,34,5.000,1.782,34,5.265,1.120,34,5.344,1.265,32,4.559,1.241,34
wing (improvise),4,5.824,2.162,34,5.706,1.446,34,5.813,2.053,32,2.618,1.476,34,3.226,1.773,31,4.188,1.828,32,5.686,1.090,35,4.235,1.059,34,4.529,1.169,34
wing (plane),4,4.313,1.991,32,5.182,0.796,33,4.636,1.720,33,6.636,0.643,33,6.594,0.655,32,5.813,1.570,32,3.118,1.051,34,5.097,1.633,31,4.273,1.188,33
wink,4,6.429,1.661,35,6.441,1.034,34,6.324,1.344,34,5.353,1.512,34,6.200,0.920,35,5.529,1.538,34,3.143,0.990,35,2.229,1.436,35,4.229,1.495,35
winner,6,6.971,1.636,34,7.853,1.240,34,7.441,1.630,34,4.182,1.546,33,5.324,1.548,34,5.875,1.293,32,2.677,1.021,34,5.412,1.417,34,4.618,1.164,34
winter,6,4.457,1.918,35,5.114,1.600,35,4.206,1.301,34,5.143,1.588,35,6.206,1.346,34,6.546,0.656,33,2.086,0.937,35,5.114,1.410,35,3.857,1.099,35
wiped,5,3.844,1.770,32,4.667,1.146,33,4.226,1.453,31,2.939,1.153,33,3.531,1.620,32,4.482,1.873,27,3.394,1.254,33,3.552,1.132,29,4.069,0.740,29
wire,4,3.647,1.532,34,4.758,0.889,33,5.031,1.489,32,6.206,1.079,34,6.000,1.188,34,5.939,1.575,33,3.559,1.168,34,2.353,1.391,34,4.824,1.124,34
wired,5,4.571,2.182,35,5.206,1.346,34,5.250,2.062,32,4.735,1.668,34,4.657,1.689,35,4.353,1.797,34,4.824,1.361,34,3.546,1.233,33,4.515,0.783,33
wired (electric),5,5.200,2.412,35,5.242,1.232,33,4.657,1.492,35,4.943,1.453,35,4.677,1.622,34,5.000,1.758,33,4.543,1.317,35,3.382,1.284,34,4.909,0.866,33
wired (hyper),5,6.057,2.190,35,4.829,1.828,35,5.576,1.955,33,3.059,1.608,34,4.143,1.869,35,4.333,1.918,33,5.829,1.230,35,4.629,1.475,35,4.235,1.165,34
wisdom,6,5.939,2.335,33,8.188,1.130,32,6.931,1.437,29,1.936,1.162,31,2.500,1.696,32,5.357,1.493,28,4.697,1.114,33,5.677,1.175,31,3.656,1.533,32
wise,4,5.906,1.893,32,7.970,1.029,33,6.906,1.465,32,2.719,1.397,32,3.000,1.775,33,5.821,1.197,28,3.788,0.913,33,4.969,1.591,32,4.414,1.160,29
wish,4,6.194,1.615,31,6.938,1.600,32,5.313,1.722,32,2.344,1.449,32,2.581,1.582,31,6.077,0.917,26,2.452,0.945,31,4.969,1.380,32,3.250,0.785,28
wistful,7,4.636,2.129,33,5.400,1.497,30,5.448,1.544,29,2.290,1.689,31,2.156,1.417,32,3.171,1.859,35,6.355,0.825,31,3.936,1.343,31,3.516,0.798,31
wit,3,6.697,1.193,33,7.152,1.209,33,6.355,1.536,31,2.742,1.367,31,2.813,1.648,32,5.214,1.264,28,5.242,1.102,33,3.742,1.480,31,4.533,0.806,30
witch,5,5.094,2.052,32,3.030,1.507,33,4.606,1.575,33,4.559,2.158,34,6.063,1.600,32,5.147,2.088,34,2.546,1.281,33,3.576,1.436,33,1.906,0.843,32
withdraw,8,3.647,1.939,34,3.618,1.085,34,4.182,2.315,33,3.500,1.334,34,2.758,1.615,33,4.879,1.701,33,4.824,1.224,34,3.250,1.146,32,4.061,1.099,33
wither,6,3.469,1.732,32,2.970,1.243,33,3.290,1.372,31,4.156,1.502,32,5.125,1.409,32,4.656,1.743,32,5.097,1.376,31,3.031,1.489,32,3.839,0.846,31
witty,5,6.235,1.681,34,7.171,1.298,35,6.343,1.706,35,2.714,1.209,35,3.500,1.685,34,5.433,1.407,30,5.257,1.295,35,4.059,1.235,34,3.794,1.255,34
wizard,6,5.909,2.503,33,6.500,1.334,34,5.824,1.424,34,4.303,2.222,33,6.265,1.290,34,5.273,1.830,33,3.114,1.141,35,4.485,1.282,33,6.091,1.026,33
woe,3,4.281,2.335,32,2.419,1.681,31,3.290,1.300,31,2.500,1.436,32,2.710,1.249,31,3.833,1.809,30,5.344,1.215,32,4.355,1.657,31,3.630,1.094,27
wolf,4,6.152,1.971,33,5.219,1.816,32,4.939,2.159,33,6.897,0.305,29,6.679,0.601,28,5.133,1.628,30,2.531,0.901,32,4.125,1.452,32,5.333,0.943,30
woman,5,5.719,1.924,32,6.939,1.575,33,6.333,2.040,33,6.515,0.857,33,6.606,0.694,33,6.697,0.627,33,2.000,1.138,34,4.606,1.229,33,1.314,0.949,35
womb,4,4.265,2.077,34,6.235,1.285,34,4.441,1.866,34,6.235,1.059,34,5.394,1.516,33,5.294,1.318,34,5.273,1.188,33,3.424,1.615,33,1.235,0.546,34
women,5,5.200,2.550,35,6.971,1.424,34,6.235,1.941,34,6.412,1.115,34,6.371,1.197,35,6.515,0.744,33,2.457,1.104,35,4.515,1.540,33,1.114,0.318,35
wonder,6,6.516,2.077,31,7.250,1.090,32,6.031,1.649,32,2.313,1.310,32,3.000,1.696,32,5.808,1.302,26,3.438,1.223,32,5.281,1.419,32,3.448,0.932,29
wonderful,9,7.355,1.333,31,8.250,0.866,32,6.500,1.732,32,2.375,1.083,32,2.938,1.435,32,6.385,0.788,26,3.594,1.195,32,5.419,1.290,31,2.966,1.189,29
wonky,5,3.941,1.878,34,4.030,1.029,33,4.424,1.415,33,3.333,1.450,33,4.618,1.534,34,4.471,1.736,34,3.706,1.296,34,3.061,1.013,33,4.382,0.805,34
wood,4,3.000,1.882,35,5.206,0.900,34,5.265,1.066,34,6.727,0.617,33,6.606,0.547,33,6.303,1.058,33,2.629,1.044,35,3.727,1.763,33,5.235,1.059,34
wood (forest),4,4.594,2.234,32,5.629,1.333,35,5.206,1.586,34,6.559,0.650,34,6.457,0.805,35,5.853,1.061,34,2.571,0.838,35,5.706,1.466,34,4.618,1.029,34
wood (lumber),4,3.265,1.820,34,5.143,0.899,35,5.314,1.260,35,6.647,0.636,34,6.429,0.767,35,5.829,1.276,35,2.914,1.381,35,4.057,1.620,35,5.486,1.025,35
woods,5,4.943,1.585,35,5.400,1.335,35,4.714,1.426,35,6.471,0.882,34,6.571,0.688,35,5.818,1.167,33,2.400,0.725,35,5.400,1.776,35,4.600,1.176,35
wool,4,2.970,1.817,33,5.969,1.159,32,4.576,1.724,33,6.273,0.993,33,6.182,1.217,33,5.938,1.391,32,2.576,1.102,33,3.061,1.229,33,2.636,0.915,33
word,4,3.371,1.742,35,5.294,0.666,34,5.235,1.190,34,4.600,1.945,35,4.457,1.903,35,6.457,0.873,35,1.849,0.657,33,2.886,1.508,35,4.114,0.622,35
words,5,4.742,1.866,31,6.194,1.468,31,6.219,1.672,32,3.469,1.695,32,4.452,1.775,31,6.286,1.064,28,2.313,0.846,32,4.300,1.735,30,3.900,0.700,30
work,4,3.486,2.209,35,4.324,1.693,34,4.879,2.253,33,5.059,1.474,34,4.543,1.627,35,6.581,0.708,31,3.200,1.527,35,4.853,1.263,34,4.882,1.105,34
workhouse,9,3.588,2.116,34,2.906,1.400,32,3.406,1.765,32,5.758,1.207,33,5.424,1.670,33,3.485,1.877,33,5.441,1.143,34,4.250,1.837,32,5.030,1.314,33
world,5,5.906,2.363,32,6.677,1.951,34,4.625,2.274,32,5.647,1.551,34,6.257,1.592,35,6.303,1.291,33,2.371,0.796,35,6.457,1.317,35,4.061,0.851,33
worm,4,3.324,1.843,34,4.125,1.386,32,4.938,1.619,32,6.613,0.748,31,6.786,0.558,28,5.448,1.428,29,2.412,0.549,34,1.576,0.922,33,4.813,0.808,32
worn,4,3.281,1.700,32,3.939,1.179,33,4.313,1.333,32,3.875,1.516,32,4.031,1.571,32,5.607,1.175,28,3.500,1.225,32,3.355,0.900,31,4.000,0.856,30
worried,7,4.765,2.276,34,2.417,1.187,36,3.206,1.779,34,2.889,1.729,36,4.314,1.939,35,6.613,0.605,31,3.417,1.402,36,4.559,1.479,34,2.861,1.158,36
worry,5,4.533,2.405,30,2.182,1.242,33,2.909,1.832,33,2.844,1.277,32,3.636,1.772,33,6.367,0.875,30,2.879,1.094,33,4.939,1.476,33,2.909,1.138,33
worse,5,3.970,1.977,33,2.364,0.979,33,3.364,1.410,33,2.515,1.019,33,2.735,1.651,34,6.323,0.819,31,2.941,0.938,34,4.515,1.395,33,4.688,1.044,32
worship,7,4.500,2.332,32,5.290,2.128,31,3.844,2.438,32,2.742,1.458,31,3.906,1.702,32,5.032,1.787,31,4.100,1.399,30,5.323,1.254,31,3.710,0.850,31
worst,5,4.121,2.532,33,1.829,1.055,35,3.844,1.938,32,2.412,1.574,34,2.457,1.499,35,5.909,1.505,33,2.857,1.018,35,4.618,1.495,34,4.529,0.848,34
worth,5,5.647,1.923,34,6.788,1.200,33,5.548,1.997,31,2.375,1.495,32,2.813,1.895,32,5.733,1.315,30,3.971,1.124,34,5.156,1.302,32,4.000,1.155,33
worthy,6,4.800,2.109,35,7.206,1.346,34,6.029,2.022,34,2.882,1.641,34,2.824,1.581,34,4.882,1.659,34,4.800,1.305,35,5.206,1.255,34,4.063,0.704,32
wound,5,5.156,2.224,32,2.706,1.177,34,3.667,1.627,33,5.758,0.889,33,5.853,1.088,34,5.500,1.658,32,4.118,0.993,34,3.706,1.486,34,5.118,0.718,34
wound (cut),5,5.206,1.952,34,2.857,1.046,35,3.743,1.810,35,6.086,0.906,35,6.371,0.831,35,5.912,1.197,34,3.529,1.500,34,3.314,1.817,35,4.543,0.996,35
wound (wrap around),5,4.152,2.148,33,4.441,1.090,34,4.265,1.754,34,4.531,1.436,32,4.853,1.665,34,5.029,1.404,34,4.606,1.516,33,3.656,1.314,32,3.697,1.000,33
wrap,4,4.059,1.731,34,5.029,0.747,34,4.273,1.863,33,4.714,1.700,35,5.118,1.323,34,5.412,1.240,34,2.882,1.132,34,3.057,1.170,35,3.588,1.004,34
wrapper,7,3.546,1.760,33,5.094,0.980,32,5.152,1.635,33,5.943,1.170,35,5.735,1.146,34,5.606,1.347,33,2.971,1.159,35,2.469,1.436,32,4.091,0.753,33
wrath,5,6.129,2.196,31,2.636,1.772,33,4.500,2.232,30,3.000,1.837,32,2.875,1.816,32,3.700,1.636,30,5.909,0.933,33,5.313,1.488,32,4.867,1.310,30
wreck,5,5.257,2.346,35,2.857,1.588,35,4.618,2.438,34,4.412,1.536,34,5.177,1.653,34,5.514,1.538,35,3.735,1.038,34,5.324,1.322,34,4.800,1.214,35
wrench,6,3.100,1.640,30,4.233,1.499,30,5.379,2.058,29,5.867,1.648,30,5.839,1.483,31,4.267,1.931,30,4.807,1.401,31,2.750,1.595,28,5.032,1.616,31
wrestle,7,5.121,1.935,33,4.571,1.555,35,5.471,2.265,34,5.546,1.499,33,5.758,1.349,33,5.061,1.669,33,3.743,0.936,35,4.343,1.433,35,5.857,1.125,35
wrestler,8,4.625,2.073,32,5.029,0.985,34,4.750,2.136,32,6.125,1.192,32,6.235,0.877,34,4.824,1.757,34,3.765,1.002,34,4.636,1.685,33,6.394,0.694,33
wrestling,9,4.743,2.500,35,4.324,1.604,34,5.909,2.151,33,5.765,1.535,34,6.250,0.791,32,5.000,1.907,33,3.824,1.224,34,4.281,1.566,32,5.914,1.296,35
wrist,5,3.563,1.638,32,5.156,0.755,32,5.194,1.029,31,6.656,0.814,32,6.567,0.844,30,6.313,0.916,32,2.406,0.964,32,2.548,1.131,31,3.515,0.609,33
write,5,4.029,2.282,34,6.086,1.360,35,6.314,1.686,35,5.059,1.552,34,5.000,1.477,33,6.531,0.749,32,2.629,0.897,35,3.457,1.627,35,3.588,1.263,34
writer,6,5.581,2.137,31,6.286,1.058,35,5.879,1.409,33,5.219,1.745,32,5.618,1.237,34,5.758,1.498,33,3.371,1.017,35,4.412,1.240,34,3.844,1.394,32
wrong,5,5.273,2.352,33,2.273,1.136,33,4.313,2.603,32,2.424,1.706,33,3.364,2.129,33,6.567,0.716,30,2.206,1.367,34,4.688,1.609,32,4.625,1.244,32
yacht,5,4.118,2.483,34,5.941,1.434,34,5.606,1.632,33,6.546,0.891,33,6.588,0.691,34,4.156,1.805,32,4.647,1.303,34,4.971,1.774,34,4.824,1.485,34
yak,3,3.552,2.094,29,4.807,1.281,31,4.700,1.441,30,5.219,1.916,32,4.742,2.185,31,2.829,1.949,35,4.897,1.583,29,3.833,1.695,30,4.710,1.223,31
yak (animal),3,3.742,2.140,31,5.448,0.968,29,5.214,1.448,28,6.483,1.276,29,5.767,1.407,30,3.059,1.781,34,4.903,1.748,31,3.379,1.865,29,4.500,0.806,30
yak (gab),3,3.704,1.921,27,4.267,1.263,30,5.407,1.063,27,3.741,1.554,27,3.308,1.635,26,3.029,2.079,34,5.107,1.611,28,3.154,1.657,26,3.192,1.302,26
yard,4,2.788,1.451,33,5.171,0.774,35,4.771,0.959,35,5.829,1.363,35,5.343,1.655,35,4.177,1.977,34,3.771,1.605,35,4.286,1.385,35,4.457,0.873,35
yard (distance),4,3.371,1.790,35,5.029,0.377,35,4.571,1.420,35,5.171,1.978,35,4.559,1.834,34,4.486,1.697,35,4.943,0.984,35,3.559,1.538,34,4.771,1.044,35
yard (lawn),4,3.314,1.982,35,5.457,0.805,35,5.114,1.720,35,6.371,0.897,35,6.200,1.090,35,4.086,1.962,35,3.486,1.381,35,4.500,1.649,34,4.429,1.103,35
yarn,4,2.750,1.803,32,5.273,0.827,33,5.219,1.473,32,5.818,1.266,33,5.333,1.770,33,3.813,1.975,32,4.303,1.403,33,2.394,1.347,33,2.813,1.044,32
yarn (fabric),4,2.771,1.569,35,5.000,0.686,34,4.971,1.207,35,6.114,1.326,35,5.629,1.396,35,3.257,1.730,35,4.800,1.410,35,2.543,1.380,35,2.857,1.099,35
yarn (tale),4,4.091,2.193,33,5.529,0.977,34,4.818,1.660,33,3.294,1.741,34,2.559,1.006,34,2.879,1.935,33,5.485,1.520,33,3.824,1.689,34,3.636,1.344,33
yeast,5,3.219,1.781,32,4.613,1.210,31,4.938,0.864,32,5.531,1.414,32,4.594,1.637,32,4.613,1.790,31,5.382,1.329,34,2.706,1.383,34,3.382,0.908,34
yellow,6,4.188,2.157,32,5.971,1.581,34,5.059,1.514,34,5.441,2.117,34,6.735,0.779,34,6.606,0.776,33,1.382,0.595,34,3.765,1.307,34,3.086,1.156,35
yeti,4,4.758,2.850,33,4.735,0.980,34,5.273,1.797,33,5.030,2.007,33,5.364,2.101,33,3.765,2.087,34,4.706,1.618,34,4.933,1.526,30,5.588,0.943,34
yield,5,4.212,1.871,33,5.871,1.338,31,5.097,1.614,31,3.625,1.746,32,3.156,1.502,32,4.781,1.964,32,5.424,1.256,33,4.515,1.579,33,4.406,0.897,32
yo-yo,5,5.059,1.893,34,5.800,1.166,35,5.636,1.702,33,6.455,0.820,33,6.424,1.207,33,4.484,1.720,31,2.800,1.037,35,1.875,0.781,32,4.206,0.900,34
yoga,4,4.235,2.224,34,6.563,1.298,32,5.970,1.623,33,5.324,1.429,34,6.177,0.706,34,5.727,1.399,33,5.235,1.307,34,3.406,1.142,32,2.147,0.772,34
yolk,4,4.121,1.719,33,5.194,1.255,31,5.182,1.192,33,6.267,0.814,30,6.438,0.998,32,4.900,1.535,30,3.219,1.023,32,2.161,1.322,31,3.586,0.617,29
young,5,5.469,1.620,32,6.645,1.123,31,4.031,1.896,32,3.781,1.596,32,4.438,1.413,32,6.462,0.843,26,2.677,1.059,31,3.290,1.372,31,3.161,0.883,31
youth,5,5.548,1.915,31,6.563,1.391,32,5.219,1.980,32,3.677,1.329,31,4.355,1.493,31,5.929,0.997,28,4.156,1.149,32,4.094,1.422,32,3.742,0.879,31
youthful,8,6.194,1.468,31,7.500,1.031,32,5.129,2.324,31,3.156,1.176,32,4.161,1.588,31,4.967,1.683,30,5.167,1.241,30,4.156,1.502,32,2.897,1.029,29
zeal,4,5.913,2.448,23,6.429,1.591,21,6.174,1.274,23,2.947,1.572,19,2.826,1.785,23,2.688,1.648,32,5.917,1.320,24,4.474,1.186,19,3.909,0.848,22
zebra,5,4.818,1.749,33,5.939,1.278,33,5.406,1.343,32,6.807,0.470,31,6.813,0.583,32,5.192,1.882,26,2.818,0.968,33,4.147,1.438,34,4.129,1.070,31
zephyr,6,4.667,2.440,15,5.200,0.400,15,4.643,1.797,14,3.813,2.068,16,3.357,2.057,14,1.647,1.210,34,6.778,0.533,18,3.929,1.710,14,4.467,1.147,15
zeppelin,8,6.185,2.037,27,5.000,1.414,27,5.333,1.743,27,6.286,0.920,28,6.185,1.123,27,3.167,2.115,30,6.036,0.944,28,5.464,1.721,28,5.269,1.021,26
zero,4,4.031,2.023,32,4.182,1.585,33,4.567,2.124,30,2.688,1.895,32,3.903,2.347,31,6.269,1.195,26,2.636,1.123,33,1.758,1.393,33,4.172,0.647,29
zest,4,5.969,2.158,32,6.818,1.313,33,6.121,1.320,33,4.438,1.694,32,4.033,1.622,30,4.000,1.626,31,5.364,1.123,33,2.636,1.738,33,3.452,1.011,31
zoo,3,5.909,2.137,33,6.235,1.800,34,5.485,1.598,33,6.118,1.105,34,6.441,1.006,34,5.655,1.747,29,2.324,0.674,34,4.844,1.873,32,4.059,0.802,34
zoology,7,4.571,2.060,35,5.765,0.972,34,5.114,1.545,35,4.429,1.841,35,3.914,1.481,35,4.382,1.956,34,5.824,1.150,34,4.571,1.609,35,3.657,1.068,35


==> anc/LICENSE-THIRD-PARTY <==
THIRD-PARTY LICENSES
====================

This project includes third-party data and materials subject to their own
license terms, as described below.


--------------------------------------------------------------------------------
Glasgow Norms Dataset
--------------------------------------------------------------------------------

Source:
  Scott, G. G., Keitel, A., Becirspahic, M., Yao, B., & Sereno, S. C. (2019).
  The Glasgow Norms: Ratings of 5,500 words on nine scales.
  Behavior Research Methods, 51(3), 1258-1270.
  https://doi.org/10.3758/s13428-018-1099-3

Copyright (c) 2018 The Author(s)

License: Creative Commons Attribution 4.0 International (CC BY 4.0)
  https://creativecommons.org/licenses/by/4.0/

You are free to:
  - Share: copy and redistribute the material in any medium or format
  - Adapt: remix, transform, and build upon the material for any purpose,
    including commercially

Under the following terms:
  - Attribution: You must give appropriate credit, provide a link to the
    license, and indicate if changes were made.

Full license text: https://creativecommons.org/licenses/by/4.0/legalcode



==> anc/README.md <==
# Perrin Sentence Generator (English)

A MATLAB implementation of the automatic sentence generator from
Perrin, Paillé & Baccino (2014), adapted to English using the Glasgow
Norms (Scott et al. 2019). The generator produces short, grammatically
correct True/False sentences for use in psychophysical measurement of
reading speed.

Third-Party Content Notice
This project incorporates third-party materials governed by their own license terms. The Glasgow Norms dataset (Scott, G. G., Keitel, A., Becirspahic, M., Yao, B., & Sereno, S. C., 2019) is used under the Creative Commons Attribution 4.0 International License (CC BY 4.0). Copyright © 2018 The Author(s). The original dataset is available at https://doi.org/10.3758/s13428-018-1099-3. Users of this toolbox who redistribute the Glasgow Norms data should retain this license and copyright information and refer to the original source.


## Quick start

In MATLAB, from this folder:

```matlab
generateSentences()                                      % defaults (Perrin)
generateSentences('Preset', 'hard')
generateSentences('MinFamiliarity', 3.5, 'NumSentences', 40)
```

The script expects `13428_2018_1099_MOESM2_ESM.csv` in the working
directory or on the MATLAB path. The CSV is bundled in this release.

## What the generator does

Each item is a short English sentence with a known truth value, e.g.:

    All elephants are mammals.       True
    Some mammals are dogs.           True
    A snake is not a fruit.          True
    All fruits are apples.           False
    A lion is not a mammal.          False
    Some dogs are buildings.         False

Readers indicate True/False after each sentence, confirming
comprehension without requiring oral recitation.

## Method (brief)

1. Words are filtered from the Glasgow Norms by familiarity (FAM),
   concreteness (CNC), valence (VAL), and a homonym test (any token
   containing `(` is removed).
2. A small rooted-tree ontology of concrete concepts (~97 entities,
   ~23 classes) is built. Entities are leaves, classes are internal
   nodes (e.g. `thing > animal > mammal > dog`).
3. For every (entity, class) pair, a proto-truth value is derived from
   their relationship in the tree:
   - **T**  : entity is a descendant of the class (`dog` of `mammal`)
   - **T/F**: class is an ancestor of the entity (`mammal` of `dog`)
   - **F**  : no ancestor/descendant relation
4. Each proto-truth admits exactly two quantifier/truth combinations
   (Perrin 2014, Table 1), giving balanced 50/50 True/False output:

   | Proto | Quant | Truth |
   |-------|-------|-------|
   | T     | All   | True  |
   | T     | No    | False |
   | T/F   | All   | False |
   | T/F   | Some  | True  |
   | F     | Some  | False |
   | F     | No    | True  |

5. Sentences are formatted with English pluralization and indefinite
   articles. Animal/food cross-branch pairs (e.g. `frog`/`food`) are
   filtered for proto-F because real-world category membership
   contradicts the ontology.

## Parameters

All parameters are name-value pairs. Defaults reproduce the original
Perrin selection criteria.

| Parameter           | Default     | Notes                                |
|---------------------|-------------|--------------------------------------|
| `MinFamiliarity`    | 4.5         | FAM scale 1-7                        |
| `MaxFamiliarity`    | Inf         | use both Min and Max for band-pass   |
| `MinConcreteness`   | 4.5         | CNC scale 1-7                        |
| `MaxConcreteness`   | Inf         |                                      |
| `MinValence`        | 4.0         | VAL scale 1-9                        |
| `MaxValence`        | Inf         |                                      |
| `TreeDistanceRange` | `[1 Inf]`   | edges between concepts in ontology   |
| `QuantifierWeights` | `[1 1 1]`   | sampling weights for All / Some / No |
| `NumSentences`      | 20          |                                      |
| `Preset`            | (none)      | `'easy'`, `'medium'`, `'hard'`       |

### Presets

| Preset  | FAM         | CNC         | VAL         | Tree dist | Q weights              |
|---------|-------------|-------------|-------------|-----------|------------------------|
| easy    | [5.5, Inf]  | [5.5, Inf]  | [5.0, Inf]  | [3, Inf]  | All=2, Some=0.5, No=2  |
| medium  | [4.5, Inf]  | [4.5, Inf]  | [4.0, Inf]  | [1, Inf]  | equal                  |
| hard    | [3.0, 4.5]  | [3.0, 4.5]  | [2.0, 4.0]  | [1, 3]    | All=0.5, Some=2, No=0.5|

## Files

- `generateSentences.m` — generator (single self-contained file)
- `13428_2018_1099_MOESM2_ESM.csv` — Glasgow Norms data (Scott et al. 2019)
- `README.md` — this file
- `VERSION` — release version string

## Requirements

MATLAB R2018a or later (uses `containers.Map`, `detectImportOptions`,
`readtable`, `string`). No additional toolboxes required.

## Notes on the implementation

The generator differs from a strict Perrin replication in three small
ways, all motivated by English-specific grammar:

1. **Mass nouns removed.** Entities and classes that cannot be
   pluralized in "All X are Y" sentences (e.g. `milk`, `butter`,
   `corn`, `scissors`) were excluded. The two top-level classes
   `clothing` and `furniture` were renamed to `garment` and
   `furnishing` for the same reason.
2. **Animal/food cross-branch filter.** Many animals are also food
   (frog legs, beef, salmon). Proto-F sentences across the
   animal/food boundary are skipped because the ontology's truth
   value contradicts real-world knowledge.
3. **Band-pass filtering.** The `Min*` and `Max*` parameters allow
   isolating a difficulty range, not only setting a floor. Defaults
   (`Max* = Inf`) preserve original Perrin behavior.

## Validation checklist

Before using the generator for data collection, verify:

- The CSV file loads without errors.
- The filtered word count is reasonable (1500-2500 with default thresholds).
- All six sentence types appear in the output.
- True/False balance is 50% +/- 5%.
- Sample sentences read as grammatical English.
- Pluralization and articles are correct for the entities used.

## Author and citation

Daniel Spiegel — ORCID: <https://orcid.org/0000-0002-1739-9666>
Version 1.0 (2026)

If you use this code, please cite the original method:

> Perrin, J.-L., Paillé, D., & Baccino, T. (2014). A new sentence
> generator providing material for maximum reading speed measurement.
> *Behavior Research Methods*, 46(4), 1036-1048.
> https://doi.org/10.3758/s13428-014-0521-8

and the word norms:

> Scott, G. G., Keitel, A., Becirspahic, M., Yao, B., & Sereno, S. C.
> (2019). The Glasgow Norms: Ratings of 5,500 words on nine scales.
> *Behavior Research Methods*, 51(3), 1258-1270.
> https://doi.org/10.3758/s13428-018-1099-3

## License

MIT. You are free to use, modify, and redistribute this code with attribution.


==> anc/VERSION <==
1.0


==> anc/generateSentences.m <==
function generateSentences(varargin)
% GENERATESENTENCES  Generate true/false sentences for reading speed assessment.
%
%   generateSentences()                                 % Perrin defaults
%   generateSentences('Preset', 'hard')
%   generateSentences('MinFamiliarity', 3.5, 'TreeDistanceRange', [1 2])
%
% Replicates the sentence generator of Perrin et al. (2014). Without
% arguments, the defaults match the original method (FAM>=4.5, CNC>=4.5,
% VAL>=4.0, all tree distances, equal quantifier weights).
%
% Reference: Perrin, Paille & Baccino (2014), Behavior Research Methods
%            46, 1036-1048. https://doi.org/10.3758/s13428-014-0521-8
%
%
% Parameters (name-value):
%   MinFamiliarity / MaxFamiliarity     FAM band  [1-7]   default [4.5, Inf]
%   MinConcreteness / MaxConcreteness   CNC band  [1-7]   default [4.5, Inf]
%   MinValence / MaxValence             VAL band  [1-9]   default [4.0, Inf]
%   TreeDistanceRange   [min max] edges in ontology       default [1 Inf]
%   QuantifierWeights   [wAll wSome wNo] sampling weights default [1 1 1]
%   NumSentences        number of sentences               default 20
%   Preset              'easy' | 'medium' | 'hard'        overrides above
%
%
% THIRD-PARTY CONTENT NOTICE
% This project requires the Glasgow Norms CSV (Scott et al. 2019) bundled as
% 13428_2018_1099_MOESM2_ESM.csv. The Glasgow Norms dataset is governed
% by its own license terms:
%
%   Scott, G. G., Keitel, A., Becirspahic, M., Yao, B., & Sereno, S. C.
%   (2019). The Glasgow Norms: Ratings of 5,500 words on nine scales.
%   Behavior Research Methods, 51(3), 1258-1270.
%   https://doi.org/10.3758/s13428-018-1099-3
%
%   Copyright (c) 2018 The Author(s)
%   Licensed under Creative Commons Attribution 4.0 International (CC BY 4.0)
%   https://creativecommons.org/licenses/by/4.0/
%
%
% Author:  Daniel Spiegel  (ORCID: 0000-0002-1739-9666)
% Version: 1.0  (2026)
% License: MIT

    rng('shuffle');

    %% Parse and validate inputs
    p = inputParser;
    p.addParameter('MinFamiliarity',    4.5,       @isnumeric);
    p.addParameter('MaxFamiliarity',    Inf,       @isnumeric);
    p.addParameter('MinConcreteness',   4.5,       @isnumeric);
    p.addParameter('MaxConcreteness',   Inf,       @isnumeric);
    p.addParameter('MinValence',        4.0,       @isnumeric);
    p.addParameter('MaxValence',        Inf,       @isnumeric);
    p.addParameter('TreeDistanceRange', [1, Inf],  @isnumeric);
    p.addParameter('QuantifierWeights', [1, 1, 1], @isnumeric);
    p.addParameter('NumSentences',      20,        @isnumeric);
    p.addParameter('Preset',            '',        @ischar);
    p.parse(varargin{:});
    params = p.Results;

    if ~isempty(params.Preset)
        params = applyPreset(params, params.Preset);
    end
    params.QuantifierWeights = params.QuantifierWeights / sum(params.QuantifierWeights);

    checkRange('Familiarity',  params.MinFamiliarity,  params.MaxFamiliarity);
    checkRange('Concreteness', params.MinConcreteness, params.MaxConcreteness);
    checkRange('Valence',      params.MinValence,      params.MaxValence);

    printHeader(params);

    %% Word pool
    wordData = loadAndFilterCSV('13428_2018_1099_MOESM2_ESM.csv', ...
        params.MinFamiliarity, params.MaxFamiliarity, ...
        params.MinConcreteness, params.MaxConcreteness, ...
        params.MinValence, params.MaxValence);
    fprintf('  Filtered word pool: %d words\n', height(wordData));

    %% Ontology
    [nodes, parentOf, childrenOf] = buildOntology();
    nodes = pruneOntology(nodes, parentOf, childrenOf, wordData.Word);
    fprintf('  Ontology: %d entities, %d classes\n', ...
        length(nodes.entities), length(nodes.classes));

    %% Sentence couples
    couples = generateAllCouples(nodes.entities, nodes.classes, ...
        parentOf, childrenOf, params.TreeDistanceRange);
    fprintf('  Valid sentence templates: %d', length(couples));

    if isempty(couples)
        fprintf('\n\n  No valid couples with these settings.\n');
        fprintf('  Try widening TreeDistanceRange or lowering thresholds.\n');
        return;
    end

    dists = [couples.treeDist];
    fprintf(' (tree dist: %.1f +/- %.1f, range [%d, %d])\n', ...
        mean(dists), std(dists), min(dists), max(dists));

    %% Sample and display
    fprintf('\n--- Generating %d sentences ---\n\n', params.NumSentences);
    sentences = selectSentences(couples, params.NumSentences, params.QuantifierWeights);

    for i = 1:length(sentences)
        s = sentences(i);
        fprintf('[%2d] %-45s  Truth: %-5s  (Q: %-4s  pt: %-3s  dist: %d)\n', ...
            i, s.text, s.truth, s.quantifier, s.protoTruth, s.treeDist);
    end

    nTrue  = sum(strcmp({sentences.truth}, 'True'));
    nFalse = sum(strcmp({sentences.truth}, 'False'));
    nAll   = sum(strcmp({sentences.quantifier}, 'All'));
    nSome  = sum(strcmp({sentences.quantifier}, 'Some'));
    nNo    = sum(strcmp({sentences.quantifier}, 'No'));

    fprintf('\nBalance: %d True, %d False (%.0f%% True)\n', ...
        nTrue, nFalse, 100 * nTrue / length(sentences));
    fprintf('Quantifiers: %d All, %d Some, %d No\n', nAll, nSome, nNo);
    fprintf('Mean tree distance: %.2f\n', mean([sentences.treeDist]));
end


%% Presets

function params = applyPreset(params, presetName)
    switch lower(presetName)
        case 'easy'
            params.MinFamiliarity  = 5.5; params.MaxFamiliarity  = Inf;
            params.MinConcreteness = 5.5; params.MaxConcreteness = Inf;
            params.MinValence      = 5.0; params.MaxValence      = Inf;
            params.TreeDistanceRange = [3, Inf];
            params.QuantifierWeights = [2, 0.5, 2];
        case 'medium'
            params.MinFamiliarity  = 4.5; params.MaxFamiliarity  = Inf;
            params.MinConcreteness = 4.5; params.MaxConcreteness = Inf;
            params.MinValence      = 4.0; params.MaxValence      = Inf;
            params.TreeDistanceRange = [1, Inf];
            params.QuantifierWeights = [1, 1, 1];
        case 'hard'
            params.MinFamiliarity  = 3.0; params.MaxFamiliarity  = 4.5;
            params.MinConcreteness = 3.0; params.MaxConcreteness = 4.5;
            params.MinValence      = 2.0; params.MaxValence      = 4.0;
            params.TreeDistanceRange = [1, 3];
            params.QuantifierWeights = [0.5, 2, 0.5];
        otherwise
            warning('Unknown preset "%s". Using current values.', presetName);
    end
end

function checkRange(name, lo, hi)
    if hi < lo
        error('generateSentences:invalidRange', ...
            'Max%s (%.1f) < Min%s (%.1f).', name, hi, name, lo);
    end
end


%% Display

function printHeader(params)
    fprintf('\n----------------------------------------\n');
    fprintf(' Perrin sentence generator\n');
    fprintf('----------------------------------------\n');
    if ~isempty(params.Preset)
        fprintf('  Preset: %s\n', upper(params.Preset));
    end
    fprintf('  Familiarity:       [%.1f, %.1f] / 7.0\n', params.MinFamiliarity,  params.MaxFamiliarity);
    fprintf('  Concreteness:      [%.1f, %.1f] / 7.0\n', params.MinConcreteness, params.MaxConcreteness);
    fprintf('  Valence:           [%.1f, %.1f] / 9.0\n', params.MinValence,      params.MaxValence);
    fprintf('  TreeDistanceRange: [%g, %g]\n', params.TreeDistanceRange(1), params.TreeDistanceRange(2));
    wt = params.QuantifierWeights;
    fprintf('  QuantifierWeights: All=%.2f, Some=%.2f, No=%.2f\n', wt(1), wt(2), wt(3));
    fprintf('  NumSentences:      %d\n', params.NumSentences);
    fprintf('----------------------------------------\n');
end


%% CSV loading

function wordData = loadAndFilterCSV(csvFile, minFam, maxFam, minCnc, maxCnc, minVal, maxVal)
    opts = detectImportOptions(csvFile);
    opts.DataLines = [3 Inf];
    opts = setvartype(opts, opts.VariableNames{1}, 'string');
    raw = readtable(csvFile, opts);

    words = raw{:, 1};
    valM  = raw{:, 6};
    cncM  = raw{:, 12};
    famM  = raw{:, 18};

    keep = ~contains(words, '(') & ...
           famM >= minFam & famM <= maxFam & ...
           cncM >= minCnc & cncM <= maxCnc & ...
           valM >= minVal & valM <= maxVal;

    wordData = table(words(keep), famM(keep), cncM(keep), valM(keep), ...
        'VariableNames', {'Word', 'FAM', 'CNC', 'VAL'});
end


%% Ontology

function [nodes, parentOf, childrenOf] = buildOntology()
    parentOf   = containers.Map('KeyType', 'char', 'ValueType', 'any');
    childrenOf = containers.Map('KeyType', 'char', 'ValueType', 'any');
    childrenOf('thing') = {};

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'thing', ...
        {'animal','food','vehicle','furnishing','garment','tool','building'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'animal', ...
        {'mammal','bird','insect','reptile','fish','amphibian'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'mammal', ...
        {'dog','cat','horse','cow','pig','sheep','rabbit','mouse','bear', ...
         'lion','tiger','wolf','monkey','whale','dolphin','elephant', ...
         'giraffe','zebra','deer','fox','goat','donkey'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'bird', ...
        {'eagle','owl','duck','chicken','penguin','pigeon','parrot', ...
         'sparrow','goose','swan'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'insect', ...
        {'bee','ant','butterfly','beetle','wasp','fly'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'reptile', ...
        {'snake','turtle','lizard','crocodile'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'fish', ...
        {'shark','trout','salmon'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'amphibian', ...
        {'frog','toad'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'food', ...
        {'fruit','vegetable','meat','sweet','cheese','yogurt','bread'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'fruit', ...
        {'apple','banana','orange','grape','lemon','cherry','pear', ...
         'peach','plum','strawberry','melon','coconut'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'vegetable', ...
        {'carrot','potato','onion','tomato','lettuce','cucumber','pea', ...
         'mushroom','pepper','cabbage','celery'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'meat', ...
        {'lamb','ham'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'sweet', ...
        {'chocolate','candy','cake','cookie'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'vehicle', ...
        {'car','watercraft','aircraft'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'car', ...
        {'taxi','bus','truck','van','ambulance','bicycle','motorcycle','train','tractor'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'watercraft', ...
        {'boat','ship','canoe','yacht','submarine'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'aircraft', ...
        {'airplane','helicopter','jet'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'furnishing', ...
        {'chair','table','bed','desk','sofa','shelf','lamp','mirror','couch'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'garment', ...
        {'shirt','dress','shoe','hat','glove','sock','jacket','scarf','belt','boot'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'tool', ...
        {'hammer','knife','fork','spoon','pen','needle','saw','axe','shovel'});

    [parentOf, childrenOf] = addChildren(parentOf, childrenOf, 'building', ...
        {'house','church','castle','hospital','school','prison','hotel', ...
         'factory','library','museum'});

    allNodes   = keys(childrenOf);
    entityList = {};
    classList  = {};
    for i = 1:length(allNodes)
        node = allNodes{i};
        if strcmp(node, 'thing'), continue; end
        if isempty(childrenOf(node))
            entityList{end+1} = node; %#ok<AGROW>
        else
            classList{end+1} = node; %#ok<AGROW>
        end
    end
    nodes.entities = entityList;
    nodes.classes  = classList;
    nodes.all      = allNodes;
end

function [parentOf, childrenOf] = addChildren(parentOf, childrenOf, parent, children)
    for i = 1:numel(children)
        [parentOf, childrenOf] = addLink(parentOf, childrenOf, parent, children{i});
    end
end

function [parentOf, childrenOf] = addLink(parentOf, childrenOf, parent, child)
    parentOf(child) = parent;
    if childrenOf.isKey(parent)
        childrenOf(parent) = [childrenOf(parent), {child}];
    else
        childrenOf(parent) = {child};
    end
    if ~childrenOf.isKey(child)
        childrenOf(child) = {};
    end
end

function nodes = pruneOntology(nodes, parentOf, childrenOf, validWords)
    validSet = lower(string(validWords));
    prunedEntities = {};
    for i = 1:length(nodes.entities)
        e = nodes.entities{i};
        if any(strcmp(validSet, e))
            prunedEntities{end+1} = e; %#ok<AGROW>
        end
    end

    classAsEntity = {};
    for i = 1:length(nodes.classes)
        c = nodes.classes{i};
        if any(strcmp(validSet, c)) && parentOf.isKey(c)
            ch = childrenOf(c);
            for j = 1:length(ch)
                if any(strcmp(prunedEntities, ch{j}))
                    classAsEntity{end+1} = c; %#ok<AGROW>
                    break;
                end
            end
        end
    end

    nodes.entities      = prunedEntities;
    nodes.classAsEntity = classAsEntity;
end


%% Tree distance

function chain = getAncestorChain(node, parentOf)
    chain = {node};
    current = node;
    depth = 0;
    while parentOf.isKey(current) && depth < 20
        current = parentOf(current);
        chain{end+1} = current; %#ok<AGROW>
        depth = depth + 1;
    end
end

function d = treeDistance(node1, node2, parentOf)
    chain1 = getAncestorChain(node1, parentOf);
    chain2 = getAncestorChain(node2, parentOf);
    for i = 1:length(chain1)
        for j = 1:length(chain2)
            if strcmp(chain1{i}, chain2{j})
                d = (i - 1) + (j - 1);
                return;
            end
        end
    end
    d = Inf;
end


%% Couple generation

function couples = generateAllCouples(entities, classes, parentOf, childrenOf, distRange)
    minDist = distRange(1);
    maxDist = distRange(2);

    couples = struct('elem1', {}, 'elem2', {}, 'protoTruth', {}, ...
                     'quantifier', {}, 'truth', {}, 'treeDist', {});

    for i = 1:length(entities)
        e = entities{i};
        for j = 1:length(classes)
            c = classes{j};
            if strcmp(e, c), continue; end

            dist = treeDistance(e, c, parentOf);
            if dist < minDist || dist > maxDist, continue; end

            if isDescendantOf(e, c, parentOf)
                pt = 'T';
            elseif isDescendantOf(c, e, parentOf)
                pt = 'T/F';
            else
                pt = 'F';
            end

            % Skip animal<->food cross-branch pairs for proto-F: many
            % animals are also food, so the ontology marks "Some frogs
            % are foods" False while the real-world answer is True.
            if strcmp(pt, 'F') && isAmbiguousCrossBranch(e, c, parentOf)
                continue;
            end

            combos = getValidCombos(pt);
            for k = 1:size(combos, 1)
                idx = length(couples) + 1;
                couples(idx).elem1      = e;
                couples(idx).elem2      = c;
                couples(idx).protoTruth = pt;
                couples(idx).quantifier = combos{k, 1};
                couples(idx).truth      = combos{k, 2};
                couples(idx).treeDist   = dist;
            end
        end
    end

    for i = 1:length(classes)
        c = classes{i};
        if ~childrenOf.isKey(c), continue; end
        ch = childrenOf(c);
        for j = 1:length(ch)
            child = ch{j};
            if ~any(strcmp(entities, child)), continue; end

            dist = treeDistance(c, child, parentOf);
            if dist < minDist || dist > maxDist, continue; end

            combos = getValidCombos('T/F');
            for k = 1:size(combos, 1)
                idx = length(couples) + 1;
                couples(idx).elem1      = c;
                couples(idx).elem2      = child;
                couples(idx).protoTruth = 'T/F';
                couples(idx).quantifier = combos{k, 1};
                couples(idx).truth      = combos{k, 2};
                couples(idx).treeDist   = dist;
            end
        end
    end
end

function tf = isDescendantOf(node, ancestor, parentOf)
    current = node;
    depth = 0;
    while parentOf.isKey(current) && depth < 20
        current = parentOf(current);
        if strcmp(current, ancestor), tf = true; return; end
        depth = depth + 1;
    end
    tf = false;
end

function tf = isAmbiguousCrossBranch(elem1, elem2, parentOf)
    b1 = getTopBranch(elem1, parentOf);
    b2 = getTopBranch(elem2, parentOf);
    tf = (strcmp(b1, 'animal') && strcmp(b2, 'food')) || ...
         (strcmp(b1, 'food')   && strcmp(b2, 'animal'));
end

function branch = getTopBranch(node, parentOf)
    current = node;
    while parentOf.isKey(current)
        parent = parentOf(current);
        if strcmp(parent, 'thing'), branch = current; return; end
        current = parent;
    end
    branch = current;
end

function combos = getValidCombos(protoTruth)
    switch protoTruth
        case 'T',   combos = {'All',  'True';  'No',   'False'};
        case 'T/F', combos = {'All',  'False'; 'Some', 'True'};
        case 'F',   combos = {'Some', 'False'; 'No',   'True'};
    end
end


%% Sentence selection

function sentences = selectSentences(couples, n, qWeights)
    trueIdx  = find(strcmp({couples.truth}, 'True'));
    falseIdx = find(strcmp({couples.truth}, 'False'));

    nTrue  = floor(n / 2);
    nFalse = n - nTrue;

    trueSelection  = weightedSample(couples, trueIdx,  nTrue,  qWeights);
    falseSelection = weightedSample(couples, falseIdx, nFalse, qWeights);

    selected = [trueSelection, falseSelection];
    selected = selected(randperm(length(selected)));

    sentences = struct('text', {}, 'truth', {}, 'quantifier', {}, ...
                       'protoTruth', {}, 'elem1', {}, 'elem2', {}, ...
                       'treeDist', {});

    for i = 1:length(selected)
        c = couples(selected(i));
        sentences(i).text       = formatSentence(c.quantifier, c.elem1, c.elem2);
        sentences(i).truth      = c.truth;
        sentences(i).quantifier = c.quantifier;
        sentences(i).protoTruth = c.protoTruth;
        sentences(i).elem1      = c.elem1;
        sentences(i).elem2      = c.elem2;
        sentences(i).treeDist   = c.treeDist;
    end
end

function chosen = weightedSample(couples, pool, nSamples, qWeights)
    qMap = containers.Map({'All', 'Some', 'No'}, ...
                          {qWeights(1), qWeights(2), qWeights(3)});

    weights = zeros(1, length(pool));
    for i = 1:length(pool)
        weights(i) = qMap(couples(pool(i)).quantifier);
    end

    nSamples = min(nSamples, length(pool));
    chosen = zeros(1, nSamples);
    remaining = 1:length(pool);

    for i = 1:nSamples
        w = weights(remaining);
        w = w / sum(w);
        cumW = cumsum(w);
        idx = find(cumW >= rand(), 1, 'first');
        chosen(i) = pool(remaining(idx));
        remaining(idx) = [];
    end
end


%% Sentence formatting

function text = formatSentence(quantifier, elem1, elem2)
    switch quantifier
        case 'All'
            text = sprintf('All %s are %s.', pluralize(elem1), pluralize(elem2));
        case 'Some'
            text = sprintf('Some %s are %s.', pluralize(elem1), pluralize(elem2));
        case 'No'
            text = sprintf('%s %s is not %s %s.', ...
                capitalize(indefiniteArticle(elem1)), elem1, ...
                indefiniteArticle(elem2), elem2);
    end
end

function plural = pluralize(word)
    persistent irregulars
    if isempty(irregulars)
        irregulars = containers.Map( ...
            {'mouse','goose','ox','child','man','woman','foot','tooth', ...
             'person','fish','sheep','deer','moose','aircraft','salmon', ...
             'trout','knife','wolf','leaf','shelf','calf','half','loaf', ...
             'life','bus','watercraft','dairy','beef','pork','bacon', ...
             'rice','wheat','oats','corn','milk','butter','honey', ...
             'giraffe'}, ...
            {'mice','geese','oxen','children','men','women','feet', ...
             'teeth','people','fish','sheep','deer','moose','aircraft', ...
             'salmon','trout','knives','wolves','leaves','shelves', ...
             'calves','halves','loaves','lives','buses','watercraft', ...
             'dairy','beef','pork','bacon','rice','wheat','oats', ...
             'corn','milk','butter','honey', ...
             'giraffes'});
    end

    if irregulars.isKey(word)
        plural = irregulars(word);
        return;
    end

    if endsWith(word,'ss') || endsWith(word,'sh') || endsWith(word,'ch') || ...
       endsWith(word,'x')  || endsWith(word,'z')
        plural = [word, 'es'];
    elseif endsWith(word, 'y') && ~isVowel(word(end-1))
        plural = [word(1:end-1), 'ies'];
    elseif endsWith(word, 'o') && ~isVowel(word(end-1))
        plural = [word, 'es'];
    elseif endsWith(word, 'fe')
        plural = [word(1:end-2), 'ves'];
    elseif endsWith(word, 'f')
        plural = [word(1:end-1), 'ves'];
    else
        plural = [word, 's'];
    end
end

function article = indefiniteArticle(word)
    if any(word(1) == 'aeiouAEIOU')
        article = 'an';
    else
        article = 'a';
    end
end

function out = capitalize(word)
    out = [upper(word(1)), word(2:end)];
end

function tf = isVowel(ch)
    tf = any(lower(ch) == 'aeiou');
end

